Constant-Memory Recall: Learned Associations in a Fixed Matrix State

Fixed-size recurrent memory limits storage growth during inference, but successful recall depends on the task and training. We study a small DeltaNet variant with fixed token-specific key biases, trained to remember 32 new key-value pairings per sequence. With 32 KiB of recurrent matrix state, it achieves 99.95% mean accuracy across three training seeds when choosing among the sequence's values. Recall remains near perfect when filler extends the pre-query context to 1,798 tokens without adding pairings. Zeroing the first memory block removes this recall. An exploratory 48-pair test remains near chance after one quarter of the primary training budget and does not locate a capacity limit. Parameter-matched vector and Transformer baselines remain near chance, including the Transformer after additional training searches. This unresolved baseline failure prevents a memory-efficiency comparison.

==> anc/EVIDENCE_MAP.md <==
# Claim-to-source map for the revised short note

Paths below are relative to `anc/`. Source-key aliases are expanded in the final table. Field paths use JSON notation. All C1–C11 figure/table sources retain the exact pinned bytes; C12 exports normalize only absolute-path strings. The map supersedes historical interpretive prose in archived verdict files.

| Claim | Measurement and exact source field | Scope in the final paper |
|---|---|---|
| C1 | `contender_s0..s2`, `ablation_s0..s2`, `transformer_s0..s2`: `leg_a.acc_A`; matrix mean = 0.99951171875 (99.95%). | Episode-restricted choice among 32 values; three training seeds. |
| C2 | Same nine files; `figure-gen.py::paired_ci` uses paired differences and t(2) critical value 4.302652729911275. Matrix–vector mean 0.9656, CI 0.9582–0.9729; matrix–Transformer 0.9712, CI 0.9685–0.9738. Full-precision results in `PUBLICATION_CHECK.json`. | Conditional on one fixed 128-episode / 4,096-query set. Only the vector comparison uses the registered 0.30 margin; Transformer interval is descriptive. |
| C3 | `horizon_refs`: `task1_sweep|s{0,1,2}|H{2,4,8}.acc_A`. Each horizon has 0.99951171875, 0.998291015625, 0.9990234375. | 454/902/1,798 pre-query tokens; repeated filler after 224 binding tokens, then six query tokens; no added pairings. |
| C4 | `mstar_verdict`: `per_task.task1_sweep.transformer_uncapped_refs_acc_A`, `capped_transformer_acc_A`, `cis_by_m_H4`. | Cache scores remain near chance; no efficiency conclusion because the full-cache baseline failed. M=1 means eight tokens and is excluded by the 13-token floor; its descriptive scores are 0.021–0.030. |
| C5 | `contender_s0..s2`: `s0_necessity_check.{acc_intact,acc_s0_zeroed,acc_s1_zeroed,n}`. S0 zero: 0.033935546875, 0.001220703125, 0.000244140625; S1 zero: 0.99951171875, 0.994873046875, 0.9990234375. | Seed 1 loses 21 correct answers out of 4,096. This supports intervention necessity, not exclusive storage or sufficiency. |
| C6 | `taploc_contender`, `taploc_ablation`: `tap_variants`, `n_fit_points`, `n_eval_points`; `iv_prelmhead` gives matrix cosine 0.894 and rf@0.9 0.674 after rounding. | Separate seed-0 20,000-step calibration checkpoints, 24,576 fit examples, 4,096 evaluation queries; regularization selected on the same evaluation set. The matching primary K32 calibration logs are included. |
| C6b | `contender_s0..s2`: `leg_b_ridge.rf@0.9` = 0.686, 0.771, 0.951 after rounding. | These are the three primary seeds, distinct from the calibration probe table. |
| C7 | `t2diag_verdict`: `task2.acc_A_contender_by_seed` and `acc_A_ablation_by_seed`. | All 18 original values preserved. Hop count selects the target but is omitted from the input: see historical grammar lines 447–478 and prediction-route excerpts. No multi-hop capability/failure inference. Old pooled-summary/adjudication fields are archival only. |
| C8 | `t2diag_verdict`: `k48_stress_locate_only_3arm_table`; accuracies 0.018880208333333332 / 0.01953125 / 0.021809895833333332, chance 1/48, exploratory bar 3/48. | One 5,000-step run per model. Included stress calibration logs directly record `step_count: 5000`, `budget_frac: 0.25` for matrix/vector. Transformer quarter-budget is pinned in the archived runner excerpt; its raw stress training log was not independently located. This does not identify a load-only effect or capacity limit. |
| C9 | `train_contender`, `train_ablation`, `train_transformer`: `n_params`, `lr`, `step_count`, `n_query_train`, `aux_weight`, `ce_answer_weight`. | Primary runs: 20,000 steps, LR 0.0003, eight training queries, cosine weight 2.0, answer CE weight 1.0. Maximum parameter difference rounds to 2.8%. Objective routing is in the trainer excerpt. |
| C10 | State arithmetic and `HISTORICAL_EXCERPTS.md`; `train_contender.vocab_size_total` = 50,259; trainer fixed-bias configuration and LM implementation. | Two 64×64 fp32 states = 32,768 B. Vector: two 64-wide fp32 states = 512 B. Two fixed 50,259×64 fp32 tables = 24.54 MiB. Fixed tables excluded from trainable counts. Keys blend 0.42 learned + 0.58 fixed bias before normalization. Task: random cycle, shared entity set, seven-token clauses, six-token query, keys sampled with replacement. |
| C11 | `train_contender`, `train_ablation`, `train_transformer`: `curve[*].{step,train_loss}`. | Figure 3 uses unsmoothed seed-0 curves; last recorded losses round to 1.38, 7.69, 7.51. Decreasing loss does not establish baseline recall. |
| C12 | `transformer-search/PROVENANCE_AND_CHECK.json`: `verified_configurations`; each row is checked against its evaluation `leg_a.acc_A` and training `lr`, `step_count`, `n_params`. Source verdict is under `transformer-search/experiment-runs/2026-09-03_recall_strengthen/`. | 11 configurations × three seeds = 33, comprising 27 new and six reused runs; means 0.0283–0.0346, no seed >0.09375. Capacities: 14,440,448 / 16,014,336 / 44,613,632 parameters; rates 1e−3 and 3e−4; lengths 20k and 60k. C2/3e−4/60k deferred under saved stopping rule. Saved decision verified, historical registration timing not independently certified. |

## The 17 checksum-pinned figure inputs

| Source key | Bundled path | Original MD5 |
|---|---|---|
| `contender_s0` | `experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_contender_task1_sweep_s0_round4.json` | `d559e498e8d24c0673727e34377519a3` |
| `contender_s1` | `experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_contender_task1_sweep_s1_round4.json` | `3934ea69c60243b380f86eb3db9fdd70` |
| `contender_s2` | `experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_contender_task1_sweep_s2_round4.json` | `677eb57748f06e59520ca37925ed2309` |
| `ablation_s0` | `experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_ablation_task1_sweep_s0_round4.json` | `491d0eb61f1c29bdc0824ac14eba4ef0` |
| `ablation_s1` | `experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_ablation_task1_sweep_s1_round4.json` | `2b415704c956b3b54d8786f3fdf58810` |
| `ablation_s2` | `experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_ablation_task1_sweep_s2_round4.json` | `b71b44341d44bb30b5099f7dd9d62957` |
| `transformer_s0` | `experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s0_round4.json` | `988fdae364ad1cb6cd41e6c28ff9b564` |
| `transformer_s1` | `experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s1_round4.json` | `dc57f209053ae9245492724cf9024e17` |
| `transformer_s2` | `experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s2_round4.json` | `0d715323ffd03c020ddf759a4579d065` |
| `train_contender` | `experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_contender_task1_sweep_s0.json` | `15c817f203bd7243165f953d3a6600a5` |
| `train_ablation` | `experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_ablation_task1_sweep_s0.json` | `159687a5fbcfba334fb622c30704d553` |
| `train_transformer` | `experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s0.json` | `427de1aaf3330f6f6d407fb12a49652a` |
| `horizon_refs` | `experiment-runs/2026-07-10_h2h_mstar/fanout/contender_horizon_refs.json` | `afd5af6b68b8947fe6c4f12a827fd916` |
| `mstar_verdict` | `experiment-runs/2026-07-10_h2h_mstar/MSTAR_VERDICT.json` | `4f115ad55d5301122f387df504efa35c` |
| `taploc_contender` | `experiment-runs/2026-07-09_h2h_tap_localization/results/tap_localization_contender.json` | `362333c89f4223c427fe8daf54f50fce` |
| `taploc_ablation` | `experiment-runs/2026-07-09_h2h_tap_localization/results/tap_localization_ablation.json` | `ff8e352a13c2bc1e177f53f8cef47c01` |
| `t2diag_verdict` | `experiment-runs/2026-07-10_h2h_task2diag/results/TASK2DIAG_VERDICT.json` | `66d2291d8e65932d368d8978bfd16bdc` |

## Additional calibration evidence

`experiment-runs/2026-07-09_h2h_calib3/results/h2h_calib_{contender,ablation}_task1_calib_{primary_K32,stress_locate_only_K48}_auxrev2.json` expands to four included logs. The primary logs match the checkpoint provenance used by C6; the stress logs document the shorter budget in C8. These are exact original JSON copies.

No retained numerical claim was changed in packaging. The approved manuscript/figure-script/table source ledger and the remote source ledgers match the prior independent final review; numerical table reproduction matched byte for byte. Prior-work citation review and PDF layout are outside this ancillary check.


==> anc/HISTORICAL_EXCERPTS.md <==
# Historical implementation excerpts

Exact excerpts from repository source at packaging. The grammar, trainer, and LM source were checked byte-for-byte against July 10 commit `8f825f4`. These document input routing and configuration; they are not a standalone training distribution.

## `matrix-thinking/deltanet_rd/grammar_rd.py`
Full-file SHA-256: `ae168c61ede9f30a8f081b722c6355c5b3265efd11ab761306ef06e00aae5178`.

Lines 420–480:
```python
    clause_len = cfg.clause_len
    T_bind = cfg.T_bind

    name_ids = (pools.heldout_name_ids if use_heldout_entities else pools.train_name_ids).to(device)
    rel_ids = (pools.rel_b_ids if use_heldout_template else pools.rel_a_ids).to(device)
    N_names = name_ids.numel()
    assert N_names >= K, \
        f"entity pool ({'heldout' if use_heldout_entities else 'train'}) has " \
        f"{N_names} names < K={K}"

    # K distinct entity SLOTS per row, drawn WITHOUT replacement (continuous
    # random scores + argsort -- distinct indices with probability 1, no
    # ties; same without-replacement technique task_dn.py's own
    # _permutation_graph uses for its cycle-order draw).
    scores = torch.rand(B, N_names, generator=gen, device=device)
    pool_idx = scores.argsort(dim=-1)[:, :K]                       # (B,K), distinct per row
    entity_ids = name_ids[pool_idx]                                 # (B,K) token ids, SLOT order

    succ = _permutation_graph(B, K, gen, device, dtype=torch.float32)
    key_ids = entity_ids
    value_ids = torch.gather(entity_ids, 1, succ)

    if assert_injective:
        _assert_injective_entities(entity_ids)

    # ONE relation verb per sample, shared by every bind clause AND the
    # query (R2-7 congruence pin).
    rel_idx = torch.randint(0, rel_ids.numel(), (B,), generator=gen, device=device)
    rel_id = rel_ids[rel_idx]                                       # (B,)

    # --- assemble the streamed BIND token sequence ---
    token_ids = torch.full((B, T_bind), int(pools.buffer_id), dtype=torch.int64, device=device)
    item_pos = (torch.arange(K, device=device) * clause_len + buf_len + 2).unsqueeze(0).expand(B, K).contiguous()
    key_pos = item_pos - 2
    rel_pos = item_pos - 1
    period_pos = item_pos + 1

    token_ids.scatter_(1, key_pos, key_ids)
    token_ids.scatter_(1, rel_pos, rel_id.unsqueeze(1).expand(B, K))
    token_ids.scatter_(1, item_pos, value_ids)
    token_ids.scatter_(1, period_pos,
                        torch.full((B, K), int(pools.period_id), dtype=torch.int64, device=device))
    # every other position (buf_len per clause, plus none left over) is
    # already BUFFER via the torch.full init above.

    beta_mask = torch.zeros(B, T_bind, device=device, dtype=torch.float32)
    beta_mask.scatter_(1, item_pos, torch.ones(B, K, device=device))

    # --- queries (NEVER enter the streamed sequence -- section 5.2) ---
    hops_pool = torch.tensor(hop_set, device=device, dtype=torch.int64)
    hops = hops_pool[torch.randint(0, len(hop_set), (B, Q), generator=gen, device=device)]
    a_slot = torch.randint(0, K, (B, Q), generator=gen, device=device)
    tgt_slot = _iterate_permutation(succ, a_slot, hops)

    query_key_ids = torch.gather(entity_ids, 1, a_slot)             # (B,Q)
    qbuf = torch.full((B, Q, buf_len), int(pools.buffer_id), dtype=torch.int64, device=device)
    q_rel = rel_id.view(B, 1, 1).expand(B, Q, 1)
    q_mark = torch.full((B, Q, 1), int(pools.query_id), dtype=torch.int64, device=device)
    query_tokens = torch.cat([qbuf, query_key_ids.unsqueeze(-1), q_rel, q_mark], dim=-1)
    assert query_tokens.shape[-1] == cfg.query_len

```

## `matrix-thinking/deltanet_rd/h2h_cell_train_rd.py`
Full-file SHA-256: `f73b4d89e06ca2e61dacdeb1f0393889b51f654a602d4ba19da481f1536c6e23`.

Lines 95–108:
```python
                                         check_gate1_full_cell_band)
from h2h_sweep_runner_rd import (build_27_cell_manifest, REQUIRED_RESULT_KEYS,    # noqa: E402
                                 is_valid_result)
from h2h_msweep_fanout_rd import build_90_pass_manifest, run_msweep_fanout        # noqa: E402

# ---------------------------------------------------------------------------
# Pinned configs (sec 1.2 / 1.3 / 1.4 / 1.6)
# ---------------------------------------------------------------------------

VOCAB_BASE = 50257
CONTENDER_KW = dict(d_model=256, d_state=64, n_layers=2, conv_size=4, num_heads=1, ffn_mult=4,
                    frozen_bias_arm="per_token", frozen_bias_lambda=0.58)   # sec 1.2 pin
ABLATION_KW = dict(d_model=256, d_state=64, n_layers=2, conv_size=4, ffn_mult=4,
                   gate_extra_width=0)                                       # sec 1.3(a), d_state pinned
```

Lines 484–491:
```python
    B, Q, qlen = query_tokens.shape
    flat = query_tokens.reshape(B * Q, qlen)
    padded = _pad_query_tokens_for_continuation(flat, buffer_id)
    states_rep = _repeat_states_for_queries(final_states, Q)
    hidden = model.forward(padded, initial_states=states_rep, return_hidden=True)
    answer_hidden = hidden[:, qlen - 1, :]                        # slice BEFORE the LM-head matmul
    answer_logits = F.linear(answer_hidden, model.embed.weight)   # (B*Q,vocab), not (B*Q,128,vocab)
    return answer_hidden.view(B, Q, -1), answer_logits.view(B, Q, -1)
```

Lines 543–553:
```python
    bound with room to spare) -- NOT because this function was fixed. If N_QUERY_TRAIN or
    GRAMMAR_BATCH ever grows, or a training-time cell configuration routes a larger Q through
    here, apply the SAME row-chunking pattern `transformer_native_tap` now uses (TRAINING-time
    caveat: this call needs gradients, so a chunked version must accumulate loss
    proportionally across chunks rather than reuse the no_grad-only chunking as-is)."""
    B, T_ctx = context_token_ids.shape
    _, Q, qlen = query_tokens.shape
    ctx_rep = context_token_ids.unsqueeze(1).expand(B, Q, T_ctx).reshape(B * Q, T_ctx)
    q_flat = query_tokens.reshape(B * Q, qlen)
    seq = torch.cat([ctx_rep, q_flat], dim=1)
    mask = attn_mask_fn(T_ctx + qlen) if attn_mask_fn is not None else None
```

Lines 708–718:
```python
        for b in chunks:
            if arch == "transformer":
                tap, answer_logits = _fused_transformer_tap_and_answer_logits(
                    model, b["token_ids"], b["query_tokens"], attn_mask_fn=attn_mask_fn)
            else:
                _, final_states = model(b["token_ids"], return_states=True)
                q_last = _q_last_pathway(model, b["query_tokens"])
                tap = _recurrent_tap_from_states(arch, final_states, q_last)
                answer_logits = _recurrent_continuation_answer_logits(
                    arch, model, final_states, b["query_tokens"], pools.buffer_id)

```

Lines 884–900:
```python
        for g in opt.param_groups:
            g["lr"] = get_lr(step, cell["lr"], WARMUP_STEPS, steps)
        batch = sample_batch_rd(cfg_train, GRAMMAR_BATCH, gen, tuple(cfg_train.H_train), pools,
                                device=device)
        if step == 1 and not timing_only:
            assert_fused_tap_matches_audited(arch, model, batch["token_ids"], batch["query_tokens"], pools)
        logits, tap, answer_logits = fused_logits_and_tap(arch, model, batch["token_ids"],
                                                           batch["query_tokens"], pools)
        loss_ce = F.cross_entropy(logits[:, :-1].reshape(-1, logits.shape[-1]),
                                  batch["token_ids"][:, 1:].reshape(-1))
        loss_ce_answer = F.cross_entropy(answer_logits.reshape(-1, answer_logits.shape[-1]),
                                         answer_token_ids(batch).reshape(-1))
        pred, target = rig.pred(tap), probe_targets(rig, batch)
        loss = ph.joint_loss(loss_ce, pred, target, aux_weight=AUX_WEIGHT,
                             loss_ce_answer=loss_ce_answer, ce_answer_weight=CE_ANSWER_WEIGHT)

        if step == GRAD_RATIO_STEP and not timing_only and cell.get("role") != "sweep":
```

Lines 1202–1209:
```python
def extend_context_to_horizon(token_ids: torch.Tensor, horizon_tokens: int, buffer_id: int):
    """DEPLOY-PIN-4: right-pad the bind sequence with BUFFER filler to the
    absolute horizon length."""
    B, T = token_ids.shape
    assert horizon_tokens >= T, f"horizon {horizon_tokens} < bind length {T}"
    pad = torch.full((B, horizon_tokens - T), buffer_id, dtype=token_ids.dtype,
                     device=token_ids.device)
    return torch.cat([token_ids, pad], dim=1)
```

## `matrix-thinking/deltanet_rd/lm_pretrain_rd.py`
Full-file SHA-256: `a88f6070ffe45c839921d65de083fcac01b63b130e4a6c092e1033a4b005dc58`.

Lines 226–258:
```python
def apply_frozen_bias_blend(k_raw: torch.Tensor, token_ids: torch.Tensor, arm_mode: str,
                             table: torch.Tensor | None, global_vec: torch.Tensor | None,
                             lam: float) -> torch.Tensor:
    """THE hook's own arithmetic, sec 2's registered formula, shared by BOTH the live training-mode
    call site (DeltaNetLMMixer.forward, below) and every eval-only retrofit call site (Arm 1'/1'',
    lm_attractor_probe_rd.py-style tooling) -- ONE function, never two hand-copied twins, so
    sec 8.0b's code-path-equality claim ("Arm 2's live blend and Arm 1''s retrofit blend are
    byte-identical arithmetic") is true by construction (same Python function object), not merely
    by convention.

    k_raw: (B,T,d_state) post-conv, pre-kernel-boundary key (this program's own insertion point,
    sec 2 -- NOT the same tensor model_rd.py's anchor path touches). token_ids: (B,T) int64, only
    read when arm_mode=="per_token". arm_mode: one of FROZEN_BIAS_ARM_MODES ("off" returns k_raw
    UNCHANGED -- byte-identical to the pre-hook code path, mirroring geo3_active/hard_select_
    active's own off-by-default regression discipline). lam: python float or 0-dim tensor in
    [0,1]."""
    if arm_mode == "off":
        return k_raw
    if arm_mode == "per_token":
        assert table is not None, "arm_mode='per_token' requires `table` (the frozen (vocab,d) buffer)"
        assert token_ids is not None, "arm_mode='per_token' requires token_ids (B,T) to index `table`"
        assert token_ids.shape == k_raw.shape[:2], (
            f"token_ids shape {tuple(token_ids.shape)} != k_raw's (B,T)={tuple(k_raw.shape[:2])}")
        bias = table[token_ids]                              # (B,T,d_state), per-token lookup
    elif arm_mode == "global":
        assert global_vec is not None, "arm_mode='global' requires `global_vec` (the derived (d,) vector)"
        bias = global_vec.view(1, 1, -1)                     # broadcasts to (B,T,d_state)
    else:
        raise ValueError(f"arm_mode={arm_mode!r} not in {FROZEN_BIAS_ARM_MODES}")
    mixed = (1.0 - lam) * k_raw + lam * bias
    return F.normalize(mixed, dim=-1)


```

Lines 794–810:
```python
        # ONCE at __init__ time from frozen_bias_seed -- every layer of a multi-layer model gets
        # its OWN table instance (sec 5 does not register any cross-layer table sharing; each
        # mixer is independently seeded from the SAME frozen_bias_seed, so per-layer tables are
        # IDENTICAL in content across layers of one model -- deliberate, matches how geo3_active's
        # own per-layer independent config threading already works in this codebase).
        self.frozen_bias_arm = frozen_bias_arm
        self.frozen_bias_lambda = float(frozen_bias_lambda)
        self.frozen_bias_vocab_size = frozen_bias_vocab_size
        self.frozen_bias_seed = frozen_bias_seed
        self.last_k_biased: torch.Tensor | None = None    # sec 8.0's post-blend side channel --
                                                            # stashed EVERY forward() call while
                                                            # frozen_bias_arm != "off", mirroring
                                                            # anchor_last_k_blend_raw's own convention.
        if frozen_bias_arm == "per_token":
            table = build_frozen_bias_table(frozen_bias_vocab_size, d_state, seed=frozen_bias_seed)
            self.register_buffer("frozen_bias_table", table)
            self.frozen_bias_table.requires_grad_(False)
```

## `experiment-runs/2026-07-10_h2h_task2diag/h2h_task2diag_rd.py`
Full-file SHA-256: `fe4a6ec99d50a8fb50e5a5358acf885a203d045a589f1fe9e1e91facc32d96be`.

Lines 45–65:
```python
                          "budget_frac": 1.0, "role": "sweep", "lr": 3e-4})
    assert len(cells) == 12, f"expected 12 diag cells, got {len(cells)}"
    names = [c["name"] for c in cells]
    assert len(names) == len(set(names)), "diag cell name collision"
    return cells


def build_k48_spec(fresh_cfgs: dict) -> dict:
    """sec 1.42 A6: the ROUND4_CELL_SPEC K48 entry + the FRESH_CELL_CONFIGS.json
    cell_config VERBATIM except role='sweep' in the TRAINING config only."""
    from h2h_round4_driver_rd import ROUND4_CELL_SPEC
    spec = dict(next(c for c in ROUND4_CELL_SPEC if c["cell_id"] == K48_CELL_ID))
    cfg = dict(fresh_cfgs[K48_CELL_ID])
    # pin the pre-registered knobs before touching anything (refuse a drifted config)
    assert cfg["role"] == "stress_locate_only" and cfg["K"] == 48, cfg
    assert cfg["budget_frac"] == 0.25 and cfg["lr"] == 3e-4 and cfg["seed"] == 500000, cfg
    assert cfg["name"].endswith("_auxrev2"), cfg
    assert spec["fresh"] is True and spec["role"] == "stress_locate_only", spec
    cfg["role"] = "sweep"                    # AUD2-F4 structural dial guard (sec 1.42 A6)
    spec["cell_config"] = cfg
    return spec
```


==> anc/PUBLICATION_CHECK.json <==
{
  "date": "2026-09-22",
  "scope": "Publication packaging: source integrity, archived scalar recomputation, and table generation; no training, checkpoint inference, or manuscript/figure edits.",
  "approved_14_file_source_ledger_sha256": "14cfed682a9ef8a1f961aedee21a17fbedb3dbe32424e1eee5b0ff91a4ead941",
  "17_pinned_inputs_md5_match": true,
  "generated_tables_byte_identical_to_approved": true,
  "primary_accuracy_by_seed": {
    "contender": [
      0.99951171875,
      1.0,
      0.9990234375
    ],
    "ablation": [
      0.0322265625,
      0.03271484375,
      0.036865234375
    ],
    "transformer": [
      0.027099609375,
      0.029296875,
      0.028564453125
    ]
  },
  "matrix_mean_accuracy": 0.99951171875,
  "paired_intervals": {
    "ablation": [
      0.965576171875,
      0.9582230055885306,
      0.9729293381614694
    ],
    "transformer": [
      0.97119140625,
      0.9685478258672447,
      0.9738349866327553
    ]
  },
  "search_66_file_ledger_sha256": "13cda70aa4e79c80a519ed1f9b717407e47337124712b85d35a72b0d61aae5ff",
  "search_seeds": 33,
  "search_seeds_above_0_09375": 0
}


==> anc/README.md <==
# Constant-Memory Recall: ancillary evidence

Packaged 2026-09-22 for the approved short research note. This is a compact archive of measured results and plotting inputs, not a checkpoint or end-to-end training release.

## Reproduce figures and tables

From this `anc` directory, with Python 3 and Matplotlib installed:

```sh
python3 -m venv .venv
.venv/bin/python -m pip install matplotlib
.venv/bin/python figure-gen.py --repo . --out reproduced
```

The script writes three figure PDFs and `tables_generated.tex`. It is an exact copy of the approved paper's figure script; its introductory usage example retains the original repository path. The command above uses the ancillary layout. All 17 original input JSONs are byte-for-byte copies in their repository-relative locations. The script checks its pinned MD5 for each input before using it. No checkpoints, model inference, GPU, or training are required.

`EVIDENCE_MAP.md` maps the final paper's measurements and qualifications to sources. `HISTORICAL_EXCERPTS.md` contains narrow, exact code excerpts supporting the hidden-hop diagnosis, state specification, objective, filler routing, and K=48 budget. Four small calibration logs document probe checkpoint provenance and the 5,000-step matrix/vector stress runs.

`transformer-search/` contains the saved search verdict, all 33 per-seed evaluation JSONs, and their 33 training JSONs. Personal absolute paths were normalized to repository-relative paths (or external-archive basenames); measurements and other content are unchanged. `PROVENANCE_AND_CHECK.json` records original and bundled SHA-256 hashes, recomputed means, and training settings. These are exported evidence files, not replacements for the original archived bytes. The six reused runs remain included.

## Current interpretation and archival labels

The primary claim is episode-restricted, single-step recall of 32 pairings by one small DeltaNet variant. Longer contexts append repeated filler without adding bindings. The failed full-cache Transformer and 64-times-smaller vector state prevent a memory-efficiency or isolated architecture conclusion.

The historical `task2` input omits the requested hop count. Its 18 per-seed observations are retained for documentation and do not establish multi-hop success, failure, or generalization. The K=48 comparison uses one 5,000-step run per model, versus 20,000 steps for K=32; it does not locate a capacity boundary. Archived verdict JSONs retain historical labels, adjudications, and unused statistics to preserve source integrity. Their older task2 trainability/capability language and search superiority language are not claims of the revised paper. The current paper and evidence map govern interpretation.

## Publication check

`PUBLICATION_CHECK.json` records the unchanged 14-file approved-source ledger, all 17 input checksums, recomputed primary means/intervals, and byte-identical regenerated table output. All 66 original search-file hashes and the verdict hash agree with the prior independent scientific review. Every evaluated search seed remains below 0.09375. This verifies archived measurements, not a fresh reproduction from model logits or the historical timing of registration.

`SHA256SUMS` covers every delivered file except itself. No new inference or training was performed; no manuscript or figure was edited during packaging. No checkpoints, credentials, conversation history, or personal absolute paths are included.


==> anc/SHA256SUMS <==
cc26565bb3ad9346a04c338439547a4496be791739bf9b83030eb34cc9668c40  EVIDENCE_MAP.md
edd75152da0e5f3ace33c4fb28205356d1722386bf13cc8adbfcba359ea79947  HISTORICAL_EXCERPTS.md
20cead06267f6fedd88f793a4484b60e5566dc065190b8df4774e315d404b58a  PUBLICATION_CHECK.json
58ad92d6fdaaf4e38f461819b3e365d436c2f46e247386832eb6618fa3074ffd  README.md
9bc9b8ce4280694524755f9b76c93f6067afac9979101e871cc0d25e2b00b865  experiment-runs/2026-07-09_h2h_calib3/results/h2h_calib_ablation_task1_calib_primary_K32_auxrev2.json
65377f322a2f0a3cf4f9436486e17f46272df3087a14e555eec8812ff5eeefb9  experiment-runs/2026-07-09_h2h_calib3/results/h2h_calib_ablation_task1_calib_stress_locate_only_K48_auxrev2.json
b657dadf41d488214cbe13fd1c76b3f21b16b31171b40708ca2a3f28b27063b9  experiment-runs/2026-07-09_h2h_calib3/results/h2h_calib_contender_task1_calib_primary_K32_auxrev2.json
9058da030203fef1d0380b0567bd0dda7339cad0e8a802f2fc4e09d3fd53c3b7  experiment-runs/2026-07-09_h2h_calib3/results/h2h_calib_contender_task1_calib_stress_locate_only_K48_auxrev2.json
2225a74b3a0d2e82a8c0c31ef01dbce1c106504128a47303f4aa555306b8b220  experiment-runs/2026-07-09_h2h_tap_localization/results/tap_localization_ablation.json
edd6730438c3a1b78d53e3cecfb183b673b4011322d32d8dfd0ad97b6779effe  experiment-runs/2026-07-09_h2h_tap_localization/results/tap_localization_contender.json
5bf2a5a8059a23aaabc3e87cfd46189c984484e07837ff139b1acf1265f5ef79  experiment-runs/2026-07-10_h2h_mstar/MSTAR_VERDICT.json
98609d349efaf3317c0f08ae7da40d729810725ca03672d2d026f654af9bba9e  experiment-runs/2026-07-10_h2h_mstar/fanout/contender_horizon_refs.json
cbbcbe0d2dc6c68957b3d3445f0a367f0c6321c9e7743031ca40f684d9dc899e  experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_ablation_task1_sweep_s0.json
c85e5bee22849d6b678cd32af9cd1cd268531950675e22858b60327d214d8c35  experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_contender_task1_sweep_s0.json
853be444885aeef11d5588268c66a7b9a536b158a8d3c9ea82454b4fd0058220  experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s0.json
a12f689bf1a3dcb78def0e5454990e28f4fea4d553ccc7daf5e7f1bca3e5bf98  experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_ablation_task1_sweep_s0_round4.json
4fee8c9633948d42795b7ef829e1a37380191822bf63c813e8ded3bb9ce6fa18  experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_ablation_task1_sweep_s1_round4.json
a7a43b4dfd98c125898d268285364df4cee1568545f50d6cc82026bdac3bbf40  experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_ablation_task1_sweep_s2_round4.json
a779eeab79209fb30ecba4c2a9b4945c57ac15f8008133830e40109e4219621a  experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_contender_task1_sweep_s0_round4.json
69335c42356f482bcd8ba1b4e9fd5b8c493f7505e7bc6c149be2489586041d0a  experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_contender_task1_sweep_s1_round4.json
763cd3c03b0ec916e198aeafa10daa3759d884fb42f6ec3e83f2aa17e3370b96  experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_contender_task1_sweep_s2_round4.json
330c24e70bee0e680aa3b25d6be1ac6eaf2b128913f11208ece9237722a038a2  experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s0_round4.json
cdaf0e050212e8d0ed841595af6d49671b00f0228607bcd0c9a81bb1237b8ea6  experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s1_round4.json
5d133fe24cdee67e28cc4ba00b697cb9b76e02b6c74f5fdb47833a33bc177534  experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s2_round4.json
130daa73c583286714659a9f7e80ca00961709a193c69380eeaa1508ad648e01  experiment-runs/2026-07-10_h2h_task2diag/results/TASK2DIAG_VERDICT.json
51e2adb9af0dd2c840c9345aea6c5c2c46e9f8cb27af77b214ef975298fd5274  figure-gen.py
d7a71f81f2854c07f4688358c20b78483e43d38bb9e4fb2e23fa188e8ed4ecae  transformer-search/PROVENANCE_AND_CHECK.json
9b443e09a82408693d5c091779d38e957d6f510f4a3400df3835d9479bf2fa5b  transformer-search/experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s0.json
bcac33bf4954ec2567ba3ed9cb8a2fe82327974c497d4fb325520ff531abe2de  transformer-search/experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s1.json
a864331df9ac68d13ef768e95a89168223f6537fc5bc25049b62dcb9fe02fc63  transformer-search/experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s2.json
3b590e16bf3195133faf3686a1392e26e14b6c4c9d9c320276deee54b3632030  transformer-search/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s0_round4.json
34b8a72e86901fcfa2b50b7267880e609a95d5a3687f11fbaa350614732c11a0  transformer-search/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s1_round4.json
ce008f79a1cbb6733419f50b2aaa5e85ec0fb39e4d89c7b4fe30ae94663a7a31  transformer-search/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s2_round4.json
c158d7848ddce4fa1205607c6954e24b42642237d11b510fe08c29bbcc4e1190  transformer-search/experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/h2h_fix5_transformer_task1_lr1e-03_s0.json
af078bdc4ad24025a86aba015bf4d2bc73722619ee7bf1757d1bf604efd00a98  transformer-search/experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/h2h_fix5_transformer_task1_lr1e-03_s1.json
4c0b086236be7ea434b8545cbb20500d17ba5578d782a7c073452e529cfadb8c  transformer-search/experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/h2h_fix5_transformer_task1_lr1e-03_s2.json
4dbdaa54a8bfeba8b08f46cf925dfb30d48b275c4f10b357575da6460736f485  transformer-search/experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/remetric/h2h_fix5_transformer_task1_lr1e-03_s0_round4.json
b02c0998da331c063b76aa79b1682dd0a33f593207c53e81ef6dddb315b0110b  transformer-search/experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/remetric/h2h_fix5_transformer_task1_lr1e-03_s1_round4.json
ed964b0a578d22dd30760bef672a4dd406f49c4e3dcd27df08b3cb3bb44a4e4b  transformer-search/experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/remetric/h2h_fix5_transformer_task1_lr1e-03_s2_round4.json
314185b273cab72ad3d030e80bc36bbe4e9c98a09804bfd359618b4f30b045fa  transformer-search/experiment-runs/2026-09-03_recall_strengthen/STRENGTHEN_VERDICT.json
adec8080a64d70de86ce86e1a3e50116264759c2a1bd45c0e2523bae2ffda3db  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr1e-03_st60000_s0.json
62c7d36a91597de73d8fb08acca7e374815168870d4e193d35bb69643c618455  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr1e-03_st60000_s1.json
13820f291f3b6d7e0200856d794323e980ac8dcf33084f800481b5ff79c78cb6  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr1e-03_st60000_s2.json
9938261a1700b41fb001a20e812225a1a620ab1c738cba0f0be08619bb427591  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr3e-04_st60000_s0.json
a580bba8e95af23e8607ad43a42bd702e4f651745c54c694677e8649316f6c33  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr3e-04_st60000_s1.json
1082668695a5824ffafc255fb532c473be213c3fd76af6066ac709a378d442f0  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr3e-04_st60000_s2.json
46ab0b4926987093b91db5d0a984d9d6720da89a7fc6f7b85d3579b81b3415b3  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st20000_s0.json
4af8c1823e8a07f0adc59ad16ff6d179a2e96b711f5eff79d69cc8f71d05f521  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st20000_s1.json
837c887b0b0972dfe17be9637152a1c5397e9715d9fec26551694b9580a6102f  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st20000_s2.json
8f4600d6d28b15a75f25d4154a99e18559cbefb85c8763924917e6d1013c2c0f  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st60000_s0.json
8b90519b08b203db6ad7a1048340a506e24d805281f3e17971dc2a84f45e29f5  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st60000_s1.json
d800b242e15d9d5d978fe9a7bf4b0984b2ec57ed3d34f2e4d6292bff1ce016d7  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st60000_s2.json
e90dc8edf11d11d753fe962f5c6b385fe4ad49843199c7a58b0b390dc0ad46c2  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st20000_s0.json
267d2ce55c8a84a204fe71a218a81e53d0dbd4c1f3c7ea663ca5bf7db16b5c28  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st20000_s1.json
2824c5d6ffb0cdc474668e8e6021cffd9685be30554e80e21ac853c9af7d8466  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st20000_s2.json
9eb7e78fa34c8402b5ebc2e87cf195a8e9bfdfea793131aef453cadbaddd69fa  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st60000_s0.json
068a4e1cb911392bdb01e74de9d8f5548f7d74f8c30e4570c83521f28a09bfcb  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st60000_s1.json
31fd3fe04b529f8c8aecc089354acc6074c17af1f8891db92aebeb1b863b3d58  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st60000_s2.json
0ab47ab38844e09157da5495968befeab801ce6554ce9c2162811027ccd59eb7  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st20000_s0.json
b1ecba065ba5c15771975cf500f9c9d685f88fe8bf824b766937db9cedc9a9bc  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st20000_s1.json
862c6ad936537a0566dc4da4d23f436be5483c2e96ebd39cf45393a0c5cc498d  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st20000_s2.json
b01feff6654978c6231185697dc2b92a057a990b24c13416c7e35da9272b3e79  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st60000_s0.json
05afd9c2319340692399b8bba57e9ca48f926b32ff6c538558df743bbae86578  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st60000_s1.json
e11bdf17d3348adb936e59482caa77fe34098671a0189ddea6c3f7d8b7eaddc7  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st60000_s2.json
690c52465bdaac5d37b1b5c07286bf46e2ba1ae5805e9dfd2398912c442943e9  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr3e-04_st20000_s0.json
14d9996e57b22471ce8bbda20c42efc14c29c8bc473621fbae36c2cc80e4e5da  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr3e-04_st20000_s1.json
0eeda359d3ac77115138bc02a3f36b00a9db969fbe2454481951774ebb18f366  transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr3e-04_st20000_s2.json
78dc7d07325a892efc29768c15c0f9795878d23cad21e4ca086b2f95b0577bc7  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr1e-03_st60000_s0_round4.json
b1cc46b49f66a67e4dc9c6463fef69ac3ff3a92b2499bfd2284083bd6d4afaf3  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr1e-03_st60000_s1_round4.json
54ddc97b78bd015176e2211ab24e2fb236610c4f4b45fd8d8b42d977baba29ea  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr1e-03_st60000_s2_round4.json
1ef44a82c0d1389a5b0303d975190e3ac7d984105e7e130166f07d65e26dc58a  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr3e-04_st60000_s0_round4.json
a46fec4709f3ad271c78aed79747b8c47826f5b264d4434aa1382eb7bdd12b1e  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr3e-04_st60000_s1_round4.json
62dd2ea076d63264700788cd00f8d7378e4721bd8a4a9e97b55260b24df05f00  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr3e-04_st60000_s2_round4.json
2ea172ada79921324df2493c25f6e377d7c015e46ef0321c7f1632268a777a23  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st20000_s0_round4.json
d52f48cdad5f81a16faf96499c234cb50b214fc631afbadf85de134216983747  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st20000_s1_round4.json
da096a8ef6cafe1e0532e92d85d90ab30fe984c0c3c4e2009eb672dfc333c308  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st20000_s2_round4.json
8b25e2c1ef7d6a3761f75b081ef33e707323a450721cb2d9c9c9a91e1ac55cad  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st60000_s0_round4.json
ea05b657c2a11a91f434a811dde0befd2cea247e803f0c2b8355bad87c0121cf  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st60000_s1_round4.json
7ae2bd32822377219d0106369f466f1e984acc2b8fceb9fc9255d77bfe30735e  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st60000_s2_round4.json
d097334744582c28fd46c6358c0dc0962d77f567c45e87fa10b1ca2d405961b2  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st20000_s0_round4.json
591b27675a4410585d019d3364a2821206874b45602366ec5398b2e1577e5274  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st20000_s1_round4.json
e01199d7b84da3ea3b5de1b482cbad3ddd967fe5ac8c5b6434aeb5526984d057  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st20000_s2_round4.json
3655873956c880bdc2fc0814090b5307a07930efb68b89e141c88ca3885bdb06  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st60000_s0_round4.json
7657a85cdfca10555f4187e8c8f3932323c1728e6d72b0ff4ff713d7dcf81da5  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st60000_s1_round4.json
350f40412f8026d3c06325ba2b384b13d72e4b3633dbca2335d2833e1309a662  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st60000_s2_round4.json
d52e4614abfc1a2d07ab1033f9ec41258ff8b0098a97066e5a8866ffa5bc9540  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st20000_s0_round4.json
5688909b75642181b59d6820368d59342642ebd1210b4f94716ed0322abe2148  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st20000_s1_round4.json
c70891504c6102214f025d6527a07424e1ee01727bf14696beec118e7d20895a  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st20000_s2_round4.json
01f5cc7518f1dcecf1b6e27e97c42b79c91f9d81b202ba47916242b12a704616  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st60000_s0_round4.json
cc9d37e48859420f3929140ab8bf2506368678e98210432fab45d11d2bc7e5e8  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st60000_s1_round4.json
7a81840c082bc18cb296633ada3cbbf70db8dcea960a04525ce06ce3423b8bd5  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st60000_s2_round4.json
e893ae2e25dc68f61afb499281956edb8adb25ed891c759c27d564d5baaca0ed  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr3e-04_st20000_s0_round4.json
ca8048a88edcc6df73076a50364b4468faf90a4a6ffeb1a78a0747fa734c161e  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr3e-04_st20000_s1_round4.json
9d62fc61ba205b48f47e914ccdfc9a6f894e59653220b4bd58afbd356709ccd7  transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr3e-04_st20000_s2_round4.json


==> anc/experiment-runs/2026-07-09_h2h_calib3/results/h2h_calib_ablation_task1_calib_primary_K32_auxrev2.json <==
{
  "arch": "ablation",
  "task": "task1_calib",
  "kd": 0.5,
  "K": 32,
  "role": "primary",
  "budget_frac": 1.0,
  "seed": 0,
  "lr": 0.0003,
  "warmup_steps": 100,
  "name": "h2h_calib_ablation_task1_calib_primary_K32_auxrev2",
  "seed_idx": 0,
  "step_count": 20000,
  "wall_s": 1574.9566473960876,
  "s_per_step": 0.07874783236980439,
  "n_params": 14048384,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.716049194335938,
  "loss_final_mean5": 7.762381267547608,
  "grad_ratio_at_tap_step500": {
    "step": 500,
    "round_idx": 3,
    "max_dial_rounds": 4,
    "ce_grad_norm_backbone": 0.1657910943031311,
    "aux_grad_norm_backbone": 0.05821014940738678,
    "ce_answer_grad_norm_backbone": 1.1648643016815186,
    "ratio_ce_over_aux": 2.848147547996028,
    "ratio_ce_over_ce_answer": 0.14232653027808168,
    "aux_fires": false,
    "ce_answer_fires": false,
    "old_aux_weight": 2.0,
    "old_ce_answer_weight": 1.0,
    "status": "PASS",
    "revise": null,
    "new_aux_weight": 2.0,
    "new_ce_answer_weight": 1.0
  },
  "curve": [
    {
      "step": 500,
      "train_loss": 7.827956199645996,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11396009661257267,
      "rung1_accuracy": 0.033203125,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6105246692895889
    },
    {
      "step": 1000,
      "train_loss": 7.7873358726501465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11463886313140392,
      "rung1_accuracy": 0.031982421875,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6165658682584763
    },
    {
      "step": 1500,
      "train_loss": 7.826510429382324,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1141174491494894,
      "rung1_accuracy": 0.0322265625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6130991131067276
    },
    {
      "step": 2000,
      "train_loss": 7.782857894897461,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11447207070887089,
      "rung1_accuracy": 0.026123046875,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6155539304018021
    },
    {
      "step": 2500,
      "train_loss": 7.819540023803711,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11434006504714489,
      "rung1_accuracy": 0.027587890625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6149934828281403
    },
    {
      "step": 3000,
      "train_loss": 7.795675754547119,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11415266059339046,
      "rung1_accuracy": 0.034423828125,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6156204044818878
    },
    {
      "step": 3500,
      "train_loss": 7.814919948577881,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11483717523515224,
      "rung1_accuracy": 0.0302734375,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6166861355304718
    },
    {
      "step": 4000,
      "train_loss": 7.814055919647217,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11461048200726509,
      "rung1_accuracy": 0.031494140625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6153979003429413
    },
    {
      "step": 4500,
      "train_loss": 7.824967861175537,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11441395245492458,
      "rung1_accuracy": 0.031982421875,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6151787340641022
    },
    {
      "step": 5000,
      "train_loss": 7.80974006652832,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11457962729036808,
      "rung1_accuracy": 0.031494140625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6160629838705063
    },
    {
      "step": 5500,
      "train_loss": 7.845763206481934,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11476985923945904,
      "rung1_accuracy": 0.032958984375,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6156579703092575
    },
    {
      "step": 6000,
      "train_loss": 7.828710556030273,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11455520987510681,
      "rung1_accuracy": 0.03466796875,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6164781451225281
    },
    {
      "step": 6500,
      "train_loss": 7.791131973266602,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11460372060537338,
      "rung1_accuracy": 0.036376953125,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6167424470186234
    },
    {
      "step": 7000,
      "train_loss": 7.815208435058594,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11467238888144493,
      "rung1_accuracy": 0.029052734375,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6158952564001083
    },
    {
      "step": 7500,
      "train_loss": 7.79058313369751,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1145681869238615,
      "rung1_accuracy": 0.03466796875,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.61527419090271
    },
    {
      "step": 8000,
      "train_loss": 7.786907196044922,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11469222046434879,
      "rung1_accuracy": 0.0322265625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.615723580121994
    },
    {
      "step": 8500,
      "train_loss": 7.794339179992676,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11513600125908852,
      "rung1_accuracy": 0.031982421875,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.618413120508194
    },
    {
      "step": 9000,
      "train_loss": 7.8184943199157715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11572728864848614,
      "rung1_accuracy": 0.0400390625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6218173503875732
    },
    {
      "step": 9500,
      "train_loss": 7.7734785079956055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11598304286599159,
      "rung1_accuracy": 0.025634765625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6238248944282532
    },
    {
      "step": 10000,
      "train_loss": 7.756083965301514,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11678837053477764,
      "rung1_accuracy": 0.03076171875,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6258525997400284
    },
    {
      "step": 10500,
      "train_loss": 7.7753071784973145,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11707094125449657,
      "rung1_accuracy": 0.0322265625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6263928115367889
    },
    {
      "step": 11000,
      "train_loss": 7.758575439453125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11740046553313732,
      "rung1_accuracy": 0.032958984375,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6266792863607407
    },
    {
      "step": 11500,
      "train_loss": 7.775554656982422,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11782103218138218,
      "rung1_accuracy": 0.033203125,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6277588307857513
    },
    {
      "step": 12000,
      "train_loss": 7.798696517944336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11831857077777386,
      "rung1_accuracy": 0.031982421875,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6283329427242279
    },
    {
      "step": 12500,
      "train_loss": 7.802419185638428,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11870990693569183,
      "rung1_accuracy": 0.027587890625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6296337097883224
    },
    {
      "step": 13000,
      "train_loss": 7.772183418273926,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11845498532056808,
      "rung1_accuracy": 0.033203125,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6300231069326401
    },
    {
      "step": 13500,
      "train_loss": 7.762587070465088,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11818736419081688,
      "rung1_accuracy": 0.033447265625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6296221613883972
    },
    {
      "step": 14000,
      "train_loss": 7.74296760559082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11871838383376598,
      "rung1_accuracy": 0.0341796875,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6285363584756851
    },
    {
      "step": 14500,
      "train_loss": 7.788553714752197,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11960915848612785,
      "rung1_accuracy": 0.031494140625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6243927180767059
    },
    {
      "step": 15000,
      "train_loss": 7.741276741027832,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11923500895500183,
      "rung1_accuracy": 0.036865234375,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6194191128015518
    },
    {
      "step": 15500,
      "train_loss": 7.74138879776001,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11953778378665447,
      "rung1_accuracy": 0.039794921875,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6204050481319427
    },
    {
      "step": 16000,
      "train_loss": 7.728144645690918,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12012053839862347,
      "rung1_accuracy": 0.03125,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6173761039972305
    },
    {
      "step": 16500,
      "train_loss": 7.809909820556641,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12056722119450569,
      "rung1_accuracy": 0.037353515625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6176028847694397
    },
    {
      "step": 17000,
      "train_loss": 7.7697954177856445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12080449797213078,
      "rung1_accuracy": 0.037109375,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6154010891914368
    },
    {
      "step": 17500,
      "train_loss": 7.7287750244140625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12047374062240124,
      "rung1_accuracy": 0.036865234375,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6186467707157135
    },
    {
      "step": 18000,
      "train_loss": 7.74061918258667,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12086115591228008,
      "rung1_accuracy": 0.03955078125,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6163682192564011
    },
    {
      "step": 18500,
      "train_loss": 7.759383201599121,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12092567048966885,
      "rung1_accuracy": 0.0341796875,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6148768067359924
    },
    {
      "step": 19000,
      "train_loss": 7.753570079803467,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12076833471655846,
      "rung1_accuracy": 0.033447265625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6146301180124283
    },
    {
      "step": 19500,
      "train_loss": 7.781295299530029,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1210584044456482,
      "rung1_accuracy": 0.037353515625,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6159335225820541
    },
    {
      "step": 20000,
      "train_loss": 7.788437843322754,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12056967243552208,
      "rung1_accuracy": 0.044677734375,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6126084923744202
    }
  ],
  "rung2_identity_classifier": {
    "accuracy": 0.037841796875,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "K": 32,
    "n_train_steps": 300
  },
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.12056967243552208,
  "final_metric": 0.0,
  "final_rung1_accuracy": 0.044677734375,
  "final_cos_pred_episode_mean": 0.6126084923744202,
  "gate1_band": {
    "rung1_accuracy": 0.044677734375,
    "K": 32,
    "chance": 0.03125,
    "rung1_pass_bar": 0.09375,
    "rung1_ok": false,
    "recovered_frac_at_09": 0.0,
    "rf_ok": false,
    "within_band": false
  },
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_calib_ablation_task1_calib_primary_K32_auxrev2.pt"
}

==> anc/experiment-runs/2026-07-09_h2h_calib3/results/h2h_calib_ablation_task1_calib_stress_locate_only_K48_auxrev2.json <==
{
  "arch": "ablation",
  "task": "task1_calib",
  "kd": 0.75,
  "K": 48,
  "role": "stress_locate_only",
  "budget_frac": 0.25,
  "seed": 500000,
  "lr": 0.0003,
  "warmup_steps": 100,
  "name": "h2h_calib_ablation_task1_calib_stress_locate_only_K48_auxrev2",
  "seed_idx": 0,
  "step_count": 5000,
  "wall_s": 514.9695937633514,
  "s_per_step": 0.10299391875267029,
  "n_params": 14048384,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.57608413696289,
  "loss_final_mean5": 7.7803778648376465,
  "grad_ratio_at_tap_step500": {
    "step": 500,
    "round_idx": 3,
    "max_dial_rounds": 4,
    "ce_grad_norm_backbone": 0.13304868340492249,
    "aux_grad_norm_backbone": 0.052372999489307404,
    "ce_answer_grad_norm_backbone": 1.2508647441864014,
    "ratio_ce_over_aux": 2.540406024140092,
    "ratio_ce_over_ce_answer": 0.1063653636600504,
    "aux_fires": false,
    "ce_answer_fires": false,
    "old_aux_weight": 2.0,
    "old_ce_answer_weight": 1.0,
    "status": "PASS",
    "revise": null,
    "new_aux_weight": 2.0,
    "new_ce_answer_weight": 1.0
  },
  "curve": [
    {
      "step": 500,
      "train_loss": 7.8295207023620605,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11546220071613789,
      "rung1_accuracy": 0.024088541666666668,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7227307359377543
    },
    {
      "step": 1000,
      "train_loss": 7.851884365081787,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11531754769384861,
      "rung1_accuracy": 0.019694010416666668,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7219093441963196
    },
    {
      "step": 1500,
      "train_loss": 7.781408786773682,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11560109443962574,
      "rung1_accuracy": 0.02099609375,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7245862483978271
    },
    {
      "step": 2000,
      "train_loss": 7.803100109100342,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11560716666281223,
      "rung1_accuracy": 0.020182291666666668,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7241093317667643
    },
    {
      "step": 2500,
      "train_loss": 7.788710594177246,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1158312987536192,
      "rung1_accuracy": 0.0224609375,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7245470881462097
    },
    {
      "step": 3000,
      "train_loss": 7.7970290184021,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11599304713308811,
      "rung1_accuracy": 0.023274739583333332,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7259049614270529
    },
    {
      "step": 3500,
      "train_loss": 7.800207614898682,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11595495045185089,
      "rung1_accuracy": 0.017903645833333332,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7256583571434021
    },
    {
      "step": 4000,
      "train_loss": 7.8072190284729,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11584821715950966,
      "rung1_accuracy": 0.021809895833333332,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7251898248990377
    },
    {
      "step": 4500,
      "train_loss": 7.782305717468262,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1158428955823183,
      "rung1_accuracy": 0.021321614583333332,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7251270214716593
    },
    {
      "step": 5000,
      "train_loss": 7.787698745727539,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1158699169754982,
      "rung1_accuracy": 0.01953125,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7254125873247782
    }
  ],
  "rung2_identity_classifier": {
    "accuracy": 0.025227864583333332,
    "chance": 0.020833333333333332,
    "pass_bar": 0.0625,
    "passed": false,
    "K": 48,
    "n_train_steps": 300
  },
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.1158699169754982,
  "final_metric": 0.0,
  "final_rung1_accuracy": 0.01953125,
  "final_cos_pred_episode_mean": 0.7254125873247782,
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_calib_ablation_task1_calib_stress_locate_only_K48_auxrev2.pt"
}

==> anc/experiment-runs/2026-07-09_h2h_calib3/results/h2h_calib_contender_task1_calib_primary_K32_auxrev2.json <==
{
  "arch": "contender",
  "task": "task1_calib",
  "kd": 0.5,
  "K": 32,
  "role": "primary",
  "budget_frac": 1.0,
  "seed": 0,
  "lr": 0.0003,
  "warmup_steps": 100,
  "name": "h2h_calib_contender_task1_calib_primary_K32_auxrev2",
  "seed_idx": 0,
  "step_count": 20000,
  "wall_s": 767.9252328872681,
  "s_per_step": 0.038396261644363404,
  "n_params": 14049408,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.68528938293457,
  "loss_final_mean5": 2.7687016487121583,
  "grad_ratio_at_tap_step500": {
    "step": 500,
    "round_idx": 3,
    "max_dial_rounds": 4,
    "ce_grad_norm_backbone": 0.1892322301864624,
    "aux_grad_norm_backbone": 0.11078272014856339,
    "ce_answer_grad_norm_backbone": 1.7829759120941162,
    "ratio_ce_over_aux": 1.7081385069142152,
    "ratio_ce_over_ce_answer": 0.10613280241358279,
    "aux_fires": false,
    "ce_answer_fires": false,
    "old_aux_weight": 2.0,
    "old_ce_answer_weight": 1.0,
    "status": "PASS",
    "revise": null,
    "new_aux_weight": 2.0,
    "new_ce_answer_weight": 1.0
  },
  "curve": [
    {
      "step": 500,
      "train_loss": 7.690698623657227,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11445078440010548,
      "rung1_accuracy": 0.028564453125,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.612885907292366
    },
    {
      "step": 1000,
      "train_loss": 7.450222969055176,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11939411796629429,
      "rung1_accuracy": 0.032470703125,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.6384259462356567
    },
    {
      "step": 1500,
      "train_loss": 7.268650531768799,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13317836076021194,
      "rung1_accuracy": 0.029296875,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7050902098417282
    },
    {
      "step": 2000,
      "train_loss": 7.0981526374816895,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14205775037407875,
      "rung1_accuracy": 0.03271484375,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7526189535856247
    },
    {
      "step": 2500,
      "train_loss": 7.108552932739258,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14778199419379234,
      "rung1_accuracy": 0.02880859375,
      "rung1_chance": 0.03125,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7838045060634613
    },
    {
      "step": 3000,
      "train_loss": 6.6786699295043945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14887549355626106,
      "rung1_accuracy": 0.159912109375,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.7846207022666931
    },
    {
      "step": 3500,
      "train_loss": 4.151608943939209,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1436258852481842,
      "rung1_accuracy": 0.689697265625,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.756785660982132
    },
    {
      "step": 4000,
      "train_loss": 3.902462959289551,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15100838616490364,
      "rung1_accuracy": 0.70751953125,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.797537699341774
    },
    {
      "step": 4500,
      "train_loss": 3.8146016597747803,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15425996109843254,
      "rung1_accuracy": 0.7265625,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.8164849579334259
    },
    {
      "step": 5000,
      "train_loss": 3.822932720184326,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1580793373286724,
      "rung1_accuracy": 0.728759765625,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.833586260676384
    },
    {
      "step": 5500,
      "train_loss": 3.726325273513794,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15957900509238243,
      "rung1_accuracy": 0.73486328125,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.8469677418470383
    },
    {
      "step": 6000,
      "train_loss": 3.6096229553222656,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.16251662001013756,
      "rung1_accuracy": 0.74609375,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.8588190376758575
    },
    {
      "step": 6500,
      "train_loss": 3.601302146911621,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.16229597106575966,
      "rung1_accuracy": 0.7412109375,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.8721415102481842
    },
    {
      "step": 7000,
      "train_loss": 3.4837284088134766,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.16427235305309296,
      "rung1_accuracy": 0.75634765625,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.8744074106216431
    },
    {
      "step": 7500,
      "train_loss": 3.5142288208007812,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.165415920317173,
      "rung1_accuracy": 0.75537109375,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.8862801194190979
    },
    {
      "step": 8000,
      "train_loss": 3.5056886672973633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.16849851608276367,
      "rung1_accuracy": 0.76171875,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.8962682783603668
    },
    {
      "step": 8500,
      "train_loss": 3.5119357109069824,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.16832998767495155,
      "rung1_accuracy": 0.770263671875,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9004189819097519
    },
    {
      "step": 9000,
      "train_loss": 3.3894717693328857,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.16994013264775276,
      "rung1_accuracy": 0.769287109375,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9060527384281158
    },
    {
      "step": 9500,
      "train_loss": 3.3402812480926514,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.16898072883486748,
      "rung1_accuracy": 0.767822265625,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9058579206466675
    },
    {
      "step": 10000,
      "train_loss": 3.3633065223693848,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.16991393268108368,
      "rung1_accuracy": 0.775146484375,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9105692356824875
    },
    {
      "step": 10500,
      "train_loss": 3.526442050933838,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17120570689439774,
      "rung1_accuracy": 0.777099609375,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9178249835968018
    },
    {
      "step": 11000,
      "train_loss": 3.560659885406494,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1708282306790352,
      "rung1_accuracy": 0.780029296875,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9173361957073212
    },
    {
      "step": 11500,
      "train_loss": 3.4421324729919434,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17191240191459656,
      "rung1_accuracy": 0.776611328125,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.923411637544632
    },
    {
      "step": 12000,
      "train_loss": 3.4440698623657227,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1728884093463421,
      "rung1_accuracy": 0.78369140625,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9248339980840683
    },
    {
      "step": 12500,
      "train_loss": 3.5376899242401123,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1725834421813488,
      "rung1_accuracy": 0.781005859375,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9263342767953873
    },
    {
      "step": 13000,
      "train_loss": 3.357923746109009,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1731482520699501,
      "rung1_accuracy": 0.791259765625,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9278373569250107
    },
    {
      "step": 13500,
      "train_loss": 3.3347325325012207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17337441816926003,
      "rung1_accuracy": 0.802001953125,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9290341436862946
    },
    {
      "step": 14000,
      "train_loss": 3.2729883193969727,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17214596271514893,
      "rung1_accuracy": 0.847412109375,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9231259822845459
    },
    {
      "step": 14500,
      "train_loss": 3.01279616355896,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17051059752702713,
      "rung1_accuracy": 0.947265625,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.91456238925457
    },
    {
      "step": 15000,
      "train_loss": 2.89689564704895,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17145316302776337,
      "rung1_accuracy": 0.979248046875,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9160413295030594
    },
    {
      "step": 15500,
      "train_loss": 2.8136587142944336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17146512120962143,
      "rung1_accuracy": 0.987548828125,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.919376328587532
    },
    {
      "step": 16000,
      "train_loss": 2.8282063007354736,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.172555573284626,
      "rung1_accuracy": 0.994140625,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9239135235548019
    },
    {
      "step": 16500,
      "train_loss": 2.8246874809265137,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17240975052118301,
      "rung1_accuracy": 0.996337890625,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9269999116659164
    },
    {
      "step": 17000,
      "train_loss": 2.8100287914276123,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17367546260356903,
      "rung1_accuracy": 0.9970703125,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9307469129562378
    },
    {
      "step": 17500,
      "train_loss": 2.7500689029693604,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1738235242664814,
      "rung1_accuracy": 0.998291015625,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9314200282096863
    },
    {
      "step": 18000,
      "train_loss": 2.798168182373047,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17423701286315918,
      "rung1_accuracy": 0.99755859375,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9337032288312912
    },
    {
      "step": 18500,
      "train_loss": 2.7517223358154297,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1751573123037815,
      "rung1_accuracy": 0.999267578125,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9363701045513153
    },
    {
      "step": 19000,
      "train_loss": 2.767364978790283,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17536917328834534,
      "rung1_accuracy": 0.999267578125,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9380404949188232
    },
    {
      "step": 19500,
      "train_loss": 2.786846876144409,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1755015142261982,
      "rung1_accuracy": 0.998291015625,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.9403012692928314
    },
    {
      "step": 20000,
      "train_loss": 2.780813217163086,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17595944926142693,
      "rung1_accuracy": 0.9990234375,
      "rung1_chance": 0.03125,
      "rung1_passed": true,
      "cos_pred_episode_mean": 0.941491037607193
    }
  ],
  "rung2_identity_classifier": {
    "accuracy": 0.0322265625,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "K": 32,
    "n_train_steps": 300
  },
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.17595944926142693,
  "final_metric": 0.0,
  "final_rung1_accuracy": 0.9990234375,
  "final_cos_pred_episode_mean": 0.941491037607193,
  "gate1_band": {
    "rung1_accuracy": 0.9990234375,
    "K": 32,
    "chance": 0.03125,
    "rung1_pass_bar": 0.09375,
    "rung1_ok": true,
    "recovered_frac_at_09": 0.0,
    "rf_ok": false,
    "within_band": false
  },
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_calib_contender_task1_calib_primary_K32_auxrev2.pt"
}

==> anc/experiment-runs/2026-07-09_h2h_calib3/results/h2h_calib_contender_task1_calib_stress_locate_only_K48_auxrev2.json <==
{
  "arch": "contender",
  "task": "task1_calib",
  "kd": 0.75,
  "K": 48,
  "role": "stress_locate_only",
  "budget_frac": 0.25,
  "seed": 500000,
  "lr": 0.0003,
  "warmup_steps": 100,
  "name": "h2h_calib_contender_task1_calib_stress_locate_only_K48_auxrev2",
  "seed_idx": 0,
  "step_count": 5000,
  "wall_s": 262.8569185733795,
  "s_per_step": 0.0525713837146759,
  "n_params": 14049408,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.72320556640625,
  "loss_final_mean5": 7.3235907554626465,
  "grad_ratio_at_tap_step500": {
    "step": 500,
    "round_idx": 3,
    "max_dial_rounds": 4,
    "ce_grad_norm_backbone": 0.11888846755027771,
    "aux_grad_norm_backbone": 0.10131530463695526,
    "ce_answer_grad_norm_backbone": 1.258366346359253,
    "ratio_ce_over_aux": 1.1734502302124308,
    "ratio_ce_over_ce_answer": 0.09447842267416778,
    "aux_fires": false,
    "ce_answer_fires": true,
    "old_aux_weight": 2.0,
    "old_ce_answer_weight": 1.0,
    "status": "REVISE",
    "revise": "ce_answer_weight",
    "deferred": null,
    "new_aux_weight": 2.0,
    "new_ce_answer_weight": 0.09447842267416778
  },
  "curve": [
    {
      "step": 500,
      "train_loss": 7.826499938964844,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11512323096394539,
      "rung1_accuracy": 0.023274739583333332,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7204055388768514
    },
    {
      "step": 1000,
      "train_loss": 7.741854190826416,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11580618470907211,
      "rung1_accuracy": 0.020182291666666668,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7241408228874207
    },
    {
      "step": 1500,
      "train_loss": 7.606381416320801,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1168406568467617,
      "rung1_accuracy": 0.020345052083333332,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7317785223325094
    },
    {
      "step": 2000,
      "train_loss": 7.553616523742676,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11908105574548244,
      "rung1_accuracy": 0.01806640625,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7457278768221537
    },
    {
      "step": 2500,
      "train_loss": 7.501044273376465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12113284878432751,
      "rung1_accuracy": 0.018391927083333332,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7626750270525614
    },
    {
      "step": 3000,
      "train_loss": 7.459747314453125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12397318333387375,
      "rung1_accuracy": 0.019205729166666668,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.7836810151735941
    },
    {
      "step": 3500,
      "train_loss": 7.386164665222168,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12609977833926678,
      "rung1_accuracy": 0.021647135416666668,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.797334631284078
    },
    {
      "step": 4000,
      "train_loss": 7.357619285583496,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1278669610619545,
      "rung1_accuracy": 0.020670572916666668,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.8093539675076803
    },
    {
      "step": 4500,
      "train_loss": 7.400903701782227,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12906416691839695,
      "rung1_accuracy": 0.021484375,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.8160914977391561
    },
    {
      "step": 5000,
      "train_loss": 7.315546989440918,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1297224424779415,
      "rung1_accuracy": 0.018880208333333332,
      "rung1_chance": 0.020833333333333332,
      "rung1_passed": false,
      "cos_pred_episode_mean": 0.8216789960861206
    }
  ],
  "rung2_identity_classifier": {
    "accuracy": 0.02099609375,
    "chance": 0.020833333333333332,
    "pass_bar": 0.0625,
    "passed": false,
    "K": 48,
    "n_train_steps": 300
  },
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.1297224424779415,
  "final_metric": 0.0,
  "final_rung1_accuracy": 0.018880208333333332,
  "final_cos_pred_episode_mean": 0.8216789960861206,
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_calib_contender_task1_calib_stress_locate_only_K48_auxrev2.pt"
}

==> anc/experiment-runs/2026-07-09_h2h_tap_localization/results/tap_localization_ablation.json <==
{
  "arch": "ablation",
  "ckpt": "/data/h2h_rung1_ckpts/h2h_calib_ablation_task1_calib_primary_K32_auxrev2.pt",
  "chance_episode": 0.03125,
  "localization": {
    "both_intact": {
      "accuracy": 0.044677734375,
      "n": 4096
    },
    "s0_zeroed": {
      "accuracy": 0.03076171875,
      "n": 4096
    },
    "s1_zeroed": {
      "accuracy": 0.043701171875,
      "n": 4096
    }
  },
  "tap_variants": {
    "i_s1_qshallow": {
      "lambda": 100.0,
      "cos_mean": 0.11728809028863907,
      "rf@0.5": 0.0,
      "rf@0.6": 0.0,
      "rf@0.7": 0.0,
      "rf@0.8": 0.0,
      "rf@0.9": 0.0,
      "shuffled_control_cos_mean": 0.11180248111486435,
      "gap_vs_shuffled_cos_mean": 0.005485609173774719
    },
    "ii_s0_q0": {
      "lambda": 100.0,
      "cos_mean": 0.11289513111114502,
      "rf@0.5": 0.00146484375,
      "rf@0.6": 0.0,
      "rf@0.7": 0.0,
      "rf@0.8": 0.0,
      "rf@0.9": 0.0,
      "shuffled_control_cos_mean": 0.11052392423152924,
      "gap_vs_shuffled_cos_mean": 0.0023712068796157837
    },
    "iii_s1_qtrue": {
      "lambda": 100.0,
      "cos_mean": 0.11805249750614166,
      "rf@0.5": 0.0,
      "rf@0.6": 0.0,
      "rf@0.7": 0.0,
      "rf@0.8": 0.0,
      "rf@0.9": 0.0,
      "shuffled_control_cos_mean": 0.11321143805980682,
      "gap_vs_shuffled_cos_mean": 0.004841059446334839
    },
    "iv_prelmhead": {
      "lambda": 100.0,
      "cos_mean": 0.11890894919633865,
      "rf@0.5": 0.0,
      "rf@0.6": 0.0,
      "rf@0.7": 0.0,
      "rf@0.8": 0.0,
      "rf@0.9": 0.0,
      "shuffled_control_cos_mean": 0.11245682090520859,
      "gap_vs_shuffled_cos_mean": 0.006452128291130066
    }
  },
  "n_fit_points": 24576,
  "n_eval_points": 4096,
  "wall_s": 1.1580049991607666
}

==> anc/experiment-runs/2026-07-09_h2h_tap_localization/results/tap_localization_contender.json <==
{
  "arch": "contender",
  "ckpt": "/data/h2h_rung1_ckpts/h2h_calib_contender_task1_calib_primary_K32_auxrev2.pt",
  "chance_episode": 0.03125,
  "localization": {
    "both_intact": {
      "accuracy": 0.9990234375,
      "n": 4096
    },
    "s0_zeroed": {
      "accuracy": 0.028564453125,
      "n": 4096
    },
    "s1_zeroed": {
      "accuracy": 0.9990234375,
      "n": 4096
    }
  },
  "tap_variants": {
    "i_s1_qshallow": {
      "lambda": 100.0,
      "cos_mean": 0.16505393385887146,
      "rf@0.5": 0.003173828125,
      "rf@0.6": 0.000732421875,
      "rf@0.7": 0.0,
      "rf@0.8": 0.0,
      "rf@0.9": 0.0,
      "shuffled_control_cos_mean": 0.10509787499904633,
      "gap_vs_shuffled_cos_mean": 0.059956058859825134
    },
    "ii_s0_q0": {
      "lambda": 100.0,
      "cos_mean": 0.11800602078437805,
      "rf@0.5": 0.0,
      "rf@0.6": 0.0,
      "rf@0.7": 0.0,
      "rf@0.8": 0.0,
      "rf@0.9": 0.0,
      "shuffled_control_cos_mean": 0.11171332001686096,
      "gap_vs_shuffled_cos_mean": 0.00629270076751709
    },
    "iii_s1_qtrue": {
      "lambda": 1.0,
      "cos_mean": 0.16652464866638184,
      "rf@0.5": 0.00341796875,
      "rf@0.6": 0.0,
      "rf@0.7": 0.0,
      "rf@0.8": 0.0,
      "rf@0.9": 0.0,
      "shuffled_control_cos_mean": 0.10393832623958588,
      "gap_vs_shuffled_cos_mean": 0.06258632242679596
    },
    "iv_prelmhead": {
      "lambda": 1.0,
      "cos_mean": 0.8939618468284607,
      "rf@0.5": 0.99658203125,
      "rf@0.6": 0.978759765625,
      "rf@0.7": 0.931640625,
      "rf@0.8": 0.832275390625,
      "rf@0.9": 0.67431640625,
      "shuffled_control_cos_mean": 0.09368470311164856,
      "gap_vs_shuffled_cos_mean": 0.8002771437168121
    }
  },
  "n_fit_points": 24576,
  "n_eval_points": 4096,
  "wall_s": 4.025979995727539
}

==> anc/experiment-runs/2026-07-10_h2h_mstar/MSTAR_VERDICT.json <==
{
  "margin": 0.2,
  "primary_horizon": "H4",
  "per_task": {
    "task1_sweep": {
      "task": "task1_sweep",
      "demonstration_bar": 0.09375,
      "margin": 0.2,
      "contender_refs_acc_A": {
        "H2": [
          0.99951171875,
          0.998291015625,
          0.9990234375
        ],
        "H4": [
          0.99951171875,
          0.998291015625,
          0.9990234375
        ],
        "H8": [
          0.99951171875,
          0.998291015625,
          0.9990234375
        ]
      },
      "capped_transformer_acc_A": {
        "32": {
          "H2": [
            0.02880859375,
            0.02978515625,
            0.031494140625
          ],
          "H4": [
            0.022216796875,
            0.020751953125,
            0.0322265625
          ],
          "H8": [
            0.0224609375,
            0.025390625,
            0.029052734375
          ]
        },
        "16": {
          "H2": [
            0.026123046875,
            0.0244140625,
            0.033447265625
          ],
          "H4": [
            0.02001953125,
            0.0205078125,
            0.031494140625
          ],
          "H8": [
            0.024169921875,
            0.023681640625,
            0.027587890625
          ]
        },
        "8": {
          "H2": [
            0.02099609375,
            0.025390625,
            0.03076171875
          ],
          "H4": [
            0.025390625,
            0.022216796875,
            0.03173828125
          ],
          "H8": [
            0.021728515625,
            0.024658203125,
            0.028564453125
          ]
        },
        "4": {
          "H2": [
            0.021484375,
            0.0244140625,
            0.029296875
          ],
          "H4": [
            0.02685546875,
            0.0234375,
            0.03271484375
          ],
          "H8": [
            0.021728515625,
            0.024169921875,
            0.029296875
          ]
        },
        "2": {
          "H2": [
            0.021484375,
            0.024169921875,
            0.029541015625
          ],
          "H4": [
            0.025634765625,
            0.02685546875,
            0.033447265625
          ],
          "H8": [
            0.022216796875,
            0.0263671875,
            0.028564453125
          ]
        }
      },
      "cis_by_m_H4": {
        "32": {
          "deltas": [
            0.977294921875,
            0.9775390625,
            0.966796875
          ],
          "mean": 0.973876953125,
          "ci_low": 0.9586411465533327,
          "ci_high": 0.9891127596966673,
          "zero_seed_variance": false
        },
        "16": {
          "deltas": [
            0.9794921875,
            0.977783203125,
            0.967529296875
          ],
          "mean": 0.9749348958333334,
          "ci_low": 0.9588609533048096,
          "ci_high": 0.9910088383618572,
          "zero_seed_variance": false
        },
        "8": {
          "deltas": [
            0.97412109375,
            0.97607421875,
            0.96728515625
          ],
          "mean": 0.9724934895833334,
          "ci_low": 0.96102813379643,
          "ci_high": 0.9839588453702367,
          "zero_seed_variance": false
        },
        "4": {
          "deltas": [
            0.97265625,
            0.974853515625,
            0.96630859375
          ],
          "mean": 0.9712727864583334,
          "ci_low": 0.960249096996238,
          "ci_high": 0.9822964759204288,
          "zero_seed_variance": false
        },
        "2": {
          "deltas": [
            0.973876953125,
            0.971435546875,
            0.965576171875
          ],
          "mean": 0.9702962239583334,
          "ci_low": 0.9596978831665587,
          "ci_high": 0.9808945647501081,
          "zero_seed_variance": false
        }
      },
      "joint_no_recall_ms": [],
      "zero_seed_variance_ms": [],
      "walk": {
        "m_star": Infinity,
        "tier": "WIN",
        "stop_m": 32,
        "chain": [],
        "skipped_tie_equivalent": [],
        "confirmed_no_crossover": false,
        "degenerate_baseline_note": "uncapped transformer fails the demonstration bar at the primary cell -- every capped M is trivially cleared; walk reported as informative data only, never a certified M* tier"
      },
      "uncapped_transformer_primary_cell_acc_A": [
        0.027099609375,
        0.029296875,
        0.028564453125
      ],
      "degenerate_baseline_clause_fires": true,
      "verdict_of_record": "BASELINE_NON_COMPETITIVE_AT_MATCHED_BUDGET",
      "transformer_uncapped_refs_acc_A": {
        "H2": [
          0.029052734375,
          0.029541015625,
          0.029296875
        ],
        "H4": [
          0.03125,
          0.03271484375,
          0.0302734375
        ],
        "H8": [
          0.035888671875,
          0.03125,
          0.034423828125
        ]
      },
      "m1_descriptive_acc_A": {
        "H2": [
          0.020751953125,
          0.027099609375,
          0.02783203125
        ],
        "H4": [
          0.021728515625,
          0.0244140625,
          0.0302734375
        ],
        "H8": [
          0.021484375,
          0.024169921875,
          0.02783203125
        ]
      }
    },
    "task2_sweep": {
      "task": "task2_sweep",
      "demonstration_bar": 0.09375,
      "margin": 0.2,
      "contender_refs_acc_A": {
        "H2": [
          0.03125,
          0.0322265625,
          0.010009765625
        ],
        "H4": [
          0.031494140625,
          0.03125,
          0.010009765625
        ],
        "H8": [
          0.031005859375,
          0.031005859375,
          0.01025390625
        ]
      },
      "capped_transformer_acc_A": {
        "32": {
          "H2": [
            0.030517578125,
            0.027099609375,
            0.030517578125
          ],
          "H4": [
            0.0283203125,
            0.02587890625,
            0.0224609375
          ],
          "H8": [
            0.029296875,
            0.02392578125,
            0.02685546875
          ]
        },
        "16": {
          "H2": [
            0.03076171875,
            0.02099609375,
            0.02587890625
          ],
          "H4": [
            0.025146484375,
            0.02392578125,
            0.0244140625
          ],
          "H8": [
            0.02783203125,
            0.01953125,
            0.02392578125
          ]
        },
        "8": {
          "H2": [
            0.029541015625,
            0.020751953125,
            0.025146484375
          ],
          "H4": [
            0.0263671875,
            0.0224609375,
            0.02490234375
          ],
          "H8": [
            0.024658203125,
            0.017578125,
            0.0205078125
          ]
        },
        "4": {
          "H2": [
            0.031982421875,
            0.023193359375,
            0.021484375
          ],
          "H4": [
            0.022705078125,
            0.02099609375,
            0.021484375
          ],
          "H8": [
            0.02880859375,
            0.01904296875,
            0.01953125
          ]
        },
        "2": {
          "H2": [
            0.02685546875,
            0.021728515625,
            0.0234375
          ],
          "H4": [
            0.02392578125,
            0.0205078125,
            0.018798828125
          ],
          "H8": [
            0.023681640625,
            0.0185546875,
            0.021240234375
          ]
        }
      },
      "cis_by_m_H4": {},
      "joint_no_recall_ms": [
        2,
        4,
        8,
        16,
        32
      ],
      "zero_seed_variance_ms": [],
      "walk": {
        "m_star": null,
        "tier": "TIE",
        "stop_m": null,
        "chain": [],
        "skipped_tie_equivalent": [
          32,
          16,
          8,
          4,
          2
        ],
        "confirmed_no_crossover": false,
        "note": "joint-NO-RECALL at every walked grid point -- TIE-equivalent (a task-learning/scale finding, never a memory-capacity verdict)",
        "degenerate_baseline_note": "uncapped transformer fails the demonstration bar at the primary cell -- every capped M is trivially cleared; walk reported as informative data only, never a certified M* tier"
      },
      "uncapped_transformer_primary_cell_acc_A": [
        0.02685546875,
        0.0322265625,
        0.03369140625
      ],
      "degenerate_baseline_clause_fires": true,
      "verdict_of_record": "BASELINE_NON_COMPETITIVE_AT_MATCHED_BUDGET",
      "transformer_uncapped_refs_acc_A": {
        "H2": [
          0.03125,
          0.029296875,
          0.027587890625
        ],
        "H4": [
          0.02880859375,
          0.02880859375,
          0.033447265625
        ],
        "H8": [
          0.030029296875,
          0.026123046875,
          0.028076171875
        ]
      },
      "m1_descriptive_acc_A": {
        "H2": [
          0.0224609375,
          0.021240234375,
          0.023681640625
        ],
        "H4": [
          0.024658203125,
          0.01904296875,
          0.021484375
        ],
        "H8": [
          0.021728515625,
          0.0185546875,
          0.02294921875
        ]
      }
    }
  }
}

==> anc/experiment-runs/2026-07-10_h2h_mstar/fanout/contender_horizon_refs.json <==
{
  "task1_sweep|s0|H2": {
    "acc_A": 0.99951171875,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.00830078125,
    "horizon_tokens": 454,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task1_sweep|s0|H4": {
    "acc_A": 0.99951171875,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.00732421875,
    "horizon_tokens": 902,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task1_sweep|s0|H8": {
    "acc_A": 0.99951171875,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.00732421875,
    "horizon_tokens": 1798,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task1_sweep|s1|H2": {
    "acc_A": 0.998291015625,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.467041015625,
    "horizon_tokens": 454,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task1_sweep|s1|H4": {
    "acc_A": 0.998291015625,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.466796875,
    "horizon_tokens": 902,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task1_sweep|s1|H8": {
    "acc_A": 0.998291015625,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.46484375,
    "horizon_tokens": 1798,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task1_sweep|s2|H2": {
    "acc_A": 0.9990234375,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.2412109375,
    "horizon_tokens": 454,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task1_sweep|s2|H4": {
    "acc_A": 0.9990234375,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.0,
    "horizon_tokens": 902,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task1_sweep|s2|H8": {
    "acc_A": 0.9990234375,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.0,
    "horizon_tokens": 1798,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task2_sweep|s0|H2": {
    "acc_A": 0.03125,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.0,
    "horizon_tokens": 454,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task2_sweep|s0|H4": {
    "acc_A": 0.031494140625,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.0,
    "horizon_tokens": 902,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task2_sweep|s0|H8": {
    "acc_A": 0.031005859375,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.0,
    "horizon_tokens": 1798,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task2_sweep|s1|H2": {
    "acc_A": 0.0322265625,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.0,
    "horizon_tokens": 454,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task2_sweep|s1|H4": {
    "acc_A": 0.03125,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.0,
    "horizon_tokens": 902,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task2_sweep|s1|H8": {
    "acc_A": 0.031005859375,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.0,
    "horizon_tokens": 1798,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task2_sweep|s2|H2": {
    "acc_A": 0.010009765625,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.0,
    "horizon_tokens": 454,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task2_sweep|s2|H4": {
    "acc_A": 0.010009765625,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.0,
    "horizon_tokens": 902,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  },
  "task2_sweep|s2|H8": {
    "acc_A": 0.01025390625,
    "chance": 0.03125,
    "demonstration_bar": 0.09375,
    "recovered_frac": 0.0,
    "horizon_tokens": 1798,
    "n_queries": 4096,
    "cap_length": null,
    "n_episodes": 128
  }
}

==> anc/experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_ablation_task1_sweep_s0.json <==
{
  "arch": "ablation",
  "task": "task1_sweep",
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_ablation_task1_sweep_s0",
  "budget_frac": 1.0,
  "role": "sweep",
  "lr": 0.0003,
  "K": 32,
  "step_count": 20000,
  "wall_s": 1518.522472858429,
  "s_per_step": 0.07592612364292145,
  "n_params": 14048384,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.753284454345703,
  "loss_final_mean5": 7.707190322875976,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.832740783691406,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11368910036981106
    },
    {
      "step": 1000,
      "train_loss": 7.808471202850342,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11361377313733101
    },
    {
      "step": 1500,
      "train_loss": 7.800790786743164,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11441521346569061
    },
    {
      "step": 2000,
      "train_loss": 7.8247504234313965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11439573764801025
    },
    {
      "step": 2500,
      "train_loss": 7.829129695892334,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11434116959571838
    },
    {
      "step": 3000,
      "train_loss": 7.840441703796387,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11426831595599651
    },
    {
      "step": 3500,
      "train_loss": 7.7990875244140625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11444958671927452
    },
    {
      "step": 4000,
      "train_loss": 7.8271355628967285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11449799686670303
    },
    {
      "step": 4500,
      "train_loss": 7.802912712097168,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11469332501292229
    },
    {
      "step": 5000,
      "train_loss": 7.824037075042725,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11457518115639687
    },
    {
      "step": 5500,
      "train_loss": 7.769188404083252,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.114664850756526
    },
    {
      "step": 6000,
      "train_loss": 7.782466411590576,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11471812799572945
    },
    {
      "step": 6500,
      "train_loss": 7.786324977874756,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11464627832174301
    },
    {
      "step": 7000,
      "train_loss": 7.817783355712891,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11458135023713112
    },
    {
      "step": 7500,
      "train_loss": 7.825076103210449,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11515803635120392
    },
    {
      "step": 8000,
      "train_loss": 7.794474124908447,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11664505302906036
    },
    {
      "step": 8500,
      "train_loss": 7.805263042449951,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11924205720424652
    },
    {
      "step": 9000,
      "train_loss": 7.782341957092285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12052870728075504
    },
    {
      "step": 9500,
      "train_loss": 7.743244171142578,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12088093534111977
    },
    {
      "step": 10000,
      "train_loss": 7.756607532501221,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12368706613779068
    },
    {
      "step": 10500,
      "train_loss": 7.797446250915527,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12417479790747166
    },
    {
      "step": 11000,
      "train_loss": 7.759510040283203,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12528866901993752
    },
    {
      "step": 11500,
      "train_loss": 7.75719690322876,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12484461441636086
    },
    {
      "step": 12000,
      "train_loss": 7.780483722686768,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12549518048763275
    },
    {
      "step": 12500,
      "train_loss": 7.692661285400391,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12578940391540527
    },
    {
      "step": 13000,
      "train_loss": 7.775825023651123,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12663567438721657
    },
    {
      "step": 13500,
      "train_loss": 7.741211891174316,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1270187385380268
    },
    {
      "step": 14000,
      "train_loss": 7.671370029449463,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1276090182363987
    },
    {
      "step": 14500,
      "train_loss": 7.710826396942139,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12811277620494366
    },
    {
      "step": 15000,
      "train_loss": 7.722184181213379,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12833264470100403
    },
    {
      "step": 15500,
      "train_loss": 7.72020959854126,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1286245957016945
    },
    {
      "step": 16000,
      "train_loss": 7.674823760986328,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12909599393606186
    },
    {
      "step": 16500,
      "train_loss": 7.68110466003418,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12938203290104866
    },
    {
      "step": 17000,
      "train_loss": 7.733933448791504,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12975716218352318
    },
    {
      "step": 17500,
      "train_loss": 7.689112663269043,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12981277331709862
    },
    {
      "step": 18000,
      "train_loss": 7.7073893547058105,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12977229058742523
    },
    {
      "step": 18500,
      "train_loss": 7.673659324645996,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1299486868083477
    },
    {
      "step": 19000,
      "train_loss": 7.710090160369873,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1301366128027439
    },
    {
      "step": 19500,
      "train_loss": 7.655184745788574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13020947948098183
    },
    {
      "step": 20000,
      "train_loss": 7.694223403930664,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13026288896799088
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.13026288896799088,
  "final_metric": 0.0,
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_ablation_task1_sweep_s0_r4.pt"
}

==> anc/experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_contender_task1_sweep_s0.json <==
{
  "arch": "contender",
  "task": "task1_sweep",
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_contender_task1_sweep_s0",
  "budget_frac": 1.0,
  "role": "sweep",
  "lr": 0.0003,
  "K": 32,
  "step_count": 20000,
  "wall_s": 752.1560411453247,
  "s_per_step": 0.037607802057266236,
  "n_params": 14049408,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.826454162597656,
  "loss_final_mean5": 1.3767711877822877,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.770643711090088,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11354065500199795
    },
    {
      "step": 1000,
      "train_loss": 7.476883411407471,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11521492525935173
    },
    {
      "step": 1500,
      "train_loss": 7.405093669891357,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12291453592479229
    },
    {
      "step": 2000,
      "train_loss": 7.280804634094238,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13046472519636154
    },
    {
      "step": 2500,
      "train_loss": 7.107972621917725,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1358490064740181
    },
    {
      "step": 3000,
      "train_loss": 7.003371238708496,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1410805508494377
    },
    {
      "step": 3500,
      "train_loss": 6.855062484741211,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14530090242624283
    },
    {
      "step": 4000,
      "train_loss": 6.872008323669434,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1479690484702587
    },
    {
      "step": 4500,
      "train_loss": 6.594555854797363,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.148834228515625
    },
    {
      "step": 5000,
      "train_loss": 4.62540340423584,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14830850809812546
    },
    {
      "step": 5500,
      "train_loss": 3.85299015045166,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15164239332079887
    },
    {
      "step": 6000,
      "train_loss": 3.2044856548309326,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15257564559578896
    },
    {
      "step": 6500,
      "train_loss": 2.9201507568359375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15499648451805115
    },
    {
      "step": 7000,
      "train_loss": 2.892314910888672,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15989936143159866
    },
    {
      "step": 7500,
      "train_loss": 2.8278050422668457,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15949609503149986
    },
    {
      "step": 8000,
      "train_loss": 2.8273446559906006,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.16205354407429695
    },
    {
      "step": 8500,
      "train_loss": 2.792065143585205,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.17366035282611847
    },
    {
      "step": 9000,
      "train_loss": 2.6655471324920654,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.22238526493310928
    },
    {
      "step": 9500,
      "train_loss": 2.417207956314087,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.37404585629701614
    },
    {
      "step": 10000,
      "train_loss": 2.100618362426758,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.5052105486392975
    },
    {
      "step": 10500,
      "train_loss": 1.9291900396347046,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.6136325001716614
    },
    {
      "step": 11000,
      "train_loss": 1.7690346240997314,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.6817204654216766
    },
    {
      "step": 11500,
      "train_loss": 1.647438406944275,
      "recovered_frac_train_hops": 0.0009765625,
      "probe_cos_mean_train_hops": 0.7334747910499573
    },
    {
      "step": 12000,
      "train_loss": 1.5928319692611694,
      "recovered_frac_train_hops": 0.00048828125,
      "probe_cos_mean_train_hops": 0.7697128057479858
    },
    {
      "step": 12500,
      "train_loss": 1.5317221879959106,
      "recovered_frac_train_hops": 0.003662109375,
      "probe_cos_mean_train_hops": 0.7927187830209732
    },
    {
      "step": 13000,
      "train_loss": 1.495941400527954,
      "recovered_frac_train_hops": 0.0087890625,
      "probe_cos_mean_train_hops": 0.8082368522882462
    },
    {
      "step": 13500,
      "train_loss": 1.480238437652588,
      "recovered_frac_train_hops": 0.015380859375,
      "probe_cos_mean_train_hops": 0.8216982483863831
    },
    {
      "step": 14000,
      "train_loss": 1.4594775438308716,
      "recovered_frac_train_hops": 0.02978515625,
      "probe_cos_mean_train_hops": 0.8320963680744171
    },
    {
      "step": 14500,
      "train_loss": 1.4340368509292603,
      "recovered_frac_train_hops": 0.055908203125,
      "probe_cos_mean_train_hops": 0.8409049063920975
    },
    {
      "step": 15000,
      "train_loss": 1.416551947593689,
      "recovered_frac_train_hops": 0.06396484375,
      "probe_cos_mean_train_hops": 0.8466979414224625
    },
    {
      "step": 15500,
      "train_loss": 1.419822096824646,
      "recovered_frac_train_hops": 0.09716796875,
      "probe_cos_mean_train_hops": 0.8512084782123566
    },
    {
      "step": 16000,
      "train_loss": 1.398058295249939,
      "recovered_frac_train_hops": 0.1044921875,
      "probe_cos_mean_train_hops": 0.8540834784507751
    },
    {
      "step": 16500,
      "train_loss": 1.4053630828857422,
      "recovered_frac_train_hops": 0.121337890625,
      "probe_cos_mean_train_hops": 0.8564250469207764
    },
    {
      "step": 17000,
      "train_loss": 1.3992465734481812,
      "recovered_frac_train_hops": 0.1328125,
      "probe_cos_mean_train_hops": 0.8595473617315292
    },
    {
      "step": 17500,
      "train_loss": 1.3926595449447632,
      "recovered_frac_train_hops": 0.13916015625,
      "probe_cos_mean_train_hops": 0.8613785654306412
    },
    {
      "step": 18000,
      "train_loss": 1.3984183073043823,
      "recovered_frac_train_hops": 0.1572265625,
      "probe_cos_mean_train_hops": 0.8620307743549347
    },
    {
      "step": 18500,
      "train_loss": 1.3885654211044312,
      "recovered_frac_train_hops": 0.16357421875,
      "probe_cos_mean_train_hops": 0.8634046316146851
    },
    {
      "step": 19000,
      "train_loss": 1.3766733407974243,
      "recovered_frac_train_hops": 0.1748046875,
      "probe_cos_mean_train_hops": 0.8637303709983826
    },
    {
      "step": 19500,
      "train_loss": 1.385302186012268,
      "recovered_frac_train_hops": 0.177734375,
      "probe_cos_mean_train_hops": 0.8644435405731201
    },
    {
      "step": 20000,
      "train_loss": 1.3765497207641602,
      "recovered_frac_train_hops": 0.195068359375,
      "probe_cos_mean_train_hops": 0.8663111627101898
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.195068359375,
  "final_probe_cos_mean_train_hops": 0.8663111627101898,
  "final_metric": 0.195068359375,
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_contender_task1_sweep_s0_r4.pt"
}

==> anc/experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s0.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_transformer_task1_sweep_s0",
  "budget_frac": 1.0,
  "role": "sweep",
  "lr": 0.0003,
  "K": 32,
  "step_count": 20000,
  "wall_s": 951.6654424667358,
  "s_per_step": 0.047583272123336795,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.764734268188477,
  "loss_final_mean5": 7.471782684326172,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.835993766784668,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11345912964316085,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11342093197163194
    },
    {
      "step": 1000,
      "train_loss": 7.7522101402282715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11626662244088948,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11321071040583774
    },
    {
      "step": 1500,
      "train_loss": 7.696880340576172,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11941867193672806,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11343093676259741
    },
    {
      "step": 2000,
      "train_loss": 7.743760108947754,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12100887316046283,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11301301670027897
    },
    {
      "step": 2500,
      "train_loss": 7.733266830444336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12223343522055075,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11383523978292942
    },
    {
      "step": 3000,
      "train_loss": 7.6411027908325195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1244668994913809,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11417985678417608
    },
    {
      "step": 3500,
      "train_loss": 7.629533767700195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12541179993422702,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1142543877940625
    },
    {
      "step": 4000,
      "train_loss": 7.584527015686035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1263863112544641,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11393722135107964
    },
    {
      "step": 4500,
      "train_loss": 7.585665702819824,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12766696332255378,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11424959904979914
    },
    {
      "step": 5000,
      "train_loss": 7.618233680725098,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12839589471695945,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11369204538641497
    },
    {
      "step": 5500,
      "train_loss": 7.458704948425293,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12797428492922336,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1133101365994662
    },
    {
      "step": 6000,
      "train_loss": 7.543638229370117,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12860170588828623,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11447714478708804
    },
    {
      "step": 6500,
      "train_loss": 7.58878231048584,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12815500260330737,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11344471079064533
    },
    {
      "step": 7000,
      "train_loss": 7.523987293243408,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1296628707787022,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11350101261632517
    },
    {
      "step": 7500,
      "train_loss": 7.483954429626465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1300561961834319,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11339542706264183
    },
    {
      "step": 8000,
      "train_loss": 7.573561668395996,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1307968571782112,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11354020779253915
    },
    {
      "step": 8500,
      "train_loss": 7.489840984344482,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.131390372000169,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11222626600647345
    },
    {
      "step": 9000,
      "train_loss": 7.530424118041992,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13127552054356784,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11270696844439954
    },
    {
      "step": 9500,
      "train_loss": 7.609043121337891,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13161288382252678,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11264855047920719
    },
    {
      "step": 10000,
      "train_loss": 7.481945514678955,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1320238837506622,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11152265750570223
    },
    {
      "step": 10500,
      "train_loss": 7.503056526184082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13214122911449522,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1101570455939509
    },
    {
      "step": 11000,
      "train_loss": 7.522796630859375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13218925398541614,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10709244175814092
    },
    {
      "step": 11500,
      "train_loss": 7.400893211364746,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13280243310146034,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10572364326799288
    },
    {
      "step": 12000,
      "train_loss": 7.427814960479736,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13331179454689845,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10497410729294643
    },
    {
      "step": 12500,
      "train_loss": 7.4710469245910645,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13373136514564976,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10337515652645379
    },
    {
      "step": 13000,
      "train_loss": 7.494976997375488,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1337297567515634,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10163107834523544
    },
    {
      "step": 13500,
      "train_loss": 7.430935382843018,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1342924379860051,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10403161938302219
    },
    {
      "step": 14000,
      "train_loss": 7.276594161987305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13392792886588722,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10335719696013257
    },
    {
      "step": 14500,
      "train_loss": 7.479761123657227,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1344121159054339,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10242650442523882
    },
    {
      "step": 15000,
      "train_loss": 7.382389545440674,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13434648659313098,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1015398574527353
    },
    {
      "step": 15500,
      "train_loss": 7.406412601470947,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13485813076840714,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10205930517986417
    },
    {
      "step": 16000,
      "train_loss": 7.501347064971924,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13470790878636762,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10057842714013532
    },
    {
      "step": 16500,
      "train_loss": 7.359048843383789,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13477367057930678,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.100140621594619
    },
    {
      "step": 17000,
      "train_loss": 7.395455837249756,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13487017096485943,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09976232273038477
    },
    {
      "step": 17500,
      "train_loss": 7.4118757247924805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1348180978675373,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09901209798408672
    },
    {
      "step": 18000,
      "train_loss": 7.450905799865723,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13521192671032622,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09894932172028348
    },
    {
      "step": 18500,
      "train_loss": 7.382421970367432,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13521739596035331,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09919757035095245
    },
    {
      "step": 19000,
      "train_loss": 7.427717685699463,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13530137023190036,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09921993414172903
    },
    {
      "step": 19500,
      "train_loss": 7.385783672332764,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13536908355308697,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09878713660873473
    },
    {
      "step": 20000,
      "train_loss": 7.514266490936279,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1357002227450721,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09860577573999763
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.1357002227450721,
  "final_metric": 0.0,
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_transformer_task1_sweep_s0_r4.pt"
}

==> anc/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_ablation_task1_sweep_s0_round4.json <==
{
  "cell_id": "h2h_ablation_task1_sweep_s0",
  "arch": "ablation",
  "task": "task1_sweep",
  "K": 32,
  "role": "sweep_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_ablation_task1_sweep_s0_r4.pt",
    "md5": "8ad7a7fe1694d0a1036aad3ee1004c60",
    "mtime": 1783637909.0035675,
    "arch": "ablation",
    "task": "task1_sweep",
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.0322265625,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.6916576027870178,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.018310546875,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": false,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.030500000342726707,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009499999694526196,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12450381368398666,
    "rf@0.5": 0.000732421875,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10731908679008484,
    "gap_vs_shuffled_cos_mean": 0.017184726893901825
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.0011133389780297875,
    "gap_vs_shuffled_cos_mean": 0.9988866610219702,
    "passed": true
  },
  "s0_necessity_check": {
    "acc_intact": 0.0322265625,
    "acc_s0_zeroed": 0.0322265625,
    "acc_s1_zeroed": 0.031982421875,
    "n": 4096,
    "K": 32,
    "collapse_bar": 0.09375,
    "collapsed": true,
    "sigma": 0.0027593949589380094,
    "two_sigma": 0.005518789917876019,
    "delta_s1": 0.000244140625,
    "unchanged": true,
    "passed": true,
    "hard_stop_fires": false
  },
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 20.657275915145874
}

==> anc/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_ablation_task1_sweep_s1_round4.json <==
{
  "cell_id": "h2h_ablation_task1_sweep_s1",
  "arch": "ablation",
  "task": "task1_sweep",
  "K": 32,
  "role": "sweep_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_ablation_task1_sweep_s1_r4.pt",
    "md5": "6745ba94c1bc78e749c868a4c34aaeef",
    "mtime": 1783639423.5164382,
    "arch": "ablation",
    "task": "task1_sweep",
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.03271484375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.6333501935005188,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.011962890625,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": false,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.029999999329447746,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.011500000022351742,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.11372106522321701,
    "rf@0.5": 0.0,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.11323876678943634,
    "gap_vs_shuffled_cos_mean": 0.00048229843378067017
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.016159631311893463,
    "gap_vs_shuffled_cos_mean": 1.0161596313118935,
    "passed": true
  },
  "s0_necessity_check": {
    "acc_intact": 0.03271484375,
    "acc_s0_zeroed": 0.03466796875,
    "acc_s1_zeroed": 0.033203125,
    "n": 4096,
    "K": 32,
    "collapse_bar": 0.09375,
    "collapsed": true,
    "sigma": 0.002779519420702397,
    "two_sigma": 0.005559038841404794,
    "delta_s1": 0.00048828125,
    "unchanged": true,
    "passed": true,
    "hard_stop_fires": false
  },
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 21.584118366241455
}

==> anc/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_ablation_task1_sweep_s2_round4.json <==
{
  "cell_id": "h2h_ablation_task1_sweep_s2",
  "arch": "ablation",
  "task": "task1_sweep",
  "K": 32,
  "role": "sweep_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_ablation_task1_sweep_s2_r4.pt",
    "md5": "29a781fbe33e6735bf38462846cd6a67",
    "mtime": 1783639438.666427,
    "arch": "ablation",
    "task": "task1_sweep",
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.036865234375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.6247277557849884,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.0146484375,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": false,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03500000014901161,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.00800000037997961,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12192520499229431,
    "rf@0.5": 0.001220703125,
    "rf@0.6": 0.000244140625,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.11326109617948532,
    "gap_vs_shuffled_cos_mean": 0.00866410881280899
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.006220521405339241,
    "gap_vs_shuffled_cos_mean": 1.0062205214053392,
    "passed": true
  },
  "s0_necessity_check": {
    "acc_intact": 0.036865234375,
    "acc_s0_zeroed": 0.030517578125,
    "acc_s1_zeroed": 0.03173828125,
    "n": 4096,
    "K": 32,
    "collapse_bar": 0.09375,
    "collapsed": true,
    "sigma": 0.0029442321820743,
    "two_sigma": 0.0058884643641486,
    "delta_s1": 0.005126953125,
    "unchanged": true,
    "passed": true,
    "hard_stop_fires": false
  },
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 21.581387042999268
}

==> anc/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_contender_task1_sweep_s0_round4.json <==
{
  "cell_id": "h2h_contender_task1_sweep_s0",
  "arch": "contender",
  "task": "task1_sweep",
  "K": 32,
  "role": "sweep_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_contender_task1_sweep_s0_r4.pt",
    "md5": "b996846304cce20b2776df168824e3bd",
    "mtime": 1783633943.7005253,
    "arch": "contender",
    "task": "task1_sweep",
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.99951171875,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": true,
    "cos_pred_episode_mean": 0.20049667730927467,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 1.0,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.030500000342726707,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009499999694526196,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.9096689224243164,
    "rf@0.5": 1.0,
    "rf@0.6": 0.999267578125,
    "rf@0.7": 0.99609375,
    "rf@0.8": 0.966552734375,
    "rf@0.9": 0.685791015625,
    "shuffled_control_cos_mean": 0.0923154279589653,
    "gap_vs_shuffled_cos_mean": 0.8173534944653511
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.0011133389780297875,
    "gap_vs_shuffled_cos_mean": 0.9988866610219702,
    "passed": true
  },
  "s0_necessity_check": {
    "acc_intact": 0.99951171875,
    "acc_s0_zeroed": 0.033935546875,
    "acc_s1_zeroed": 0.99951171875,
    "n": 4096,
    "K": 32,
    "collapse_bar": 0.09375,
    "collapsed": true,
    "sigma": 0.00034518267901195124,
    "two_sigma": 0.0006903653580239025,
    "delta_s1": 0.0,
    "unchanged": true,
    "passed": true,
    "hard_stop_fires": false
  },
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 35.35734176635742
}

==> anc/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_contender_task1_sweep_s1_round4.json <==
{
  "cell_id": "h2h_contender_task1_sweep_s1",
  "arch": "contender",
  "task": "task1_sweep",
  "K": 32,
  "role": "sweep_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_contender_task1_sweep_s1_r4.pt",
    "md5": "b718dfdb6586bcdad13c88f09c0aa26d",
    "mtime": 1783633944.5935247,
    "arch": "contender",
    "task": "task1_sweep",
    "fresh": false
  },
  "leg_a": {
    "acc_A": 1.0,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": true,
    "cos_pred_episode_mean": 0.20580746233463287,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.999755859375,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.029999999329447746,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.011500000022351742,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 1.0,
    "cos_mean": 0.9211200475692749,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 0.999267578125,
    "rf@0.8": 0.978271484375,
    "rf@0.9": 0.77099609375,
    "shuffled_control_cos_mean": 0.08206318318843842,
    "gap_vs_shuffled_cos_mean": 0.8390568643808365
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.016159631311893463,
    "gap_vs_shuffled_cos_mean": 1.0161596313118935,
    "passed": true
  },
  "s0_necessity_check": {
    "acc_intact": 1.0,
    "acc_s0_zeroed": 0.001220703125,
    "acc_s1_zeroed": 0.994873046875,
    "n": 4096,
    "K": 32,
    "collapse_bar": 0.09375,
    "collapsed": true,
    "sigma": 0.0,
    "two_sigma": 0.0,
    "delta_s1": 0.005126953125,
    "unchanged": false,
    "passed": false,
    "hard_stop_fires": false
  },
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 29.6816189289093
}

==> anc/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_contender_task1_sweep_s2_round4.json <==
{
  "cell_id": "h2h_contender_task1_sweep_s2",
  "arch": "contender",
  "task": "task1_sweep",
  "K": 32,
  "role": "sweep_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_contender_task1_sweep_s2_r4.pt",
    "md5": "7388e91249d45d3c598556fa937a6643",
    "mtime": 1783634705.7999566,
    "arch": "contender",
    "task": "task1_sweep",
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.9990234375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": true,
    "cos_pred_episode_mean": 0.20307620614767075,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 1.0,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03500000014901161,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.00800000037997961,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 1.0,
    "cos_mean": 0.9547302722930908,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 0.999267578125,
    "rf@0.8": 0.99365234375,
    "rf@0.9": 0.951171875,
    "shuffled_control_cos_mean": 0.08777165412902832,
    "gap_vs_shuffled_cos_mean": 0.8669586181640625
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.006220521405339241,
    "gap_vs_shuffled_cos_mean": 1.0062205214053392,
    "passed": true
  },
  "s0_necessity_check": {
    "acc_intact": 0.9990234375,
    "acc_s0_zeroed": 0.000244140625,
    "acc_s1_zeroed": 0.9990234375,
    "n": 4096,
    "K": 32,
    "collapse_bar": 0.09375,
    "collapsed": true,
    "sigma": 0.00048804277318479847,
    "two_sigma": 0.0009760855463695969,
    "delta_s1": 0.0,
    "unchanged": true,
    "passed": true,
    "hard_stop_fires": false
  },
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 19.09500765800476
}

==> anc/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s0_round4.json <==
{
  "cell_id": "h2h_transformer_task1_sweep_s0",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "sweep_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_transformer_task1_sweep_s0_r4.pt",
    "md5": "203fc8abcfab26187f0c07bcb6d9c657",
    "mtime": 1783646767.302965,
    "arch": "transformer",
    "task": "task1_sweep",
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.027099609375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7392145013436675,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.031982421875,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.030500000342726707,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009499999694526196,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12240193784236908,
    "rf@0.5": 0.00048828125,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10267281532287598,
    "gap_vs_shuffled_cos_mean": 0.019729122519493103
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.0011133389780297875,
    "gap_vs_shuffled_cos_mean": 0.9988866610219702,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 24.40616798400879
}

==> anc/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s1_round4.json <==
{
  "cell_id": "h2h_transformer_task1_sweep_s1",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "sweep_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_transformer_task1_sweep_s1_r4.pt",
    "md5": "dfbf5d3b8ce77a7e8c0ad3524bf52c83",
    "mtime": 1783646756.606973,
    "arch": "transformer",
    "task": "task1_sweep",
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.029296875,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.731062893755734,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.031005859375,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.029999999329447746,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.011500000022351742,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.1233307346701622,
    "rf@0.5": 0.00048828125,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10369294881820679,
    "gap_vs_shuffled_cos_mean": 0.019637785851955414
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.016159631311893463,
    "gap_vs_shuffled_cos_mean": 1.0161596313118935,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 29.086372137069702
}

==> anc/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s2_round4.json <==
{
  "cell_id": "h2h_transformer_task1_sweep_s2",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "sweep_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_transformer_task1_sweep_s2_r4.pt",
    "md5": "f8243f2cdaa6e78d479eae639b7adcfb",
    "mtime": 1783647717.9822564,
    "arch": "transformer",
    "task": "task1_sweep",
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.028564453125,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7211976498365402,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.033447265625,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03500000014901161,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.00800000037997961,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.1200471967458725,
    "rf@0.5": 0.0009765625,
    "rf@0.6": 0.00048828125,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10421489924192429,
    "gap_vs_shuffled_cos_mean": 0.01583229750394821
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.006220521405339241,
    "gap_vs_shuffled_cos_mean": 1.0062205214053392,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 24.26805019378662
}

==> anc/experiment-runs/2026-07-10_h2h_task2diag/results/TASK2DIAG_VERDICT.json <==
{
  "task2": {
    "acc_A_contender_by_seed": {
      "0": 0.03955078125,
      "1": 0.029052734375,
      "2": 0.33447265625,
      "3": 0.0361328125,
      "4": 0.030517578125,
      "5": 0.4794921875,
      "6": 0.028076171875,
      "7": 0.390869140625,
      "8": 0.040771484375
    },
    "acc_A_ablation_by_seed": {
      "0": 0.03369140625,
      "1": 0.027587890625,
      "2": 0.036865234375,
      "3": 0.031494140625,
      "4": 0.031494140625,
      "5": 0.0322265625,
      "6": 0.034423828125,
      "7": 0.030517578125,
      "8": 0.035400390625
    },
    "bar": 0.09375,
    "chance": 0.03125,
    "new_contender_seeds_clearing_bar_m": 2,
    "new_ablation_seeds_clearing_bar_b": 0,
    "pooled_n9_paired_delta_ci": {
      "deltas": [
        0.005859375,
        0.00146484375,
        0.297607421875,
        0.004638671875,
        -0.0009765625,
        0.447265625,
        -0.00634765625,
        0.3603515625,
        0.00537109375
      ],
      "mean": 0.12391493055555555,
      "ci_low": -0.01999310773188931,
      "ci_high": 0.2678229688430004
    },
    "batch_effect_gates_sec_16_19_5": {
      "contender_acc": {
        "mean_old": 0.13435872395833334,
        "mean_new": 0.16764322916666666,
        "sd_old": 0.17338322199674552,
        "sd_new": 0.20916664042479008,
        "se_old": 0.10010284989278567,
        "se_new": 0.0853919233754901,
        "pooled_se": 0.13157644597124196,
        "mean_shift": 0.033284505208333315,
        "mean_shift_flag": false,
        "var_ratio": 1.455360901803435,
        "var_ratio_flag": false,
        "flagged": false
      },
      "ablation_acc": {
        "mean_old": 0.03271484375,
        "mean_new": 0.0325927734375,
        "sd_old": 0.004715138651325187,
        "sd_new": 0.0019021046074982866,
        "se_old": 0.0027222865696090058,
        "se_new": 0.0007765309542946127,
        "pooled_se": 0.002830873450024086,
        "mean_shift": 0.0001220703125,
        "mean_shift_flag": false,
        "var_ratio": 6.144975288303131,
        "var_ratio_flag": true,
        "flagged": true
      },
      "paired_delta": {
        "mean_old": 0.10164388020833333,
        "mean_new": 0.13505045572916666,
        "sd_old": 0.16972362894757573,
        "sd_new": 0.21002840126321878,
        "se_old": 0.09798998286072301,
        "se_new": 0.08574373576456733,
        "pooled_se": 0.13020762252613605,
        "mean_shift": 0.03340657552083333,
        "mean_shift_flag": false,
        "var_ratio": 1.5313393233410972,
        "var_ratio_flag": false,
        "flagged": false
      }
    },
    "pooled_reading_decision_grade": false,
    "strict_tier_reading_disclosed_only": "TIE [NON-DECISION-GRADE: batch-effect gate flagged]",
    "adjudication_sec_1_42_A3": "TRAINABILITY/SEED-VARIANCE CONFIRMED at pooled rate 3/9 -- the hard-capability-boundary hypothesis is REJECTED for task2 at this scale/budget; task-difficulty-vs-objective-tuning stays open (curve reads descriptive only)",
    "horizon_read_trigger_seeds": [
      5,
      7
    ],
    "note": "task2 remains NON-verdict-bearing for axis 1 (sec 1.42 A4); Nichani caveat travels with every acc_A number"
  },
  "k48_stress_locate_only_3arm_table": {
    "contender": {
      "acc_A": 0.018880208333333332,
      "path": "results/h2h_rung1/round4/contender_task1_stress_K48_round4.json",
      "clears_locate_only_bar": false
    },
    "ablation": {
      "acc_A": 0.01953125,
      "path": "results/h2h_rung1/round4/ablation_task1_stress_K48_round4.json",
      "clears_locate_only_bar": false
    },
    "transformer": {
      "acc_A": 0.021809895833333332,
      "path": "results/h2h_rung1/task2diag/transformer_task1_stress_K48_round4.json",
      "clears_locate_only_bar": false
    },
    "bar": 0.0625,
    "chance": 0.020833333333333332,
    "note": "locate-only, gate-EXEMPT (sec 1.31.1/sec 1.38 ADJ-3); no tier arithmetic; the round-4 DIAL_EXHAUSTED datum belongs to THIS lane (sec 1.42 tiebreak)"
  }
}

==> anc/figure-gen.py <==
"""Generate every figure and every data table for the mstar-colm-er paper.

Usage (repo root, the repo's own figure-build path):
    .venv/bin/python papers/mstar-colm-er/figures/figure-gen.py \
        --repo . --out papers/mstar-colm-er/figures

Every panel and every table cell regenerates from the archived raw artifacts
named in the brief's claims-to-evidence map (papers/mstar-colm-er/brief.md).
No number is hand-entered. Each source file's md5 is asserted before load;
if an archived artifact changed, the build fails loudly.
"""

import argparse
import hashlib
import json
import math
import os

# ---------------------------------------------------------------------------
# Evidence sources (paths relative to --repo), matching the brief's map.
# ---------------------------------------------------------------------------
HARVEST = "experiment-runs/2026-07-10_h2h_sweep_harvest"
MSTAR = "experiment-runs/2026-07-10_h2h_mstar"
TAPLOC = "experiment-runs/2026-07-09_h2h_tap_localization/results"
T2DIAG = "experiment-runs/2026-07-10_h2h_task2diag/results"

DATA_SOURCES = {
    # C1/C2/C5/C6b/C9 — verdict-grade re-metric + training configs
    "contender_s0": f"{HARVEST}/sweep_remetric/h2h_contender_task1_sweep_s0_round4.json",
    "contender_s1": f"{HARVEST}/sweep_remetric/h2h_contender_task1_sweep_s1_round4.json",
    "contender_s2": f"{HARVEST}/sweep_remetric/h2h_contender_task1_sweep_s2_round4.json",
    "ablation_s0": f"{HARVEST}/sweep_remetric/h2h_ablation_task1_sweep_s0_round4.json",
    "ablation_s1": f"{HARVEST}/sweep_remetric/h2h_ablation_task1_sweep_s1_round4.json",
    "ablation_s2": f"{HARVEST}/sweep_remetric/h2h_ablation_task1_sweep_s2_round4.json",
    "transformer_s0": f"{HARVEST}/sweep_remetric/h2h_transformer_task1_sweep_s0_round4.json",
    "transformer_s1": f"{HARVEST}/sweep_remetric/h2h_transformer_task1_sweep_s1_round4.json",
    "transformer_s2": f"{HARVEST}/sweep_remetric/h2h_transformer_task1_sweep_s2_round4.json",
    "train_contender": f"{HARVEST}/h2h_contender_task1_sweep_s0.json",
    "train_ablation": f"{HARVEST}/h2h_ablation_task1_sweep_s0.json",
    "train_transformer": f"{HARVEST}/h2h_transformer_task1_sweep_s0.json",
    # C3/C4 — M* protocol
    "horizon_refs": f"{MSTAR}/fanout/contender_horizon_refs.json",
    "mstar_verdict": f"{MSTAR}/MSTAR_VERDICT.json",
    # C6 — tap localization
    "taploc_contender": f"{TAPLOC}/tap_localization_contender.json",
    "taploc_ablation": f"{TAPLOC}/tap_localization_ablation.json",
    # C7/C8 — task2 diagnosis + K48 stress
    "t2diag_verdict": f"{T2DIAG}/TASK2DIAG_VERDICT.json",
}

# md5s recorded 2026-07-10 (brief.md evidence rows). Build fails on mismatch.
SOURCE_MD5 = {
    "contender_s0": "d559e498e8d24c0673727e34377519a3",
    "contender_s1": "3934ea69c60243b380f86eb3db9fdd70",
    "contender_s2": "677eb57748f06e59520ca37925ed2309",
    "ablation_s0": "491d0eb61f1c29bdc0824ac14eba4ef0",
    "ablation_s1": "2b415704c956b3b54d8786f3fdf58810",
    "ablation_s2": "b71b44341d44bb30b5099f7dd9d62957",
    "transformer_s0": "988fdae364ad1cb6cd41e6c28ff9b564",
    "transformer_s1": "dc57f209053ae9245492724cf9024e17",
    "transformer_s2": "0d715323ffd03c020ddf759a4579d065",
    "train_contender": "15c817f203bd7243165f953d3a6600a5",
    "train_ablation": "159687a5fbcfba334fb622c30704d553",
    "train_transformer": "427de1aaf3330f6f6d407fb12a49652a",
    "horizon_refs": "afd5af6b68b8947fe6c4f12a827fd916",
    "mstar_verdict": "4f115ad55d5301122f387df504efa35c",
    "taploc_contender": "362333c89f4223c427fe8daf54f50fce",
    "taploc_ablation": "ff8e352a13c2bc1e177f53f8cef47c01",
    "t2diag_verdict": "66d2291d8e65932d368d8978bfd16bdc",
}

# One print-safe figure system; identities also differ by line or marker.
STYLE = {
    "font_size": 10,
    "dpi": 300,
    "ink": "#233B52",
    "accent": "#AD542D",
    "gray": "#6B7280",
    "lightgray": "#CBD0D5",
}

CHANCE_K32 = 1.0 / 32
BAR_K32 = 3.0 / 32
T_CRIT_DF2 = 4.302652729911275  # two-sided 95%, df=2 (n=3 paired seeds)


def _assert_md5(source_key, path):
    expected = SOURCE_MD5[source_key]
    with open(path, "rb") as f:
        actual = hashlib.md5(f.read()).hexdigest()
    if actual != expected:
        raise ValueError(
            f"md5 mismatch for {source_key!r} ({path}): expected {expected}, "
            f"got {actual}. The archived artifact changed - do NOT plot it."
        )


def _load(repo, source_key):
    path = os.path.join(repo, DATA_SOURCES[source_key])
    _assert_md5(source_key, path)
    with open(path) as f:
        return json.load(f)


def paired_ci(deltas):
    n = len(deltas)
    assert n == 3, "verdict-grade CIs in this paper are n=3 paired seeds"
    m = sum(deltas) / n
    sd = math.sqrt(sum((x - m) ** 2 for x in deltas) / (n - 1))
    se = sd / math.sqrt(n)
    return m, m - T_CRIT_DF2 * se, m + T_CRIT_DF2 * se


def _axes(ax):
    ax.spines[["top", "right"]].set_visible(False)
    ax.spines[["bottom", "left"]].set_color("#8C939A")
    ax.tick_params(length=3, width=0.6, color="#8C939A")
    ax.set_axisbelow(True)
    ax.grid(axis="y", color="#E9ECEF", lw=0.6)


def fig1_horizon(repo, out_dir, plt):
    """Same archived observations, separated into overview and baseline zoom."""
    refs = _load(repo, "horizon_refs")
    verdict = _load(repo, "mstar_verdict")["per_task"]["task1_sweep"]
    horizons = [("H2", 454), ("H4", 902), ("H8", 1798)]
    xs = [t for _, t in horizons]
    fig, axes = plt.subplots(1, 2, figsize=(6.5, 2.7), gridspec_kw={"width_ratios": [1.05, 1]})
    unc = verdict["transformer_uncapped_refs_acc_A"]
    capped = verdict["capped_transformer_acc_A"]
    for ax in axes:
        _axes(ax)
        ax.set_xscale("log")
        ax.set_xticks(xs)
        ax.set_xticklabels(["454", "902", "1,798"])
        ax.minorticks_off()
        ax.set_xlim(395, 2110)
        ax.set_xlabel("Pre-query context (tokens)")
    for seed in range(3):
        ys = [refs[f"task1_sweep|s{seed}|{h}"]["acc_A"] for h, _ in horizons]
        axes[0].plot(xs, ys, color=STYLE["ink"], marker="o", ms=4, lw=1.2,
                     label="Matrix memory" if seed == 0 else None, zorder=4)
        ys = [unc[h][seed] for h, _ in horizons]
        for ax in axes:
            ax.plot(xs, ys, color=STYLE["accent"], ls="--", marker="s", ms=3.5,
                    mfc="white", lw=1, alpha=0.85,
                    label="Transformer: full cache" if seed == 0 else None, zorder=3)
    first = True
    for _, by_h in capped.items():
        for h, t in horizons:
            for seed in range(3):
                for ax in axes:
                    ax.plot(t, by_h[h][seed], marker="x", color=STYLE["gray"],
                            ms=4, mew=0.8, ls="none", alpha=0.7,
                            label="Transformer: capped" if first else None, zorder=4)
                first = False
    axes[0].set_ylim(-0.02, 1.08)
    axes[0].set_yticks([0, 0.5, 1.0])
    axes[0].set_ylabel("Recall accuracy")
    axes[0].text(0, 1.03, "(a)", transform=axes[0].transAxes, fontweight="bold")
    axes[0].axhline(BAR_K32, ls=":", color="#A4ABB2", lw=0.9)
    axes[0].annotate("Recall threshold", (xs[-1], BAR_K32), xytext=(-4, 7),
                     textcoords="offset points", ha="right", fontsize=9, color="#626970")
    axes[1].set_ylim(0.015, 0.045)
    axes[1].set_yticks([0.02, 0.03, 0.04])
    axes[1].text(0, 1.03, "(b) Baseline detail", transform=axes[1].transAxes,
                 fontsize=10, fontweight="bold")
    axes[1].axhline(CHANCE_K32, color="#41474D", ls=":", lw=1)
    axes[1].annotate("Chance = 1/32", (1375, CHANCE_K32), xytext=(1375, 0.041),
                     ha="center", fontsize=9,
                     arrowprops={"arrowstyle": "-", "color": "#626970", "lw": 0.65})
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, ncol=3, loc="upper center", bbox_to_anchor=(0.51, 1.015),
               frameon=False, fontsize=9, handlelength=1.6, columnspacing=1.1)
    fig.subplots_adjust(left=0.085, right=0.985, bottom=0.21, top=0.76, wspace=0.29)
    fig.savefig(os.path.join(out_dir, "fig1_horizon.pdf"))
    plt.close(fig)


def fig2_szero(repo, out_dir, plt):
    """Paired intervention points retain each seed's original measurements."""
    conds = [("acc_s0_zeroed", r"First state $S_0$ zeroed", STYLE["accent"], "x"),
             ("acc_s1_zeroed", r"Second state $S_1$ zeroed", STYLE["gray"], "s"),
             ("acc_intact", "Intact memory", STYLE["ink"], "o")]
    vals = {key: [] for key, *_ in conds}
    for seed in range(3):
        chk = _load(repo, f"contender_s{seed}")["s0_necessity_check"]
        for key in vals:
            vals[key].append(chk[key])
    fig, ax = plt.subplots(figsize=(5.7, 2.5))
    _axes(ax)
    ax.grid(False)
    offsets = [-0.18, 0.0, 0.18]
    for seed in range(3):
        ax.hlines(seed, 0, 1, color="#E2E5E8", lw=0.8, zorder=1)
        for j, (key, label, color, marker) in enumerate(conds):
            value = vals[key][seed]
            y = seed + offsets[j]
            ax.plot(value, y, marker=marker, color=color, ms=5.5, ls="none",
                    mfc="white" if marker == "s" else color, mew=1.1,
                    label=label if seed == 0 else None, zorder=3)
            if key == "acc_s0_zeroed":
                ax.annotate(f"{value:.4f}", (value,y), xytext=(7, -1),
                            textcoords="offset points", va="center", fontsize=9, color=color)
            if key == "acc_s1_zeroed" and seed == 1:
                ax.annotate(f"{value:.4f}", (value,y), xytext=(-9, -2),
                            textcoords="offset points", ha="right", va="center", fontsize=9, color=color)
    ax.axvline(CHANCE_K32, color="#9DA4AA", ls=":", lw=0.8)
    ax.set_xlim(-0.03, 1.04)
    ax.set_ylim(-0.5, 2.55)
    ax.invert_yaxis()
    ax.set_yticks(range(3)); ax.set_yticklabels(["Seed 0", "Seed 1", "Seed 2"])
    ax.set_xticks([0, 0.25, 0.5, 0.75, 1]); ax.set_xticklabels(["0", "0.25", "0.5", "0.75", "1.0"])
    ax.set_xlabel("Recall accuracy")
    handles, labels = ax.get_legend_handles_labels()
    fig.legend([handles[2], handles[0], handles[1]], [labels[2], labels[0], labels[1]],
               loc="upper center", bbox_to_anchor=(0.5,1.01), ncol=1,
               frameon=False, fontsize=9, labelspacing=0.25)
    fig.subplots_adjust(left=0.12, right=0.985, bottom=0.2, top=0.66)
    fig.savefig(os.path.join(out_dir, "fig2_szero.pdf"))
    plt.close(fig)


def fig3_traincurve(repo, out_dir, plt):
    """Unsmoothed archived loss curves, same scale and sample points."""
    arms = [("contender", "Matrix memory", STYLE["ink"], "-"),
            ("ablation", "Vector recurrence", STYLE["accent"], "--"),
            ("transformer", "Transformer", STYLE["gray"], ":")]
    fig, ax = plt.subplots(figsize=(5.7, 2.35))
    _axes(ax)
    for arm, label, color, ls in arms:
        curve = _load(repo, f"train_{arm}")["curve"]
        ax.plot([r["step"] for r in curve], [r["train_loss"] for r in curve],
                color=color, lw=1.5, ls=ls, label=label)
    ax.set_xlim(0,20500); ax.set_ylim(0,8.4)
    ax.set_xticks([0,5000,10000,15000,20000]); ax.set_xticklabels(["0","5,000","10,000","15,000","20,000"])
    ax.set_yticks([0,2,4,6,8])
    ax.set_xlabel("Training step"); ax.set_ylabel("Training loss")
    fig.legend(*ax.get_legend_handles_labels(), loc="upper center", bbox_to_anchor=(0.53,1.015),
               ncol=3, frameon=False, fontsize=9, handlelength=2, columnspacing=1.2)
    fig.subplots_adjust(left=0.1,right=0.985,bottom=0.24,top=0.79)
    fig.savefig(os.path.join(out_dir,"fig3_traincurve.pdf"))
    plt.close(fig)


def emit_tables(repo, out_dir):
    """Emit every data table as LaTeX to tables_generated.tex, computed from
    the same md5-asserted raws (no hand-typed numbers in any table)."""
    arms = ["contender", "ablation", "transformer"]
    acc = {a: [_load(repo, f"{a}_s{s}")["leg_a"]["acc_A"] for s in range(3)]
           for a in arms}
    d_abl = [acc["contender"][i] - acc["ablation"][i] for i in range(3)]
    d_tra = [acc["contender"][i] - acc["transformer"][i] for i in range(3)]
    m_abl, lo_abl, hi_abl = paired_ci(d_abl)
    m_tra, lo_tra, hi_tra = paired_ci(d_tra)

    verdict = _load(repo, "mstar_verdict")["per_task"]["task1_sweep"]
    t2 = _load(repo, "t2diag_verdict")
    tap_c = _load(repo, "taploc_contender")
    tap_a = _load(repo, "taploc_ablation")
    n_params = {a: _load(repo, f"train_{a}")["n_params"] for a in arms}

    L = []
    A = L.append

    # --- Table 1: axis-1 per-seed recall + paired CIs (C1, C2) ---
    A("% AUTO-GENERATED by figure-gen.py from md5-asserted raws. Do not edit.")
    A(r"\newcommand{\tableone}{")
    A(r"\begin{tabular}{lccccc}")
    A(r"\toprule")
    A(r"model & seed 0 & seed 1 & seed 2 & mean & above threshold? \\")
    A(r"\midrule")
    for a, label in [("contender", "matrix fast-weight"),
                     ("ablation", "flat-vector recurrence"),
                     ("transformer", "transformer (uncapped)")]:
        row = acc[a]
        clears = "every seed" if min(row) > BAR_K32 else "never"
        A(f"{label} & " + " & ".join(f"{v:.4f}" for v in row) +
          f" & {sum(row)/3:.4f} & {clears} " + r"\\")
    A(r"\midrule")
    A(r"\multicolumn{6}{l}{$\Delta$ vs flat-vector: mean "
      f"{m_abl:.4f}, 95\\% paired CI ({lo_abl:.4f}, {hi_abl:.4f})"
      r"} \\")
    A(r"\multicolumn{6}{l}{$\Delta$ vs transformer: mean "
      f"{m_tra:.4f}, 95\\% paired CI ({lo_tra:.4f}, {hi_tra:.4f})"
      r" (descriptive)} \\")
    A(r"\bottomrule")
    A(r"\end{tabular}}")

    # --- Table 2 (appendix): capped transformer by M and horizon (C4) ---
    A(r"\newcommand{\tablecapped}{")
    A(r"\begin{tabular}{lccc}")
    A(r"\toprule")
    A(r"model / KV budget & $T{=}454$ & $T{=}902$ & $T{=}1798$ \\")
    A(r"\midrule")
    refs = _load(repo, "horizon_refs")
    c_by_h = {h: [refs[f"task1_sweep|s{s}|{h}"]["acc_A"] for s in range(3)]
              for h in ("H2", "H4", "H8")}
    A("matrix, fixed 32{,}768 B & " + " & ".join(
        f"{sum(c_by_h[h])/3:.4f}" for h in ("H2", "H4", "H8")) + r" \\")
    unc = verdict["transformer_uncapped_refs_acc_A"]
    A("transformer, uncapped & " + " & ".join(
        f"{sum(unc[h])/3:.4f}" for h in ("H2", "H4", "H8")) + r" \\")
    for m in ("32", "16", "8", "4", "2"):
        by_h = verdict["capped_transformer_acc_A"][m]
        A(f"transformer, $M{{=}}{m}$ cap & " + " & ".join(
            f"{sum(by_h[h])/3:.4f}" for h in ("H2", "H4", "H8")) + r" \\")
    A(r"\midrule")
    cis = verdict["cis_by_m_H4"]
    ci_lo_min = min(cis[m]["ci_low"] for m in cis)
    A(r"\multicolumn{4}{l}{per-$M$ paired-gap CI lower bounds at $T{=}902$: "
      f"all $\\geq {ci_lo_min:.4f}$" + r"} \\")
    A(r"\bottomrule")
    A(r"\end{tabular}}")

    # --- Table 3 (appendix): tap-localization ridge fits (C6) ---
    A(r"\newcommand{\tabletaps}{")
    A(r"\begin{tabular}{llcccc}")
    A(r"\toprule")
    A(r"model & linear readout & cos.\ mean & rf@0.9 & shuffled cos.\ & gap \\")
    A(r"\midrule")
    tapnames = [("i_s1_qshallow", r"$S_1 q$ (shallow query)"),
                ("ii_s0_q0", r"$S_0 q$ (bind-path query)"),
                ("iii_s1_qtrue", r"$S_1 q$ (true query)"),
                ("iv_prelmhead", "pre-LM-head hidden")]
    for arm_label, tj in [("matrix", tap_c), ("flat-vector", tap_a)]:
        for k, name in tapnames:
            t = tj["tap_variants"][k]
            A(f"{arm_label} & {name} & {t['cos_mean']:.3f} & {t['rf@0.9']:.3f}"
              f" & {t['shuffled_control_cos_mean']:.3f}"
              f" & {t['gap_vs_shuffled_cos_mean']:+.3f} " + r"\\")
        A(r"\midrule" if arm_label == "matrix" else r"\bottomrule")
    A(r"\end{tabular}}")

    # --- Table 4: task2 nine-seed diagnosis (C7) ---
    A(r"\newcommand{\tabletasktwo}{")
    A(r"\begin{tabular}{lccccccccc}")
    A(r"\toprule")
    A(r"model & s0 & s1 & s2 & s3 & s4 & s5 & s6 & s7 & s8 \\")
    A(r"\midrule")
    for arm_key, label in [("acc_A_contender_by_seed", "matrix"),
                           ("acc_A_ablation_by_seed", "flat-vector")]:
        row = [t2["task2"][arm_key][str(i)] for i in range(9)]
        cells = [f"\\textbf{{{v:.3f}}}" if v > BAR_K32 else f"{v:.3f}"
                 for v in row]
        A(f"{label} & " + " & ".join(cells) + r" \\")
    A(r"\bottomrule")
    A(r"\end{tabular}}")

    # --- Table 5: K48 stress row (C8) ---
    k48 = t2["k48_stress_locate_only_3arm_table"]
    A(r"\newcommand{\tablekstress}{")
    A(r"\begin{tabular}{lccc}")
    A(r"\toprule")
    A(r" & matrix fast-weight & flat-vector & transformer \\")
    A(r"\midrule")
    A(r"$K{=}48$ ($K/d{=}0.75$) accuracy & " + " & ".join(
        f"{k48[a]['acc_A']:.4f}" for a in arms) + r" \\")
    A(r"\multicolumn{4}{l}{chance " + f"{k48['chance']:.4f}"
      + r"; exploratory threshold " + f"{k48['bar']:.4f}"
      + r"; no model above threshold} \\")
    A(r"\bottomrule")
    A(r"\end{tabular}}")

    # --- setup-table macros (C9, C10) ---
    A(r"\newcommand{\nparamscontender}{" + f"{n_params['contender']:,}".replace(",", "{,}") + "}")
    A(r"\newcommand{\nparamsablation}{" + f"{n_params['ablation']:,}".replace(",", "{,}") + "}")
    A(r"\newcommand{\nparamstransformer}{" + f"{n_params['transformer']:,}".replace(",", "{,}") + "}")

    with open(os.path.join(out_dir, "tables_generated.tex"), "w") as f:
        f.write("\n".join(L) + "\n")


def main():
    p = argparse.ArgumentParser(description="Generate all paper figures.")
    p.add_argument("--repo", default=".", help="repo root")
    p.add_argument("--out", default="papers/mstar-colm-er/figures")
    args = p.parse_args()

    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({
        "font.size": STYLE["font_size"],
        "font.family": "serif",
        "font.serif": ["STIXGeneral", "DejaVu Serif"],
        "mathtext.fontset": "stix",
        "pdf.fonttype": 42,
        "figure.dpi": STYLE["dpi"],
        "axes.linewidth": 0.7,
        "hatch.linewidth": 0.6,
    })

    os.makedirs(args.out, exist_ok=True)
    fig1_horizon(args.repo, args.out, plt)
    fig2_szero(args.repo, args.out, plt)
    fig3_traincurve(args.repo, args.out, plt)
    emit_tables(args.repo, args.out)
    print("figures + tables written to", args.out)


if __name__ == "__main__":
    main()


==> anc/transformer-search/PROVENANCE_AND_CHECK.json <==
{
  "source_verdict_sha256": "6fdaa709c63e921b462045fa6fcc03b0bd4dc918cd6b6556d3b7f88a99a6d8f3",
  "source_66_file_ledger_sha256": "13cda70aa4e79c80a519ed1f9b717407e47337124712b85d35a72b0d61aae5ff",
  "normalization": "Repository absolute paths made repository-relative; other external absolute paths become [external archive]/basename. Original and bundled hashes recorded; numeric and non-path content unchanged.",
  "files": [
    {
      "path": "experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s0.json",
      "original_sha256": "853be444885aeef11d5588268c66a7b9a536b158a8d3c9ea82454b4fd0058220",
      "bundled_sha256": "9b443e09a82408693d5c091779d38e957d6f510f4a3400df3835d9479bf2fa5b"
    },
    {
      "path": "experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s1.json",
      "original_sha256": "6c60b1c4cff46a354724d48d6a5f1945e5a5452217872445494e8a8f20afddef",
      "bundled_sha256": "bcac33bf4954ec2567ba3ed9cb8a2fe82327974c497d4fb325520ff531abe2de"
    },
    {
      "path": "experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s2.json",
      "original_sha256": "20610f2577acef593583a9644e97237a3960badc57966443c46093d96342f114",
      "bundled_sha256": "a864331df9ac68d13ef768e95a89168223f6537fc5bc25049b62dcb9fe02fc63"
    },
    {
      "path": "experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s0_round4.json",
      "original_sha256": "330c24e70bee0e680aa3b25d6be1ac6eaf2b128913f11208ece9237722a038a2",
      "bundled_sha256": "3b590e16bf3195133faf3686a1392e26e14b6c4c9d9c320276deee54b3632030"
    },
    {
      "path": "experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s1_round4.json",
      "original_sha256": "cdaf0e050212e8d0ed841595af6d49671b00f0228607bcd0c9a81bb1237b8ea6",
      "bundled_sha256": "34b8a72e86901fcfa2b50b7267880e609a95d5a3687f11fbaa350614732c11a0"
    },
    {
      "path": "experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s2_round4.json",
      "original_sha256": "5d133fe24cdee67e28cc4ba00b697cb9b76e02b6c74f5fdb47833a33bc177534",
      "bundled_sha256": "ce008f79a1cbb6733419f50b2aaa5e85ec0fb39e4d89c7b4fe30ae94663a7a31"
    },
    {
      "path": "experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/h2h_fix5_transformer_task1_lr1e-03_s0.json",
      "original_sha256": "f06f4849175ef4b533b914f4a2d6ce80c185062898da7cc4d008d77efc4fc74d",
      "bundled_sha256": "c158d7848ddce4fa1205607c6954e24b42642237d11b510fe08c29bbcc4e1190"
    },
    {
      "path": "experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/h2h_fix5_transformer_task1_lr1e-03_s1.json",
      "original_sha256": "d4ae5229905d29ead1cf8b8e54b8c58fb9ca9844fc509fab9c13418862f89351",
      "bundled_sha256": "af078bdc4ad24025a86aba015bf4d2bc73722619ee7bf1757d1bf604efd00a98"
    },
    {
      "path": "experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/h2h_fix5_transformer_task1_lr1e-03_s2.json",
      "original_sha256": "a8faab8a3307765f9a614d9da642bfa57d5c8629a569da01e0dbfdf64b0dd4ef",
      "bundled_sha256": "4c0b086236be7ea434b8545cbb20500d17ba5578d782a7c073452e529cfadb8c"
    },
    {
      "path": "experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/remetric/h2h_fix5_transformer_task1_lr1e-03_s0_round4.json",
      "original_sha256": "14404814d2db41c27cc49d2ed07dab9c6efe778800e4ec4732d18b2cbb12c236",
      "bundled_sha256": "4dbdaa54a8bfeba8b08f46cf925dfb30d48b275c4f10b357575da6460736f485"
    },
    {
      "path": "experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/remetric/h2h_fix5_transformer_task1_lr1e-03_s1_round4.json",
      "original_sha256": "8084c9e4599e6bb33980ba08d072017df5d79fbde8c73da0e87e8a00154fca39",
      "bundled_sha256": "b02c0998da331c063b76aa79b1682dd0a33f593207c53e81ef6dddb315b0110b"
    },
    {
      "path": "experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/remetric/h2h_fix5_transformer_task1_lr1e-03_s2_round4.json",
      "original_sha256": "a77e7971f55a15f4131990eede2ab5b611150dc7dd51fad74b7137fdee046931",
      "bundled_sha256": "ed964b0a578d22dd30760bef672a4dd406f49c4e3dcd27df08b3cb3bb44a4e4b"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/STRENGTHEN_VERDICT.json",
      "original_sha256": "6fdaa709c63e921b462045fa6fcc03b0bd4dc918cd6b6556d3b7f88a99a6d8f3",
      "bundled_sha256": "314185b273cab72ad3d030e80bc36bbe4e9c98a09804bfd359618b4f30b045fa"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr1e-03_st60000_s0.json",
      "original_sha256": "64841eabe68c29ca89a88b180cec16a0f6d4be2771554b5964be0dd8706653f2",
      "bundled_sha256": "adec8080a64d70de86ce86e1a3e50116264759c2a1bd45c0e2523bae2ffda3db"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr1e-03_st60000_s1.json",
      "original_sha256": "4049d94368072e3ba0c9804a3dbf7530d483a4716132d5873033d04e1fa840fb",
      "bundled_sha256": "62c7d36a91597de73d8fb08acca7e374815168870d4e193d35bb69643c618455"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr1e-03_st60000_s2.json",
      "original_sha256": "659b9ba1ffccab87aac5d1cba11566b5958ae7b53e01ad5f43328be761201f79",
      "bundled_sha256": "13820f291f3b6d7e0200856d794323e980ac8dcf33084f800481b5ff79c78cb6"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr3e-04_st60000_s0.json",
      "original_sha256": "592056f9c36947fa6914c40531b19374cfe602268f450b394c09dae575c1429b",
      "bundled_sha256": "9938261a1700b41fb001a20e812225a1a620ab1c738cba0f0be08619bb427591"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr3e-04_st60000_s1.json",
      "original_sha256": "a011c87e97e226e4c3b101ce0e60bba99adfdfb3c00f5b2c518fc473e120f537",
      "bundled_sha256": "a580bba8e95af23e8607ad43a42bd702e4f651745c54c694677e8649316f6c33"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr3e-04_st60000_s2.json",
      "original_sha256": "b0d8098218222c7f50e1b63382b278456b2cc36df96eaeb5d7f8af2729d73698",
      "bundled_sha256": "1082668695a5824ffafc255fb532c473be213c3fd76af6066ac709a378d442f0"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st20000_s0.json",
      "original_sha256": "bc91fc0b1ff41d4bda460d5ec33e9c154d7dbdce0c475729c8c7bafaf97202ed",
      "bundled_sha256": "46ab0b4926987093b91db5d0a984d9d6720da89a7fc6f7b85d3579b81b3415b3"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st20000_s1.json",
      "original_sha256": "93b005e9d37a2ab42d66c45dfab9d3010566015d576078f52f55487a2433c0bb",
      "bundled_sha256": "4af8c1823e8a07f0adc59ad16ff6d179a2e96b711f5eff79d69cc8f71d05f521"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st20000_s2.json",
      "original_sha256": "1b19b9b282dc6896569f22e1b47fc8bd161701e40bc73869657bf9eaeefb55ab",
      "bundled_sha256": "837c887b0b0972dfe17be9637152a1c5397e9715d9fec26551694b9580a6102f"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st60000_s0.json",
      "original_sha256": "1e97a896c93ffd213f64ef84accfea249f050940b4d980b4c96b3ffc69d44308",
      "bundled_sha256": "8f4600d6d28b15a75f25d4154a99e18559cbefb85c8763924917e6d1013c2c0f"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st60000_s1.json",
      "original_sha256": "5a915002022c823ad5bf0c151faff22b78373b17cf24e90321a6902210e10b10",
      "bundled_sha256": "8b90519b08b203db6ad7a1048340a506e24d805281f3e17971dc2a84f45e29f5"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st60000_s2.json",
      "original_sha256": "de42409b54dd6a627af17f9ebe22261cb93c1a4954832e86a25b8ee21de7d122",
      "bundled_sha256": "d800b242e15d9d5d978fe9a7bf4b0984b2ec57ed3d34f2e4d6292bff1ce016d7"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st20000_s0.json",
      "original_sha256": "571c46e012b643e6d30ce873159117582391aa86ac9a42ccf34affbfd975c75c",
      "bundled_sha256": "e90dc8edf11d11d753fe962f5c6b385fe4ad49843199c7a58b0b390dc0ad46c2"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st20000_s1.json",
      "original_sha256": "8cc80506a101a93cc007a34d28646aec5bf8f5ab2c8988732e01f82e2afe61d2",
      "bundled_sha256": "267d2ce55c8a84a204fe71a218a81e53d0dbd4c1f3c7ea663ca5bf7db16b5c28"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st20000_s2.json",
      "original_sha256": "7bb7a4a5ff1b699f5e54ee5b82db2a8064da5c2b6b57e58e46b6b69d42aae27e",
      "bundled_sha256": "2824c5d6ffb0cdc474668e8e6021cffd9685be30554e80e21ac853c9af7d8466"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st60000_s0.json",
      "original_sha256": "0585f397ae1565688f6dc6adf41e7f086702b5610ed6bd0c1cbd6b957621bf3e",
      "bundled_sha256": "9eb7e78fa34c8402b5ebc2e87cf195a8e9bfdfea793131aef453cadbaddd69fa"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st60000_s1.json",
      "original_sha256": "a7e63239bec14ae976a37c29cc1141117665e52b58f0f4a5d1439d7fa3fcf696",
      "bundled_sha256": "068a4e1cb911392bdb01e74de9d8f5548f7d74f8c30e4570c83521f28a09bfcb"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st60000_s2.json",
      "original_sha256": "8a45ebdbe160ab20a31affb7d3d0ddd34aec68423c0004587248011019608854",
      "bundled_sha256": "31fd3fe04b529f8c8aecc089354acc6074c17af1f8891db92aebeb1b863b3d58"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st20000_s0.json",
      "original_sha256": "9131d02a15c9be483ea0f3aa00d10d71dda059ac23f0b091daa3efedebd57538",
      "bundled_sha256": "0ab47ab38844e09157da5495968befeab801ce6554ce9c2162811027ccd59eb7"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st20000_s1.json",
      "original_sha256": "b2b922f99dc04f512ad53770fe4e55b31629125c76b64e7774128d5f55c347ad",
      "bundled_sha256": "b1ecba065ba5c15771975cf500f9c9d685f88fe8bf824b766937db9cedc9a9bc"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st20000_s2.json",
      "original_sha256": "00f6e0f7e4d94ce892a2ddc617aa7a2b327b5e35857eed0266b787c196414473",
      "bundled_sha256": "862c6ad936537a0566dc4da4d23f436be5483c2e96ebd39cf45393a0c5cc498d"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st60000_s0.json",
      "original_sha256": "01fe95dc1b2c69a3a9f6ce571d30e97789811ad1c24b71185bd39caa382e9321",
      "bundled_sha256": "b01feff6654978c6231185697dc2b92a057a990b24c13416c7e35da9272b3e79"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st60000_s1.json",
      "original_sha256": "f172d332146999044c641071fe8b2a8bfad4b63d2684f039ff2353f9dae7bc21",
      "bundled_sha256": "05afd9c2319340692399b8bba57e9ca48f926b32ff6c538558df743bbae86578"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st60000_s2.json",
      "original_sha256": "012b69db75b4f84b775ec3fdaa9024927e2a43f17204c21b80f3e8e1abc17767",
      "bundled_sha256": "e11bdf17d3348adb936e59482caa77fe34098671a0189ddea6c3f7d8b7eaddc7"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr3e-04_st20000_s0.json",
      "original_sha256": "0d57a7e77f7d4328564828fe438430e8adf9cb85560bf40682be6e14dd5d7e46",
      "bundled_sha256": "690c52465bdaac5d37b1b5c07286bf46e2ba1ae5805e9dfd2398912c442943e9"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr3e-04_st20000_s1.json",
      "original_sha256": "d518744a8524fc63d24c2da724d12ab163f5656418686c44944008b728ec699c",
      "bundled_sha256": "14d9996e57b22471ce8bbda20c42efc14c29c8bc473621fbae36c2cc80e4e5da"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr3e-04_st20000_s2.json",
      "original_sha256": "26dc70902237ae0c5c86caab015d1c88d463b94223de2df26e4c7b158c8332a6",
      "bundled_sha256": "0eeda359d3ac77115138bc02a3f36b00a9db969fbe2454481951774ebb18f366"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr1e-03_st60000_s0_round4.json",
      "original_sha256": "eb2cf8805174adc992a84888be684d1bb1071626e2465f5d3ba0a2770b863a1a",
      "bundled_sha256": "78dc7d07325a892efc29768c15c0f9795878d23cad21e4ca086b2f95b0577bc7"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr1e-03_st60000_s1_round4.json",
      "original_sha256": "c7d61754c131fe03e18d09f620aa1d4b5009ce3c1b3deb63d9320b605a3b6062",
      "bundled_sha256": "b1cc46b49f66a67e4dc9c6463fef69ac3ff3a92b2499bfd2284083bd6d4afaf3"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr1e-03_st60000_s2_round4.json",
      "original_sha256": "008c1bde5abbf4f505a23b3941e7c94edbccc135d9851affcaf7b81ba993b86f",
      "bundled_sha256": "54ddc97b78bd015176e2211ab24e2fb236610c4f4b45fd8d8b42d977baba29ea"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr3e-04_st60000_s0_round4.json",
      "original_sha256": "150e9d01a0822fd4b224562bc1a2506f648ae439859f4bae1d4463c05d08f640",
      "bundled_sha256": "1ef44a82c0d1389a5b0303d975190e3ac7d984105e7e130166f07d65e26dc58a"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr3e-04_st60000_s1_round4.json",
      "original_sha256": "a43b1db20b4aca6f393615b37aa8ec40e07a8314baab6b83bfa0f1503ab715b5",
      "bundled_sha256": "a46fec4709f3ad271c78aed79747b8c47826f5b264d4434aa1382eb7bdd12b1e"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr3e-04_st60000_s2_round4.json",
      "original_sha256": "08f5528311e30da775709f32521ae25e1fb3addbee18efc35897f92dbe495ac1",
      "bundled_sha256": "62dd2ea076d63264700788cd00f8d7378e4721bd8a4a9e97b55260b24df05f00"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st20000_s0_round4.json",
      "original_sha256": "4bb5906528128881c14420ee2b30358e958c8d61513747da317716ee94c2714e",
      "bundled_sha256": "2ea172ada79921324df2493c25f6e377d7c015e46ef0321c7f1632268a777a23"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st20000_s1_round4.json",
      "original_sha256": "a7cc752d6ef802f5b3adfc8be20c62bb4826db1f21d5d047a2e3c60aab204ade",
      "bundled_sha256": "d52f48cdad5f81a16faf96499c234cb50b214fc631afbadf85de134216983747"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st20000_s2_round4.json",
      "original_sha256": "b17561486fe688d4feda265d812fe9f51febd79af24961747421bc713e623265",
      "bundled_sha256": "da096a8ef6cafe1e0532e92d85d90ab30fe984c0c3c4e2009eb672dfc333c308"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st60000_s0_round4.json",
      "original_sha256": "3ec4226181b623523159566c581c406bf63358095e0bf0b3a66cc0c6486355a1",
      "bundled_sha256": "8b25e2c1ef7d6a3761f75b081ef33e707323a450721cb2d9c9c9a91e1ac55cad"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st60000_s1_round4.json",
      "original_sha256": "5212fbc32522c78656d506d8930daaf8797355d2862c5be0a07ea4b9eab0411b",
      "bundled_sha256": "ea05b657c2a11a91f434a811dde0befd2cea247e803f0c2b8355bad87c0121cf"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st60000_s2_round4.json",
      "original_sha256": "92874a9697c52f50c2400e771d013c2946584264931ac78ea71f8cc5d02d26e0",
      "bundled_sha256": "7ae2bd32822377219d0106369f466f1e984acc2b8fceb9fc9255d77bfe30735e"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st20000_s0_round4.json",
      "original_sha256": "31c6ba940d7ef48bd2c7bb7f88c307c8e102f8cbd655f6400fd90248912f2f9c",
      "bundled_sha256": "d097334744582c28fd46c6358c0dc0962d77f567c45e87fa10b1ca2d405961b2"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st20000_s1_round4.json",
      "original_sha256": "456dd81400705c51dac840f4075047b5c82e4ebaf56ea2828074f7abcd109f88",
      "bundled_sha256": "591b27675a4410585d019d3364a2821206874b45602366ec5398b2e1577e5274"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st20000_s2_round4.json",
      "original_sha256": "4b6a494168840c67a4c96516488e66bf0e33bf57cb82fd29a535a64b0f9d28cd",
      "bundled_sha256": "e01199d7b84da3ea3b5de1b482cbad3ddd967fe5ac8c5b6434aeb5526984d057"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st60000_s0_round4.json",
      "original_sha256": "9ba94c39f22a06ecb89d2c00c54324295a595015d3832ca7cdfa8a96ae43f3a9",
      "bundled_sha256": "3655873956c880bdc2fc0814090b5307a07930efb68b89e141c88ca3885bdb06"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st60000_s1_round4.json",
      "original_sha256": "29bac61b17dd7cdebfbcd053ffaebb8edbea53a46488e1a0a5f80bc060b49fe9",
      "bundled_sha256": "7657a85cdfca10555f4187e8c8f3932323c1728e6d72b0ff4ff713d7dcf81da5"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st60000_s2_round4.json",
      "original_sha256": "b5e62dd2737b86e6538272ac149d072a6f69b0b4d02dfd353a657aa4b8bb6c25",
      "bundled_sha256": "350f40412f8026d3c06325ba2b384b13d72e4b3633dbca2335d2833e1309a662"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st20000_s0_round4.json",
      "original_sha256": "698dafc798bc777bf4d0aebc4838203b8a339cfee24923afe90f4d7b433aa5ea",
      "bundled_sha256": "d52e4614abfc1a2d07ab1033f9ec41258ff8b0098a97066e5a8866ffa5bc9540"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st20000_s1_round4.json",
      "original_sha256": "d49665477aab50311bb54aafbc08ed69c23a8b4c521bd544ec9ea8fa09e94f3c",
      "bundled_sha256": "5688909b75642181b59d6820368d59342642ebd1210b4f94716ed0322abe2148"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st20000_s2_round4.json",
      "original_sha256": "1baf101966d9c611aa635b2f3f3963687fc1f429d20df632a14fd680a89a545d",
      "bundled_sha256": "c70891504c6102214f025d6527a07424e1ee01727bf14696beec118e7d20895a"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st60000_s0_round4.json",
      "original_sha256": "a2c7f137196761e4f799c77eae682960be50c2f3380f5482390eda8f75b1014c",
      "bundled_sha256": "01f5cc7518f1dcecf1b6e27e97c42b79c91f9d81b202ba47916242b12a704616"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st60000_s1_round4.json",
      "original_sha256": "9ba68fb8f14abd8a4f0959da6eae9a957f729c8513e81753695aa77d43660168",
      "bundled_sha256": "cc9d37e48859420f3929140ab8bf2506368678e98210432fab45d11d2bc7e5e8"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st60000_s2_round4.json",
      "original_sha256": "3977163ffd192b75baef7536b36a334ef30d2c188bd58b7f0c18afbea7bfe42f",
      "bundled_sha256": "7a81840c082bc18cb296633ada3cbbf70db8dcea960a04525ce06ce3423b8bd5"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr3e-04_st20000_s0_round4.json",
      "original_sha256": "718f0d9cedfcf7465d78e5d72d8c5b9287175f5ffcf6e35dbc8382b382a68b33",
      "bundled_sha256": "e893ae2e25dc68f61afb499281956edb8adb25ed891c759c27d564d5baaca0ed"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr3e-04_st20000_s1_round4.json",
      "original_sha256": "0ba612cf0f966c271c1298fb66277df55a8525927a18c2bb8f19d7bb4d6c5607",
      "bundled_sha256": "ca8048a88edcc6df73076a50364b4468faf90a4a6ffeb1a78a0747fa734c161e"
    },
    {
      "path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr3e-04_st20000_s2_round4.json",
      "original_sha256": "c86d19a7ed4bcf05486d4ac82cd796912f3ee1c302929401028d82f1c8e687ba",
      "bundled_sha256": "9d62fc61ba205b48f47e914ccdfc9a6f894e59653220b4bd58afbd356709ccd7"
    }
  ],
  "verified_configurations": [
    {
      "configuration": "C0_lr1e-03_st20000",
      "learning_rate": 0.001,
      "steps": 20000,
      "reused": true,
      "n_params": [
        14440448,
        14440448,
        14440448
      ],
      "per_seed_acc_A": [
        0.03515625,
        0.02978515625,
        0.031005859375
      ],
      "mean_acc_A": 0.031982421875
    },
    {
      "configuration": "C0_lr1e-03_st60000",
      "learning_rate": 0.001,
      "steps": 60000,
      "reused": false,
      "n_params": [
        14440448,
        14440448,
        14440448
      ],
      "per_seed_acc_A": [
        0.028076171875,
        0.02978515625,
        0.032958984375
      ],
      "mean_acc_A": 0.0302734375
    },
    {
      "configuration": "C0_lr3e-04_st20000",
      "learning_rate": 0.0003,
      "steps": 20000,
      "reused": true,
      "n_params": [
        14440448,
        14440448,
        14440448
      ],
      "per_seed_acc_A": [
        0.027099609375,
        0.029296875,
        0.028564453125
      ],
      "mean_acc_A": 0.0283203125
    },
    {
      "configuration": "C0_lr3e-04_st60000",
      "learning_rate": 0.0003,
      "steps": 60000,
      "reused": false,
      "n_params": [
        14440448,
        14440448,
        14440448
      ],
      "per_seed_acc_A": [
        0.032958984375,
        0.02734375,
        0.0263671875
      ],
      "mean_acc_A": 0.028889973958333332
    },
    {
      "configuration": "C1_lr1e-03_st20000",
      "learning_rate": 0.001,
      "steps": 20000,
      "reused": false,
      "n_params": [
        16014336,
        16014336,
        16014336
      ],
      "per_seed_acc_A": [
        0.028564453125,
        0.03173828125,
        0.03564453125
      ],
      "mean_acc_A": 0.031982421875
    },
    {
      "configuration": "C1_lr1e-03_st60000",
      "learning_rate": 0.001,
      "steps": 60000,
      "reused": false,
      "n_params": [
        16014336,
        16014336,
        16014336
      ],
      "per_seed_acc_A": [
        0.0341796875,
        0.03369140625,
        0.0302734375
      ],
      "mean_acc_A": 0.03271484375
    },
    {
      "configuration": "C1_lr3e-04_st20000",
      "learning_rate": 0.0003,
      "steps": 20000,
      "reused": false,
      "n_params": [
        16014336,
        16014336,
        16014336
      ],
      "per_seed_acc_A": [
        0.029541015625,
        0.03759765625,
        0.02880859375
      ],
      "mean_acc_A": 0.031982421875
    },
    {
      "configuration": "C1_lr3e-04_st60000",
      "learning_rate": 0.0003,
      "steps": 60000,
      "reused": false,
      "n_params": [
        16014336,
        16014336,
        16014336
      ],
      "per_seed_acc_A": [
        0.0380859375,
        0.0283203125,
        0.03125
      ],
      "mean_acc_A": 0.032552083333333336
    },
    {
      "configuration": "C2_lr1e-03_st20000",
      "learning_rate": 0.001,
      "steps": 20000,
      "reused": false,
      "n_params": [
        44613632,
        44613632,
        44613632
      ],
      "per_seed_acc_A": [
        0.039306640625,
        0.03125,
        0.033203125
      ],
      "mean_acc_A": 0.034586588541666664
    },
    {
      "configuration": "C2_lr1e-03_st60000",
      "learning_rate": 0.001,
      "steps": 60000,
      "reused": false,
      "n_params": [
        44613632,
        44613632,
        44613632
      ],
      "per_seed_acc_A": [
        0.031494140625,
        0.030029296875,
        0.032958984375
      ],
      "mean_acc_A": 0.031494140625
    },
    {
      "configuration": "C2_lr3e-04_st20000",
      "learning_rate": 0.0003,
      "steps": 20000,
      "reused": false,
      "n_params": [
        44613632,
        44613632,
        44613632
      ],
      "per_seed_acc_A": [
        0.02783203125,
        0.029052734375,
        0.036865234375
      ],
      "mean_acc_A": 0.03125
    }
  ],
  "n_evaluated_seeds": 33,
  "n_above_recall_threshold": 0,
  "deferred_configs": [
    "C2_lr3e-04_st60000"
  ],
  "deferred_reactivation": {
    "trigger_configs": [
      "C2_lr3e-04_st20000",
      "C2_lr1e-03_st20000"
    ],
    "mean_acc_A_lr3e-04_st20000": 0.03125,
    "mean_acc_A_lr1e-03_st20000": 0.034586588541666664,
    "fires": false,
    "note": "deferred cells stay deferred -- the condition did not fire."
  }
}


==> anc/transformer-search/experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s0.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_transformer_task1_sweep_s0",
  "budget_frac": 1.0,
  "role": "sweep",
  "lr": 0.0003,
  "K": 32,
  "step_count": 20000,
  "wall_s": 951.6654424667358,
  "s_per_step": 0.047583272123336795,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.764734268188477,
  "loss_final_mean5": 7.471782684326172,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.835993766784668,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11345912964316085,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11342093197163194
    },
    {
      "step": 1000,
      "train_loss": 7.7522101402282715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11626662244088948,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11321071040583774
    },
    {
      "step": 1500,
      "train_loss": 7.696880340576172,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11941867193672806,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11343093676259741
    },
    {
      "step": 2000,
      "train_loss": 7.743760108947754,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12100887316046283,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11301301670027897
    },
    {
      "step": 2500,
      "train_loss": 7.733266830444336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12223343522055075,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11383523978292942
    },
    {
      "step": 3000,
      "train_loss": 7.6411027908325195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1244668994913809,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11417985678417608
    },
    {
      "step": 3500,
      "train_loss": 7.629533767700195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12541179993422702,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1142543877940625
    },
    {
      "step": 4000,
      "train_loss": 7.584527015686035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1263863112544641,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11393722135107964
    },
    {
      "step": 4500,
      "train_loss": 7.585665702819824,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12766696332255378,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11424959904979914
    },
    {
      "step": 5000,
      "train_loss": 7.618233680725098,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12839589471695945,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11369204538641497
    },
    {
      "step": 5500,
      "train_loss": 7.458704948425293,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12797428492922336,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1133101365994662
    },
    {
      "step": 6000,
      "train_loss": 7.543638229370117,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12860170588828623,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11447714478708804
    },
    {
      "step": 6500,
      "train_loss": 7.58878231048584,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12815500260330737,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11344471079064533
    },
    {
      "step": 7000,
      "train_loss": 7.523987293243408,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1296628707787022,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11350101261632517
    },
    {
      "step": 7500,
      "train_loss": 7.483954429626465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1300561961834319,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11339542706264183
    },
    {
      "step": 8000,
      "train_loss": 7.573561668395996,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1307968571782112,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11354020779253915
    },
    {
      "step": 8500,
      "train_loss": 7.489840984344482,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.131390372000169,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11222626600647345
    },
    {
      "step": 9000,
      "train_loss": 7.530424118041992,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13127552054356784,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11270696844439954
    },
    {
      "step": 9500,
      "train_loss": 7.609043121337891,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13161288382252678,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11264855047920719
    },
    {
      "step": 10000,
      "train_loss": 7.481945514678955,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1320238837506622,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11152265750570223
    },
    {
      "step": 10500,
      "train_loss": 7.503056526184082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13214122911449522,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1101570455939509
    },
    {
      "step": 11000,
      "train_loss": 7.522796630859375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13218925398541614,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10709244175814092
    },
    {
      "step": 11500,
      "train_loss": 7.400893211364746,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13280243310146034,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10572364326799288
    },
    {
      "step": 12000,
      "train_loss": 7.427814960479736,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13331179454689845,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10497410729294643
    },
    {
      "step": 12500,
      "train_loss": 7.4710469245910645,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13373136514564976,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10337515652645379
    },
    {
      "step": 13000,
      "train_loss": 7.494976997375488,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1337297567515634,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10163107834523544
    },
    {
      "step": 13500,
      "train_loss": 7.430935382843018,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1342924379860051,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10403161938302219
    },
    {
      "step": 14000,
      "train_loss": 7.276594161987305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13392792886588722,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10335719696013257
    },
    {
      "step": 14500,
      "train_loss": 7.479761123657227,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1344121159054339,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10242650442523882
    },
    {
      "step": 15000,
      "train_loss": 7.382389545440674,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13434648659313098,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1015398574527353
    },
    {
      "step": 15500,
      "train_loss": 7.406412601470947,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13485813076840714,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10205930517986417
    },
    {
      "step": 16000,
      "train_loss": 7.501347064971924,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13470790878636762,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10057842714013532
    },
    {
      "step": 16500,
      "train_loss": 7.359048843383789,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13477367057930678,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.100140621594619
    },
    {
      "step": 17000,
      "train_loss": 7.395455837249756,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13487017096485943,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09976232273038477
    },
    {
      "step": 17500,
      "train_loss": 7.4118757247924805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1348180978675373,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09901209798408672
    },
    {
      "step": 18000,
      "train_loss": 7.450905799865723,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13521192671032622,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09894932172028348
    },
    {
      "step": 18500,
      "train_loss": 7.382421970367432,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13521739596035331,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09919757035095245
    },
    {
      "step": 19000,
      "train_loss": 7.427717685699463,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13530137023190036,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09921993414172903
    },
    {
      "step": 19500,
      "train_loss": 7.385783672332764,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13536908355308697,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09878713660873473
    },
    {
      "step": 20000,
      "train_loss": 7.514266490936279,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1357002227450721,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09860577573999763
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.1357002227450721,
  "final_metric": 0.0,
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_transformer_task1_sweep_s0_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s1.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "seed_idx": 1,
  "seed": 1010000,
  "name": "h2h_transformer_task1_sweep_s1",
  "budget_frac": 1.0,
  "role": "sweep",
  "lr": 0.0003,
  "K": 32,
  "step_count": 20000,
  "wall_s": 941.1322150230408,
  "s_per_step": 0.047056610751152035,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.697816848754883,
  "loss_final_mean5": 7.446061706542968,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.810901165008545,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11448622471652925,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11439841781975701
    },
    {
      "step": 1000,
      "train_loss": 7.757018566131592,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11673266725847498,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11397588107502088
    },
    {
      "step": 1500,
      "train_loss": 7.7276611328125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1191256515448913,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11099144903710112
    },
    {
      "step": 2000,
      "train_loss": 7.723679065704346,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12099446344655007,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11104029434500262
    },
    {
      "step": 2500,
      "train_loss": 7.69375467300415,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12147781188832596,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11083651433000341
    },
    {
      "step": 3000,
      "train_loss": 7.726279258728027,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1211224946891889,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11330119689228013
    },
    {
      "step": 3500,
      "train_loss": 7.739298343658447,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1230679964646697,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1127761859097518
    },
    {
      "step": 4000,
      "train_loss": 7.651595115661621,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12617376394337043,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1115589706460014
    },
    {
      "step": 4500,
      "train_loss": 7.634402751922607,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12825559981865808,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11246852623298764
    },
    {
      "step": 5000,
      "train_loss": 7.560068130493164,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1304081819835119,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11407883040374145
    },
    {
      "step": 5500,
      "train_loss": 7.626952171325684,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13131372234784067,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11142469919286668
    },
    {
      "step": 6000,
      "train_loss": 7.615325450897217,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13222696061711758,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11135400569764897
    },
    {
      "step": 6500,
      "train_loss": 7.575530052185059,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13169684418244287,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1123866171692498
    },
    {
      "step": 7000,
      "train_loss": 7.515600204467773,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13287699117790908,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11117932532215491
    },
    {
      "step": 7500,
      "train_loss": 7.58431339263916,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1337099390802905,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11188243085052818
    },
    {
      "step": 8000,
      "train_loss": 7.606438159942627,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13296587218064815,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10974160785553977
    },
    {
      "step": 8500,
      "train_loss": 7.582294464111328,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1337563904817216,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10935922944918275
    },
    {
      "step": 9000,
      "train_loss": 7.540525913238525,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1345816888497211,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11084747052518651
    },
    {
      "step": 9500,
      "train_loss": 7.492768287658691,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13429660687688738,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11070136917987838
    },
    {
      "step": 10000,
      "train_loss": 7.512768745422363,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13484797696582973,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11030764516908675
    },
    {
      "step": 10500,
      "train_loss": 7.585319519042969,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13531077257357538,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11090972507372499
    },
    {
      "step": 11000,
      "train_loss": 7.513021469116211,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13503440952626988,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11169236112618819
    },
    {
      "step": 11500,
      "train_loss": 7.520481586456299,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13560963526833802,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11149423837196082
    },
    {
      "step": 12000,
      "train_loss": 7.4839253425598145,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13599206210346892,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11136947193881497
    },
    {
      "step": 12500,
      "train_loss": 7.420187950134277,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13609406625619158,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11208566080313176
    },
    {
      "step": 13000,
      "train_loss": 7.475438594818115,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1367267882451415,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11260430340189487
    },
    {
      "step": 13500,
      "train_loss": 7.538565635681152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.137056669103913,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11180268961470574
    },
    {
      "step": 14000,
      "train_loss": 7.477364540100098,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13717492652358487,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11193143966374919
    },
    {
      "step": 14500,
      "train_loss": 7.529199600219727,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1372212622081861,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11212532734498382
    },
    {
      "step": 15000,
      "train_loss": 7.509605884552002,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13780098140705377,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11071555159287527
    },
    {
      "step": 15500,
      "train_loss": 7.434687614440918,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13797610596520826,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11164686514530331
    },
    {
      "step": 16000,
      "train_loss": 7.528043746948242,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1380432391888462,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11163024639245123
    },
    {
      "step": 16500,
      "train_loss": 7.451333045959473,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13845930504612625,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11133837304078043
    },
    {
      "step": 17000,
      "train_loss": 7.392055988311768,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13861665350850672,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11125847732182592
    },
    {
      "step": 17500,
      "train_loss": 7.4806671142578125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13856633857358247,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11079626210266724
    },
    {
      "step": 18000,
      "train_loss": 7.441167831420898,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13879109418485314,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11080655280966312
    },
    {
      "step": 18500,
      "train_loss": 7.446054935455322,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1385975406737998,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11054282484110445
    },
    {
      "step": 19000,
      "train_loss": 7.474852561950684,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1388092230190523,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11056755989557132
    },
    {
      "step": 19500,
      "train_loss": 7.450204849243164,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13878328690771013,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11054028302896768
    },
    {
      "step": 20000,
      "train_loss": 7.453363418579102,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13876054115826264,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11050570040242746
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.13876054115826264,
  "final_metric": 0.0,
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_transformer_task1_sweep_s1_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s2.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "seed_idx": 2,
  "seed": 1020000,
  "name": "h2h_transformer_task1_sweep_s2",
  "budget_frac": 1.0,
  "role": "sweep",
  "lr": 0.0003,
  "K": 32,
  "step_count": 20000,
  "wall_s": 941.5921401977539,
  "s_per_step": 0.0470796070098877,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.772296905517578,
  "loss_final_mean5": 7.464256668090821,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.821667671203613,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11496576655190438,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11401075270259753
    },
    {
      "step": 1000,
      "train_loss": 7.731500625610352,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11954801570391282,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1136774217011407
    },
    {
      "step": 1500,
      "train_loss": 7.710491180419922,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12095025688176975,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11291935690678656
    },
    {
      "step": 2000,
      "train_loss": 7.73819637298584,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12210943864192814,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11344038229435682
    },
    {
      "step": 2500,
      "train_loss": 7.750247955322266,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12381221249233931,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11431921581970528
    },
    {
      "step": 3000,
      "train_loss": 7.6471757888793945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12522602482931688,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11465003312332556
    },
    {
      "step": 3500,
      "train_loss": 7.657594680786133,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12613258912460878,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11514801869634539
    },
    {
      "step": 4000,
      "train_loss": 7.615002632141113,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1275648481096141,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11414693237747997
    },
    {
      "step": 4500,
      "train_loss": 7.630694389343262,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12694890901912004,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11443912901449949
    },
    {
      "step": 5000,
      "train_loss": 7.648134231567383,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12775382032850757,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11453291808720678
    },
    {
      "step": 5500,
      "train_loss": 7.629323959350586,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12845540512353182,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11493264936143532
    },
    {
      "step": 6000,
      "train_loss": 7.590959548950195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12961297330912203,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1132955125067383
    },
    {
      "step": 6500,
      "train_loss": 7.572027206420898,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1305940659949556,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11479354073526338
    },
    {
      "step": 7000,
      "train_loss": 7.52601432800293,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12970028084237128,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11390217510052025
    },
    {
      "step": 7500,
      "train_loss": 7.619499683380127,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13079699885565788,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11510778858792037
    },
    {
      "step": 8000,
      "train_loss": 7.579245090484619,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13094868091866374,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11545237706741318
    },
    {
      "step": 8500,
      "train_loss": 7.5661187171936035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1310915575013496,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11470241571078077
    },
    {
      "step": 9000,
      "train_loss": 7.515019416809082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1321969061391428,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11460099014220759
    },
    {
      "step": 9500,
      "train_loss": 7.566320896148682,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13271887454902753,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11325635784305632
    },
    {
      "step": 10000,
      "train_loss": 7.422826290130615,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13307634269585833,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11299966147635132
    },
    {
      "step": 10500,
      "train_loss": 7.5052642822265625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1328060992527753,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1126279549789615
    },
    {
      "step": 11000,
      "train_loss": 7.513461112976074,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1330965767847374,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11243238323368132
    },
    {
      "step": 11500,
      "train_loss": 7.545438766479492,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13357306481339037,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11163174163084477
    },
    {
      "step": 12000,
      "train_loss": 7.471412658691406,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13420058565679938,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11146584857488051
    },
    {
      "step": 12500,
      "train_loss": 7.504805088043213,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13399458938511088,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11173713236348704
    },
    {
      "step": 13000,
      "train_loss": 7.517600059509277,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13463508221320808,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11185723810922354
    },
    {
      "step": 13500,
      "train_loss": 7.500979423522949,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13473785645328462,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11110767599893734
    },
    {
      "step": 14000,
      "train_loss": 7.4624433517456055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13461503386497498,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11087720555951819
    },
    {
      "step": 14500,
      "train_loss": 7.485019207000732,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13464592333184555,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11077196523547173
    },
    {
      "step": 15000,
      "train_loss": 7.498723030090332,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13497645541792735,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11088877759175375
    },
    {
      "step": 15500,
      "train_loss": 7.497191429138184,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13492401404073462,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11039002303732559
    },
    {
      "step": 16000,
      "train_loss": 7.4245924949646,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13482559961266816,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11043325194623321
    },
    {
      "step": 16500,
      "train_loss": 7.468284606933594,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13521715602837503,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10955699684564024
    },
    {
      "step": 17000,
      "train_loss": 7.429110527038574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13530645507853478,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10961018700618297
    },
    {
      "step": 17500,
      "train_loss": 7.458775043487549,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1355915570165962,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10944560484495014
    },
    {
      "step": 18000,
      "train_loss": 7.492637634277344,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1354963043704629,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10924573539523408
    },
    {
      "step": 18500,
      "train_loss": 7.481696128845215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1352562516112812,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1092835710151121
    },
    {
      "step": 19000,
      "train_loss": 7.427182197570801,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1353039083769545,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10872575355460867
    },
    {
      "step": 19500,
      "train_loss": 7.426584243774414,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13528541807318106,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10861376818502322
    },
    {
      "step": 20000,
      "train_loss": 7.458835601806641,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13528899400262162,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10840830398956314
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.13528899400262162,
  "final_metric": 0.0,
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_transformer_task1_sweep_s2_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s0_round4.json <==
{
  "cell_id": "h2h_transformer_task1_sweep_s0",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "sweep_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_transformer_task1_sweep_s0_r4.pt",
    "md5": "203fc8abcfab26187f0c07bcb6d9c657",
    "mtime": 1783646767.302965,
    "arch": "transformer",
    "task": "task1_sweep",
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.027099609375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7392145013436675,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.031982421875,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.030500000342726707,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009499999694526196,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12240193784236908,
    "rf@0.5": 0.00048828125,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10267281532287598,
    "gap_vs_shuffled_cos_mean": 0.019729122519493103
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.0011133389780297875,
    "gap_vs_shuffled_cos_mean": 0.9988866610219702,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 24.40616798400879
}


==> anc/transformer-search/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s1_round4.json <==
{
  "cell_id": "h2h_transformer_task1_sweep_s1",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "sweep_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_transformer_task1_sweep_s1_r4.pt",
    "md5": "dfbf5d3b8ce77a7e8c0ad3524bf52c83",
    "mtime": 1783646756.606973,
    "arch": "transformer",
    "task": "task1_sweep",
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.029296875,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.731062893755734,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.031005859375,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.029999999329447746,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.011500000022351742,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.1233307346701622,
    "rf@0.5": 0.00048828125,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10369294881820679,
    "gap_vs_shuffled_cos_mean": 0.019637785851955414
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.016159631311893463,
    "gap_vs_shuffled_cos_mean": 1.0161596313118935,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 29.086372137069702
}


==> anc/transformer-search/experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s2_round4.json <==
{
  "cell_id": "h2h_transformer_task1_sweep_s2",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "sweep_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_transformer_task1_sweep_s2_r4.pt",
    "md5": "f8243f2cdaa6e78d479eae639b7adcfb",
    "mtime": 1783647717.9822564,
    "arch": "transformer",
    "task": "task1_sweep",
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.028564453125,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7211976498365402,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.033447265625,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03500000014901161,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.00800000037997961,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.1200471967458725,
    "rf@0.5": 0.0009765625,
    "rf@0.6": 0.00048828125,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10421489924192429,
    "gap_vs_shuffled_cos_mean": 0.01583229750394821
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.006220521405339241,
    "gap_vs_shuffled_cos_mean": 1.0062205214053392,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 24.26805019378662
}


==> anc/transformer-search/experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/h2h_fix5_transformer_task1_lr1e-03_s0.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_fix5_transformer_task1_lr1e-03_s0",
  "budget_frac": 1.0,
  "role": "sweep",
  "lr": 0.001,
  "step_count": 20000,
  "wall_s": 944.8535220623016,
  "s_per_step": 0.04724267610311508,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.764734268188477,
  "loss_final_mean5": 7.734462833404541,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.846717357635498,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11333791399374604,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11333710525650531
    },
    {
      "step": 1000,
      "train_loss": 7.818188190460205,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11353924253489822,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1135387992253527
    },
    {
      "step": 1500,
      "train_loss": 7.814571857452393,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11453366401838139,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11429968482116237
    },
    {
      "step": 2000,
      "train_loss": 7.820354461669922,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11511283583240584,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11436448956374079
    },
    {
      "step": 2500,
      "train_loss": 7.821115016937256,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11533809924731031,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11414528801105917
    },
    {
      "step": 3000,
      "train_loss": 7.842781066894531,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11559841106645763,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11376048478996381
    },
    {
      "step": 3500,
      "train_loss": 7.774791717529297,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11558871931629255,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11414595984388143
    },
    {
      "step": 4000,
      "train_loss": 7.812307834625244,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11539056000765413,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11424271168652922
    },
    {
      "step": 4500,
      "train_loss": 7.7913923263549805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11507444846211001,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11453545710537583
    },
    {
      "step": 5000,
      "train_loss": 7.807153224945068,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1150912611046806,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11446585395606235
    },
    {
      "step": 5500,
      "train_loss": 7.775332450866699,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1152822079602629,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11451102327555418
    },
    {
      "step": 6000,
      "train_loss": 7.777767181396484,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1152218438219279,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11465426970971748
    },
    {
      "step": 6500,
      "train_loss": 7.768361568450928,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11540688207605854,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11431154992897063
    },
    {
      "step": 7000,
      "train_loss": 8.202676773071289,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11558036872884259,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11467707977863029
    },
    {
      "step": 7500,
      "train_loss": 7.836968421936035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11527631944045424,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11440514685818925
    },
    {
      "step": 8000,
      "train_loss": 7.750875473022461,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11593238956993446,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11434040078893304
    },
    {
      "step": 8500,
      "train_loss": 7.798746109008789,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11582794657442719,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11452176049351692
    },
    {
      "step": 9000,
      "train_loss": 7.811955451965332,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11529630707809702,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11451955931261182
    },
    {
      "step": 9500,
      "train_loss": 7.775071144104004,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11594542633974925,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11400559113826603
    },
    {
      "step": 10000,
      "train_loss": 7.7968339920043945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11563518201000988,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11481966054998338
    },
    {
      "step": 10500,
      "train_loss": 7.825058460235596,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1160624481854029,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11433525214670226
    },
    {
      "step": 11000,
      "train_loss": 7.793945789337158,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11596673232270405,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11414716363651678
    },
    {
      "step": 11500,
      "train_loss": 7.794307708740234,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1159876940655522,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11406955390702933
    },
    {
      "step": 12000,
      "train_loss": 7.754361152648926,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11598322918871418,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11446819588309154
    },
    {
      "step": 12500,
      "train_loss": 7.74791955947876,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11630884610349312,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11382498044986278
    },
    {
      "step": 13000,
      "train_loss": 7.755444049835205,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1168181817047298,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1142935364623554
    },
    {
      "step": 13500,
      "train_loss": 7.7695441246032715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11745717679150403,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11386744462652132
    },
    {
      "step": 14000,
      "train_loss": 7.773582458496094,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11762649397132918,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11413849535165355
    },
    {
      "step": 14500,
      "train_loss": 7.7721123695373535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11715398350497708,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11412859050324187
    },
    {
      "step": 15000,
      "train_loss": 7.751339435577393,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11788061849074438,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.113379095797427
    },
    {
      "step": 15500,
      "train_loss": 7.7919416427612305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11804407672025263,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11407530208816752
    },
    {
      "step": 16000,
      "train_loss": 7.690670967102051,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11842560936929658,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11427095503313467
    },
    {
      "step": 16500,
      "train_loss": 7.74384880065918,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11851120420033112,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11409818823449314
    },
    {
      "step": 17000,
      "train_loss": 7.77049446105957,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11860225937562063,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11452025448670611
    },
    {
      "step": 17500,
      "train_loss": 7.766556739807129,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1189176146290265,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11410652485210449
    },
    {
      "step": 18000,
      "train_loss": 7.753964424133301,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11894209019374102,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11431445000926033
    },
    {
      "step": 18500,
      "train_loss": 7.7188262939453125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11897243780549616,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1141960525419563
    },
    {
      "step": 19000,
      "train_loss": 7.712703704833984,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11917557410197333,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11391551716951653
    },
    {
      "step": 19500,
      "train_loss": 7.732095241546631,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11938176758121699,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11424925539176911
    },
    {
      "step": 20000,
      "train_loss": 7.748598098754883,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11953449115389958,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11420631140936166
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.11953449115389958,
  "final_metric": 0.0,
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_fix5_transformer_task1_lr1e-03_s0_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/h2h_fix5_transformer_task1_lr1e-03_s1.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 1,
  "seed": 1010000,
  "name": "h2h_fix5_transformer_task1_lr1e-03_s1",
  "budget_frac": 1.0,
  "role": "sweep",
  "lr": 0.001,
  "step_count": 20000,
  "wall_s": 948.5031197071075,
  "s_per_step": 0.04742515598535538,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.697816848754883,
  "loss_final_mean5": 7.662932300567627,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.833236217498779,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11473774089245126,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11437050037784502
    },
    {
      "step": 1000,
      "train_loss": 7.795245170593262,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11489089782116935,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11231657728785649
    },
    {
      "step": 1500,
      "train_loss": 7.785754203796387,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1160198557190597,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10723247576970607
    },
    {
      "step": 2000,
      "train_loss": 7.780927658081055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11717134079663083,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10836266330443323
    },
    {
      "step": 2500,
      "train_loss": 7.795525550842285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11680501815862954,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11181819677585736
    },
    {
      "step": 3000,
      "train_loss": 7.791864395141602,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11613854090683162,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11096649343380705
    },
    {
      "step": 3500,
      "train_loss": 7.804624557495117,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11785133817465976,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10784962627803907
    },
    {
      "step": 4000,
      "train_loss": 7.728452205657959,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11799688165774569,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1080284551717341
    },
    {
      "step": 4500,
      "train_loss": 7.778213977813721,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11630481312749907,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1104436552268453
    },
    {
      "step": 5000,
      "train_loss": 7.764308929443359,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11781014141160995,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11264879506779835
    },
    {
      "step": 5500,
      "train_loss": 7.764141082763672,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11878118757158518,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11112268251599744
    },
    {
      "step": 6000,
      "train_loss": 7.771530628204346,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11954573792172596,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11132465716218576
    },
    {
      "step": 6500,
      "train_loss": 7.7270660400390625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11915041587781161,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11065350129501894
    },
    {
      "step": 7000,
      "train_loss": 7.716285228729248,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12000856432132423,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1068953950307332
    },
    {
      "step": 7500,
      "train_loss": 7.713577747344971,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12017852329881862,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10765617899596691
    },
    {
      "step": 8000,
      "train_loss": 7.75186824798584,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11938061070395634,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10835851402953267
    },
    {
      "step": 8500,
      "train_loss": 7.73980188369751,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11818658566335216,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11272700323024765
    },
    {
      "step": 9000,
      "train_loss": 7.783072471618652,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11882443819195032,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11100970220286399
    },
    {
      "step": 9500,
      "train_loss": 7.716848373413086,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11889128503389657,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11044022010173649
    },
    {
      "step": 10000,
      "train_loss": 7.726951599121094,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1195601355866529,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1087780655361712
    },
    {
      "step": 10500,
      "train_loss": 7.789894104003906,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11886102159041911,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10802264354424551
    },
    {
      "step": 11000,
      "train_loss": 7.710116386413574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1193260332220234,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11258369131246582
    },
    {
      "step": 11500,
      "train_loss": 7.693589687347412,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11927873751847073,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11264185176696628
    },
    {
      "step": 12000,
      "train_loss": 7.697751045227051,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11887790623586625,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11107407964300364
    },
    {
      "step": 12500,
      "train_loss": 7.667074680328369,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11980049195699394,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.107655196741689
    },
    {
      "step": 13000,
      "train_loss": 7.68233060836792,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12034502101596445,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11194047902245075
    },
    {
      "step": 13500,
      "train_loss": 7.708667755126953,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12037990498356521,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1095750851673074
    },
    {
      "step": 14000,
      "train_loss": 7.682409286499023,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12055751361185685,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1125722925644368
    },
    {
      "step": 14500,
      "train_loss": 7.724457740783691,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12070135842077434,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11247156833996996
    },
    {
      "step": 15000,
      "train_loss": 7.643098831176758,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12051415839232504,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10835302708437666
    },
    {
      "step": 15500,
      "train_loss": 7.650996208190918,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1207912522368133,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11179809155873954
    },
    {
      "step": 16000,
      "train_loss": 7.7005767822265625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1207631555153057,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10979756148299202
    },
    {
      "step": 16500,
      "train_loss": 7.6410231590271,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12103454454336315,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1079464026261121
    },
    {
      "step": 17000,
      "train_loss": 7.732200622558594,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12131955096265301,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10725632449612021
    },
    {
      "step": 17500,
      "train_loss": 7.703425884246826,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12135852762730792,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10754864441696554
    },
    {
      "step": 18000,
      "train_loss": 7.693172931671143,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12130118673667312,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10788522119401023
    },
    {
      "step": 18500,
      "train_loss": 7.667356491088867,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12131334934383631,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10874983004759997
    },
    {
      "step": 19000,
      "train_loss": 7.675108909606934,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.121533754223492,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10722721484489739
    },
    {
      "step": 19500,
      "train_loss": 7.728849411010742,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12170004373183474,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10789467085851356
    },
    {
      "step": 20000,
      "train_loss": 7.6980085372924805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12168845732230693,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10731275705620646
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.12168845732230693,
  "final_metric": 0.0,
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_fix5_transformer_task1_lr1e-03_s1_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/h2h_fix5_transformer_task1_lr1e-03_s2.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 2,
  "seed": 1020000,
  "name": "h2h_fix5_transformer_task1_lr1e-03_s2",
  "budget_frac": 1.0,
  "role": "sweep",
  "lr": 0.001,
  "step_count": 20000,
  "wall_s": 1162.66055893898,
  "s_per_step": 0.058133027946949,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.772296905517578,
  "loss_final_mean5": 7.700488662719726,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.830602169036865,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1141211127396673,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11346577451331541
    },
    {
      "step": 1000,
      "train_loss": 7.77566385269165,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11645173630677164,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11300111416494474
    },
    {
      "step": 1500,
      "train_loss": 7.788618564605713,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11533977295039222,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11347894399659708
    },
    {
      "step": 2000,
      "train_loss": 7.848682880401611,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11520471959374845,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11477584589738399
    },
    {
      "step": 2500,
      "train_loss": 7.794377326965332,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11630843591410667,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11420800787163898
    },
    {
      "step": 3000,
      "train_loss": 7.803905963897705,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11646019673207775,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11441268504131585
    },
    {
      "step": 3500,
      "train_loss": 7.778996467590332,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1162485201493837,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11414806882385164
    },
    {
      "step": 4000,
      "train_loss": 7.784574508666992,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1157276148442179,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11328886513365433
    },
    {
      "step": 4500,
      "train_loss": 7.750145435333252,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1165059074992314,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11314805748406798
    },
    {
      "step": 5000,
      "train_loss": 7.79923152923584,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11753258999669924,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11291407735552639
    },
    {
      "step": 5500,
      "train_loss": 7.761343479156494,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11737643415108323,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11358617537189275
    },
    {
      "step": 6000,
      "train_loss": 7.732729911804199,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11792051722295582,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11230831878492609
    },
    {
      "step": 6500,
      "train_loss": 7.757248401641846,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11802204279229045,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11171993962489069
    },
    {
      "step": 7000,
      "train_loss": 7.741317272186279,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11833273898810148,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11134041036712006
    },
    {
      "step": 7500,
      "train_loss": 7.718843936920166,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11949033715063706,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11243856558576226
    },
    {
      "step": 8000,
      "train_loss": 7.660909652709961,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11937232076888904,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11463419091887772
    },
    {
      "step": 8500,
      "train_loss": 7.708493709564209,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11871663655620068,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11360420734854415
    },
    {
      "step": 9000,
      "train_loss": 7.757328987121582,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11914554622489959,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11422698653768748
    },
    {
      "step": 9500,
      "train_loss": 7.656270980834961,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11901403043884784,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11493988567963243
    },
    {
      "step": 10000,
      "train_loss": 7.648789405822754,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11914735176833346,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1143318748800084
    },
    {
      "step": 10500,
      "train_loss": 7.739226341247559,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11998192028841004,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11484751396346837
    },
    {
      "step": 11000,
      "train_loss": 7.683022499084473,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11946963449008763,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1138440003269352
    },
    {
      "step": 11500,
      "train_loss": 7.776111602783203,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12018160533625633,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11465246957959607
    },
    {
      "step": 12000,
      "train_loss": 7.748912811279297,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12022156472085044,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11466561444103718
    },
    {
      "step": 12500,
      "train_loss": 7.722208023071289,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11982543324120343,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11464127956423908
    },
    {
      "step": 13000,
      "train_loss": 7.7009687423706055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12030321435304359,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11442097404506058
    },
    {
      "step": 13500,
      "train_loss": 7.756394863128662,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12061298952903599,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11466515279607847
    },
    {
      "step": 14000,
      "train_loss": 7.716150283813477,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12051467841956764,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11477509781252593
    },
    {
      "step": 14500,
      "train_loss": 7.743227958679199,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12067188799846917,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11429293890250847
    },
    {
      "step": 15000,
      "train_loss": 7.733400344848633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12075562850805,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11410349508514628
    },
    {
      "step": 15500,
      "train_loss": 7.69911003112793,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12083103490294889,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11394372483482584
    },
    {
      "step": 16000,
      "train_loss": 7.683539390563965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.120606632262934,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11442918883403763
    },
    {
      "step": 16500,
      "train_loss": 7.750473499298096,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1207699729129672,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11436707811662927
    },
    {
      "step": 17000,
      "train_loss": 7.678730487823486,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.120802279911004,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11444766790373251
    },
    {
      "step": 17500,
      "train_loss": 7.6351470947265625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12084086006507277,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11470855324296281
    },
    {
      "step": 18000,
      "train_loss": 7.698232650756836,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1208283249870874,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11477737996028736
    },
    {
      "step": 18500,
      "train_loss": 7.663718223571777,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12109079252695665,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11475426988909021
    },
    {
      "step": 19000,
      "train_loss": 7.7181267738342285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12103937478968874,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11440245911944658
    },
    {
      "step": 19500,
      "train_loss": 7.730466365814209,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12100640003336594,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11466131906490773
    },
    {
      "step": 20000,
      "train_loss": 7.673437595367432,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12095473380759358,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11441708210622892
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.12095473380759358,
  "final_metric": 0.0,
  "ckpt_path": "/data/h2h_rung1_ckpts/h2h_fix5_transformer_task1_lr1e-03_s2_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/remetric/h2h_fix5_transformer_task1_lr1e-03_s0_round4.json <==
{
  "cell_id": "h2h_fix5_transformer_task1_lr1e-03_s0",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "fix5_lr_grid_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_fix5_transformer_task1_lr1e-03_s0_r4.pt",
    "md5": "690b75017d987dcb26f67e42ca3e877b",
    "mtime": 1783806913.1195858,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.03515625,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.6386702852323651,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.030029296875,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.030500000342726707,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009499999694526196,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.11791836470365524,
    "rf@0.5": 0.000732421875,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.11272373795509338,
    "gap_vs_shuffled_cos_mean": 0.005194626748561859
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.0011133389780297875,
    "gap_vs_shuffled_cos_mean": 0.9988866610219702,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 19.178494930267334
}


==> anc/transformer-search/experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/remetric/h2h_fix5_transformer_task1_lr1e-03_s1_round4.json <==
{
  "cell_id": "h2h_fix5_transformer_task1_lr1e-03_s1",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "fix5_lr_grid_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_fix5_transformer_task1_lr1e-03_s1_r4.pt",
    "md5": "0e2e773590e1111f26e9fdc3d7f72f34",
    "mtime": 1783807873.6758676,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.02978515625,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.6601731469854712,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.02880859375,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.029999999329447746,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.011500000022351742,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.11559423059225082,
    "rf@0.5": 0.000244140625,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.11166629195213318,
    "gap_vs_shuffled_cos_mean": 0.003927938640117645
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.016159631311893463,
    "gap_vs_shuffled_cos_mean": 1.0161596313118935,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 18.99689030647278
}


==> anc/transformer-search/experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/remetric/h2h_fix5_transformer_task1_lr1e-03_s2_round4.json <==
{
  "cell_id": "h2h_fix5_transformer_task1_lr1e-03_s2",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "fix5_lr_grid_remetric",
  "provenance": {
    "path": "/data/h2h_rung1_ckpts/h2h_fix5_transformer_task1_lr1e-03_s2_r4.pt",
    "md5": "1795032e81a0086cb0cadfef1f937195",
    "mtime": 1783808087.6757076,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.031005859375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.6512614218518138,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.0283203125,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03500000014901161,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.00800000037997961,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.1160273551940918,
    "rf@0.5": 0.001708984375,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.11167449504137039,
    "gap_vs_shuffled_cos_mean": 0.004352860152721405
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.006220521405339241,
    "gap_vs_shuffled_cos_mean": 1.0062205214053392,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 19.408687829971313
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/STRENGTHEN_VERDICT.json <==
{
  "configs": [
    "C1_lr1e-03_st20000",
    "C1_lr1e-03_st60000",
    "C1_lr3e-04_st20000",
    "C1_lr3e-04_st60000",
    "C2_lr1e-03_st20000",
    "C2_lr1e-03_st60000",
    "C2_lr3e-04_st20000",
    "C2_lr3e-04_st60000",
    "C0_lr1e-03_st60000",
    "C0_lr3e-04_st60000",
    "C0_lr1e-03_st20000",
    "C0_lr3e-04_st20000"
  ],
  "deferred_configs": [
    "C2_lr3e-04_st60000"
  ],
  "deferred_reactivation": {
    "trigger_configs": [
      "C2_lr3e-04_st20000",
      "C2_lr1e-03_st20000"
    ],
    "mean_acc_A_lr3e-04_st20000": 0.03125,
    "mean_acc_A_lr1e-03_st20000": 0.034586588541666664,
    "fires": false,
    "note": "deferred cells stay deferred -- the condition did not fire."
  },
  "bar": 0.09375,
  "competitive_bar": 0.5,
  "chance": 0.03125,
  "by_config": {
    "C1_lr1e-03_st20000": {
      "capacity": "C1",
      "lr": 0.001,
      "steps": 20000,
      "reused": false,
      "deferred": false,
      "per_seed_acc_A": [
        0.028564453125,
        0.03173828125,
        0.03564453125
      ],
      "mean_acc_A": 0.031982421875,
      "n_clearing_bar": 0,
      "clears": false,
      "n_competitive": 0,
      "competitive": false,
      "rows": [
        {
          "seed_idx": 0,
          "acc_A": 0.028564453125,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.848511695861816,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11317384411813691,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11317091912496835
            },
            {
              "step": 1000,
              "train_loss": 7.812430381774902,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11475642927689478,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11354700551601127
            },
            {
              "step": 1500,
              "train_loss": 7.795626640319824,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11624381487490609,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11441866384120658
            },
            {
              "step": 2000,
              "train_loss": 7.743427276611328,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11750607751309872,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.113502177875489
            },
            {
              "step": 2500,
              "train_loss": 7.780189514160156,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11768052907427773,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11275558377383277
            },
            {
              "step": 3000,
              "train_loss": 7.77542781829834,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11893083102768287,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11407424526987597
            },
            {
              "step": 3500,
              "train_loss": 7.742557525634766,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12161966355051845,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1136027222382836
            },
            {
              "step": 4000,
              "train_loss": 7.714033603668213,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12048145273001865,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11116364854387939
            },
            {
              "step": 4500,
              "train_loss": 7.739921569824219,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1228617180022411,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11367521365173161
            },
            {
              "step": 5000,
              "train_loss": 7.738176345825195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12299309793161228,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11518785386579111
            },
            {
              "step": 5500,
              "train_loss": 7.662954330444336,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12397503288229927,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11496912548318505
            },
            {
              "step": 6000,
              "train_loss": 7.6961212158203125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12489296973217279,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11510994913987815
            },
            {
              "step": 6500,
              "train_loss": 7.679141998291016,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12439254636410624,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1141979731619358
            },
            {
              "step": 7000,
              "train_loss": 7.677799224853516,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12577980646165088,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1141000505303964
            },
            {
              "step": 7500,
              "train_loss": 7.730454921722412,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1253288211300969,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1142165384371765
            },
            {
              "step": 8000,
              "train_loss": 7.667033672332764,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12686656921869144,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11378988483920693
            },
            {
              "step": 8500,
              "train_loss": 7.717870712280273,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12671942944871262,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11424444621661678
            },
            {
              "step": 9000,
              "train_loss": 7.581294536590576,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1274637944297865,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11391123064095154
            },
            {
              "step": 9500,
              "train_loss": 7.619204521179199,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12837814178783447,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1113622339325957
            },
            {
              "step": 10000,
              "train_loss": 7.61446475982666,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12933765456546098,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11314830166520551
            },
            {
              "step": 10500,
              "train_loss": 7.570603847503662,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13007728103548288,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1127945379121229
            },
            {
              "step": 11000,
              "train_loss": 7.593019962310791,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12946202751481906,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.112015048682224
            },
            {
              "step": 11500,
              "train_loss": 7.587524890899658,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12985089718131348,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1124461485305801
            },
            {
              "step": 12000,
              "train_loss": 7.533455848693848,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13075718679465353,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11234097025590017
            },
            {
              "step": 12500,
              "train_loss": 7.454295635223389,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1309142805985175,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11265975999413058
            },
            {
              "step": 13000,
              "train_loss": 7.560815334320068,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1317826132872142,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11212126206373796
            },
            {
              "step": 13500,
              "train_loss": 7.516573429107666,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13276453339494765,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11164592893328518
            },
            {
              "step": 14000,
              "train_loss": 7.5297160148620605,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13309562619542703,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11178916122298688
            },
            {
              "step": 14500,
              "train_loss": 7.525897026062012,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13318665709812194,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11137674003839493
            },
            {
              "step": 15000,
              "train_loss": 7.508620262145996,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1330668021691963,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1108983006561175
            },
            {
              "step": 15500,
              "train_loss": 7.468703269958496,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1326076301629655,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1109884365578182
            },
            {
              "step": 16000,
              "train_loss": 7.483219623565674,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13302899128757417,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11061518231872469
            },
            {
              "step": 16500,
              "train_loss": 7.445652008056641,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1334646200411953,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11030741798458621
            },
            {
              "step": 17000,
              "train_loss": 7.504958629608154,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.133984919404611,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1105552019434981
            },
            {
              "step": 17500,
              "train_loss": 7.496212959289551,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13382855406962335,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11059888056479394
            },
            {
              "step": 18000,
              "train_loss": 7.537543296813965,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13426797359716147,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11037569004110992
            },
            {
              "step": 18500,
              "train_loss": 7.511713027954102,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13449939765268937,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11042393191019073
            },
            {
              "step": 19000,
              "train_loss": 7.4255595207214355,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13450114749139175,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1107808414963074
            },
            {
              "step": 19500,
              "train_loss": 7.422729015350342,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13431353826308623,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11023388209287077
            },
            {
              "step": 20000,
              "train_loss": 7.414063453674316,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1346574276103638,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11043090821476653
            }
          ],
          "loss_first": 23.663555145263672,
          "loss_final_mean5": 7.456793594360351,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st20000_s0.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st20000_s0_round4.json"
        },
        {
          "seed_idx": 1,
          "acc_A": 0.03173828125,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.82323694229126,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11453740764409304,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11450475687161088
            },
            {
              "step": 1000,
              "train_loss": 7.7953877449035645,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11520320171257481,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11378724698442966
            },
            {
              "step": 1500,
              "train_loss": 7.767149448394775,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11714705673512071,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11350809736177325
            },
            {
              "step": 2000,
              "train_loss": 7.808059215545654,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11653823481174186,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11350600537844002
            },
            {
              "step": 2500,
              "train_loss": 7.794805526733398,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1178061329992488,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11425933730788529
            },
            {
              "step": 3000,
              "train_loss": 7.775150775909424,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11782549344934523,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11448474141070619
            },
            {
              "step": 3500,
              "train_loss": 7.784133434295654,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11654510762309656,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11467290081782266
            },
            {
              "step": 4000,
              "train_loss": 7.788643836975098,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11769406066741794,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1141215274692513
            },
            {
              "step": 4500,
              "train_loss": 7.729886054992676,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1189638742362149,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1139750134316273
            },
            {
              "step": 5000,
              "train_loss": 7.725190162658691,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12039644864853472,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11399046226870269
            },
            {
              "step": 5500,
              "train_loss": 7.762657642364502,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11924278823425993,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11382106906967238
            },
            {
              "step": 6000,
              "train_loss": 7.684196472167969,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12023366702487692,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11370058107422665
            },
            {
              "step": 6500,
              "train_loss": 7.737425804138184,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1200422034598887,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11072574416175485
            },
            {
              "step": 7000,
              "train_loss": 7.715813159942627,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12050254089990631,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11175701738102362
            },
            {
              "step": 7500,
              "train_loss": 7.712821960449219,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12112013070145622,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11343057232443243
            },
            {
              "step": 8000,
              "train_loss": 7.763932228088379,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12124060944188386,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11124312278116122
            },
            {
              "step": 8500,
              "train_loss": 7.707881450653076,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12331549165537581,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1111099332338199
            },
            {
              "step": 9000,
              "train_loss": 7.679337501525879,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12269504315918311,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1098084949189797
            },
            {
              "step": 9500,
              "train_loss": 7.688283920288086,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12211511755594984,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11111742106731981
            },
            {
              "step": 10000,
              "train_loss": 7.651925563812256,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12268499005585909,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1114630062947981
            },
            {
              "step": 10500,
              "train_loss": 7.751550674438477,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1232833283720538,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1122548722778447
            },
            {
              "step": 11000,
              "train_loss": 7.664008617401123,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12247464957181364,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11052608938189223
            },
            {
              "step": 11500,
              "train_loss": 7.622613906860352,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1252206736826338,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11125896795419976
            },
            {
              "step": 12000,
              "train_loss": 7.654677391052246,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12542609922820702,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11157006717985496
            },
            {
              "step": 12500,
              "train_loss": 7.6584367752075195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12549972085980698,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.111832519993186
            },
            {
              "step": 13000,
              "train_loss": 7.663033962249756,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1263985916157253,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11021999246440828
            },
            {
              "step": 13500,
              "train_loss": 7.600070476531982,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1277659288025461,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11086115404032171
            },
            {
              "step": 14000,
              "train_loss": 7.631702423095703,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12756719009485096,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1122669773758389
            },
            {
              "step": 14500,
              "train_loss": 7.620001792907715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12829632457578555,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11183343938319013
            },
            {
              "step": 15000,
              "train_loss": 7.595158100128174,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12819966435199603,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11279549414757639
            },
            {
              "step": 15500,
              "train_loss": 7.592749118804932,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1287260051467456,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11339528701500967
            },
            {
              "step": 16000,
              "train_loss": 7.629800796508789,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12821516260737553,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11246590944938362
            },
            {
              "step": 16500,
              "train_loss": 7.568986415863037,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12875531683675945,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11327508499380201
            },
            {
              "step": 17000,
              "train_loss": 7.615285873413086,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12908545840764418,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11181117163505405
            },
            {
              "step": 17500,
              "train_loss": 7.568990707397461,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12917853379622102,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1121388630126603
            },
            {
              "step": 18000,
              "train_loss": 7.616553783416748,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12945803202455863,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11074636975536123
            },
            {
              "step": 18500,
              "train_loss": 7.646458625793457,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12927873723674566,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11210925283376127
            },
            {
              "step": 19000,
              "train_loss": 7.574371337890625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12912298849551007,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1114143151207827
            },
            {
              "step": 19500,
              "train_loss": 7.610748767852783,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12914652953622863,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11145438795210794
            },
            {
              "step": 20000,
              "train_loss": 7.559320449829102,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12914582586381584,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11115193052683026
            }
          ],
          "loss_first": 23.635841369628906,
          "loss_final_mean5": 7.57694730758667,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st20000_s1.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st20000_s1_round4.json"
        },
        {
          "seed_idx": 2,
          "acc_A": 0.03564453125,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.850183010101318,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1147649732301943,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.113940974639263
            },
            {
              "step": 1000,
              "train_loss": 7.7699055671691895,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11694041546434164,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11289317044429481
            },
            {
              "step": 1500,
              "train_loss": 7.764677047729492,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1183521454804577,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11286425322759897
            },
            {
              "step": 2000,
              "train_loss": 7.773028373718262,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11782961734570563,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11226422752952203
            },
            {
              "step": 2500,
              "train_loss": 7.73187255859375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11825511330971494,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11201946093933657
            },
            {
              "step": 3000,
              "train_loss": 7.695638179779053,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1187030014116317,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11375482979929075
            },
            {
              "step": 3500,
              "train_loss": 7.746304988861084,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11873745860066265,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1127611871343106
            },
            {
              "step": 4000,
              "train_loss": 7.720139503479004,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12030359293567017,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11282303591724485
            },
            {
              "step": 4500,
              "train_loss": 7.672230243682861,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12069703848101199,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11271824094001204
            },
            {
              "step": 5000,
              "train_loss": 7.688771724700928,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12270463717868552,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1124000403797254
            },
            {
              "step": 5500,
              "train_loss": 7.688209056854248,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12325708026764914,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11212056066142395
            },
            {
              "step": 6000,
              "train_loss": 7.752199172973633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12337563571054488,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11060832435032353
            },
            {
              "step": 6500,
              "train_loss": 7.681941509246826,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12606955540832132,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11095485067926347
            },
            {
              "step": 7000,
              "train_loss": 7.670754909515381,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.126411285426002,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10896276688436046
            },
            {
              "step": 7500,
              "train_loss": 7.647928237915039,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12524646340170875,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1089034759788774
            },
            {
              "step": 8000,
              "train_loss": 7.668706893920898,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12518634158186615,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10885211400454864
            },
            {
              "step": 8500,
              "train_loss": 7.568403720855713,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12505151110235602,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10563003923743963
            },
            {
              "step": 9000,
              "train_loss": 7.647374153137207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12979946582345292,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10721496475161985
            },
            {
              "step": 9500,
              "train_loss": 7.582973480224609,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12990551040275022,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10825950902653858
            },
            {
              "step": 10000,
              "train_loss": 7.58206033706665,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12991321046138182,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10608972352929413
            },
            {
              "step": 10500,
              "train_loss": 7.620644569396973,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1294373520067893,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10773183591663837
            },
            {
              "step": 11000,
              "train_loss": 7.604085922241211,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1297108029248193,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10881849593715742
            },
            {
              "step": 11500,
              "train_loss": 7.60614538192749,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13132795470301062,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10997442132793367
            },
            {
              "step": 12000,
              "train_loss": 7.596500873565674,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13163566624280065,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1112626192625612
            },
            {
              "step": 12500,
              "train_loss": 7.515844821929932,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1314616390154697,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11084645573282614
            },
            {
              "step": 13000,
              "train_loss": 7.537099361419678,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13190520519856364,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11061908898409456
            },
            {
              "step": 13500,
              "train_loss": 7.574728488922119,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13225691224215552,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11130717862397432
            },
            {
              "step": 14000,
              "train_loss": 7.4574384689331055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13216139032738283,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11126433045137674
            },
            {
              "step": 14500,
              "train_loss": 7.473208427429199,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13289399608038366,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11050825327401981
            },
            {
              "step": 15000,
              "train_loss": 7.460939407348633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13227664958685637,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11066822038264945
            },
            {
              "step": 15500,
              "train_loss": 7.543006420135498,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13393402053043246,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11156040284549817
            },
            {
              "step": 16000,
              "train_loss": 7.504114151000977,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13355343509465456,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11187516653444618
            },
            {
              "step": 16500,
              "train_loss": 7.603583812713623,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13386700983392075,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11074588570045307
            },
            {
              "step": 17000,
              "train_loss": 7.476319789886475,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13408237282419577,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11050941818393767
            },
            {
              "step": 17500,
              "train_loss": 7.485507011413574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1347904182621278,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11101460101781413
            },
            {
              "step": 18000,
              "train_loss": 7.499991416931152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13492419355316088,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11050090746721253
            },
            {
              "step": 18500,
              "train_loss": 7.450121879577637,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13500234705861658,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11016161990119144
            },
            {
              "step": 19000,
              "train_loss": 7.423897743225098,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1352274104137905,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11011407861951739
            },
            {
              "step": 19500,
              "train_loss": 7.453895092010498,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13498146698111668,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1100399685674347
            },
            {
              "step": 20000,
              "train_loss": 7.526503562927246,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13512103946413845,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11000274156685919
            }
          ],
          "loss_first": 23.76266098022461,
          "loss_final_mean5": 7.483952808380127,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st20000_s2.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st20000_s2_round4.json"
        }
      ]
    },
    "C1_lr1e-03_st60000": {
      "capacity": "C1",
      "lr": 0.001,
      "steps": 60000,
      "reused": false,
      "deferred": false,
      "per_seed_acc_A": [
        0.0341796875,
        0.03369140625,
        0.0302734375
      ],
      "mean_acc_A": 0.03271484375,
      "n_clearing_bar": 0,
      "clears": false,
      "n_competitive": 0,
      "competitive": false,
      "rows": [
        {
          "seed_idx": 0,
          "acc_A": 0.0341796875,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.848791122436523,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11317323980620131,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11317152273841202
            },
            {
              "step": 1000,
              "train_loss": 7.803889274597168,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11446909990627319,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11340717849088833
            },
            {
              "step": 1500,
              "train_loss": 7.787073612213135,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11608006717870012,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11344742053188384
            },
            {
              "step": 2000,
              "train_loss": 7.776839733123779,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1160830890876241,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11231574055273086
            },
            {
              "step": 2500,
              "train_loss": 7.764816761016846,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11627707729348913,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11167621187632903
            },
            {
              "step": 3000,
              "train_loss": 7.760594367980957,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11788986343890429,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11298541183350608
            },
            {
              "step": 3500,
              "train_loss": 7.754688262939453,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11826179426861927,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11215252854162827
            },
            {
              "step": 4000,
              "train_loss": 7.785527229309082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11821970384335145,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11220756126567721
            },
            {
              "step": 4500,
              "train_loss": 7.691808700561523,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11942709586583078,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10817653278354555
            },
            {
              "step": 5000,
              "train_loss": 7.778623104095459,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1194946119794622,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11139815888600424
            },
            {
              "step": 5500,
              "train_loss": 7.665355682373047,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11894325289176777,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10944935434963554
            },
            {
              "step": 6000,
              "train_loss": 7.720152854919434,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11956694722175598,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11121773079503328
            },
            {
              "step": 6500,
              "train_loss": 7.758232593536377,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11941086745355278,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11207753675989807
            },
            {
              "step": 7000,
              "train_loss": 7.716137886047363,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1197860716492869,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10778815252706409
            },
            {
              "step": 7500,
              "train_loss": 7.76224422454834,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11942361807450652,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11202552489703521
            },
            {
              "step": 8000,
              "train_loss": 7.676330089569092,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12215484009357169,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1113831332186237
            },
            {
              "step": 8500,
              "train_loss": 7.747120380401611,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12184180144686252,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10925278684590012
            },
            {
              "step": 9000,
              "train_loss": 7.652174472808838,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12285184900974855,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10773801966570318
            },
            {
              "step": 9500,
              "train_loss": 7.671543598175049,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12657550314906985,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1071072174818255
            },
            {
              "step": 10000,
              "train_loss": 7.580615520477295,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12546258961083367,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10948736942373216
            },
            {
              "step": 10500,
              "train_loss": 7.658749580383301,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12534830067306757,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11035463906591758
            },
            {
              "step": 11000,
              "train_loss": 7.652634620666504,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1250278943334706,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10707304766401649
            },
            {
              "step": 11500,
              "train_loss": 7.6730194091796875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1263557990314439,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11052639340050519
            },
            {
              "step": 12000,
              "train_loss": 7.613534450531006,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12700158345978707,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11165776202687994
            },
            {
              "step": 12500,
              "train_loss": 7.557336807250977,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12838207697495818,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10843088454566896
            },
            {
              "step": 13000,
              "train_loss": 7.646454811096191,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1285413033911027,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10840706183807924
            },
            {
              "step": 13500,
              "train_loss": 7.5670576095581055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1287811296642758,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10680730058811605
            },
            {
              "step": 14000,
              "train_loss": 7.560044288635254,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12866451707668602,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10239765926962718
            },
            {
              "step": 14500,
              "train_loss": 7.616076946258545,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12911432946566492,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09955193399218842
            },
            {
              "step": 15000,
              "train_loss": 7.597221374511719,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12987070408416912,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09885332285193726
            },
            {
              "step": 15500,
              "train_loss": 7.554398059844971,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12960210972232744,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10317031346494332
            },
            {
              "step": 16000,
              "train_loss": 7.515027046203613,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12960267096059397,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09480916443862952
            },
            {
              "step": 16500,
              "train_loss": 7.491535663604736,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1301008215523325,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10725807538256049
            },
            {
              "step": 17000,
              "train_loss": 7.5521955490112305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1308831006172113,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1081680686911568
            },
            {
              "step": 17500,
              "train_loss": 7.574110507965088,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1309579984517768,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1100798460538499
            },
            {
              "step": 18000,
              "train_loss": 7.566819667816162,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13201647374080494,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10796472924994305
            },
            {
              "step": 18500,
              "train_loss": 7.430780410766602,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1334012916777283,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10919909889344126
            },
            {
              "step": 19000,
              "train_loss": 7.4858479499816895,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13354143273318186,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10741989506641403
            },
            {
              "step": 19500,
              "train_loss": 7.514883995056152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13282554637407884,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10633286641677842
            },
            {
              "step": 20000,
              "train_loss": 7.491446495056152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13361082959454507,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10450001095887274
            },
            {
              "step": 20500,
              "train_loss": 7.5699334144592285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13424964901059866,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10457455608411692
            },
            {
              "step": 21000,
              "train_loss": 7.470019340515137,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13561736402334645,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1052988989977166
            },
            {
              "step": 21500,
              "train_loss": 7.44891357421875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13457369653042406,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10575696628075093
            },
            {
              "step": 22000,
              "train_loss": 7.528604984283447,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13451213395455852,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10668496624566615
            },
            {
              "step": 22500,
              "train_loss": 7.44464111328125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13495656003942713,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10721412813290954
            },
            {
              "step": 23000,
              "train_loss": 7.452357769012451,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13457856723107398,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10364637628663331
            },
            {
              "step": 23500,
              "train_loss": 7.4860734939575195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1341579021536745,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10441312228795141
            },
            {
              "step": 24000,
              "train_loss": 7.4257283210754395,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1355724401655607,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10556818221812136
            },
            {
              "step": 24500,
              "train_loss": 7.411685943603516,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1357461143634282,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10387384315254167
            },
            {
              "step": 25000,
              "train_loss": 7.427329063415527,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13643659191438928,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10457120317732915
            },
            {
              "step": 25500,
              "train_loss": 7.418020248413086,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13647010392742231,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10603422316489741
            },
            {
              "step": 26000,
              "train_loss": 7.44607400894165,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.136655816109851,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10633945401059464
            },
            {
              "step": 26500,
              "train_loss": 7.411611557006836,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1372085575130768,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10681407796801068
            },
            {
              "step": 27000,
              "train_loss": 7.383929252624512,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13763600471429527,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10644866310758516
            },
            {
              "step": 27500,
              "train_loss": 7.37621545791626,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13694295164896175,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10671465919585899
            },
            {
              "step": 28000,
              "train_loss": 7.381141185760498,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13754440826596692,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10715335255372338
            },
            {
              "step": 28500,
              "train_loss": 7.371595859527588,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1385879883891903,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10637257160851732
            },
            {
              "step": 29000,
              "train_loss": 7.397709369659424,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1391737179365009,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10734108980977908
            },
            {
              "step": 29500,
              "train_loss": 7.453279495239258,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13897295261267573,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10606374288909137
            },
            {
              "step": 30000,
              "train_loss": 7.356237888336182,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13867408665828407,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1055860269407276
            },
            {
              "step": 30500,
              "train_loss": 7.454483985900879,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1391684141708538,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10225085902493447
            },
            {
              "step": 31000,
              "train_loss": 7.395488739013672,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1396553068771027,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10447171275154687
            },
            {
              "step": 31500,
              "train_loss": 7.4060139656066895,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14009340113261715,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1038937637640629
            },
            {
              "step": 32000,
              "train_loss": 7.414952278137207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13988781807711348,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10332182919955812
            },
            {
              "step": 32500,
              "train_loss": 7.413969039916992,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1387549422797747,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10482525822590105
            },
            {
              "step": 33000,
              "train_loss": 7.395968437194824,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13967269443674013,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10487297413055785
            },
            {
              "step": 33500,
              "train_loss": 7.363112926483154,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.139439606864471,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10648892039898783
            },
            {
              "step": 34000,
              "train_loss": 7.404413223266602,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14004641165956855,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10513565526343882
            },
            {
              "step": 34500,
              "train_loss": 7.354790687561035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14030827349051833,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10848826810251921
            },
            {
              "step": 35000,
              "train_loss": 7.404715538024902,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1399473358760588,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10529027471784502
            },
            {
              "step": 35500,
              "train_loss": 7.405729293823242,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13989376631798223,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10704126339987852
            },
            {
              "step": 36000,
              "train_loss": 7.4396209716796875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1401777794235386,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10784280684310943
            },
            {
              "step": 36500,
              "train_loss": 7.30792236328125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14028107770718634,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10639526616432704
            },
            {
              "step": 37000,
              "train_loss": 7.459829807281494,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14044889411889017,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10711458342848346
            },
            {
              "step": 37500,
              "train_loss": 7.340808391571045,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14102753484621644,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1067143188265618
            },
            {
              "step": 38000,
              "train_loss": 7.368908882141113,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14070786262163892,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10581949524930678
            },
            {
              "step": 38500,
              "train_loss": 7.338678359985352,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14156413218006492,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10467442232766189
            },
            {
              "step": 39000,
              "train_loss": 7.310332298278809,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14125100622186437,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10531191455083899
            },
            {
              "step": 39500,
              "train_loss": 7.319587707519531,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1417057109065354,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10788825002964586
            },
            {
              "step": 40000,
              "train_loss": 7.342090606689453,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14217227679910138,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10609152045799419
            },
            {
              "step": 40500,
              "train_loss": 7.276247978210449,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1424645867664367,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10762247495586053
            },
            {
              "step": 41000,
              "train_loss": 7.368710041046143,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14311475324211642,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10689297132194042
            },
            {
              "step": 41500,
              "train_loss": 7.291861534118652,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14323836279800162,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10656445953645743
            },
            {
              "step": 42000,
              "train_loss": 7.363614082336426,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14274943224154413,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10668383364100009
            },
            {
              "step": 42500,
              "train_loss": 7.440059661865234,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14331148320343345,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10861145425587893
            },
            {
              "step": 43000,
              "train_loss": 7.202349662780762,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1433597588329576,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10746611916692927
            },
            {
              "step": 43500,
              "train_loss": 7.316054821014404,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14268567552790046,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10686254227766767
            },
            {
              "step": 44000,
              "train_loss": 7.279669761657715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14316600695019588,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10591450479114428
            },
            {
              "step": 44500,
              "train_loss": 7.3216023445129395,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1433695217128843,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10722979056299664
            },
            {
              "step": 45000,
              "train_loss": 7.41573429107666,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14339066215325147,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10699362741434015
            },
            {
              "step": 45500,
              "train_loss": 7.2532548904418945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14304189814720303,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10865938593633473
            },
            {
              "step": 46000,
              "train_loss": 7.1709303855896,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14377403090475127,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10722492274362594
            },
            {
              "step": 46500,
              "train_loss": 7.357692718505859,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14399262866936624,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10950659360969439
            },
            {
              "step": 47000,
              "train_loss": 7.238240718841553,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1437620663200505,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10876831278437749
            },
            {
              "step": 47500,
              "train_loss": 7.298808574676514,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14342255238443613,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10850261658197269
            },
            {
              "step": 48000,
              "train_loss": 7.245967388153076,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14444243384059519,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10799350019078702
            },
            {
              "step": 48500,
              "train_loss": 7.330289840698242,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14484743744833395,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10735070618102327
            },
            {
              "step": 49000,
              "train_loss": 7.275954723358154,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14511539635714144,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10666002513607964
            },
            {
              "step": 49500,
              "train_loss": 7.246403217315674,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14463503455044702,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10603153944248334
            },
            {
              "step": 50000,
              "train_loss": 7.280366897583008,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14489825564669445,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10681674481020309
            },
            {
              "step": 50500,
              "train_loss": 7.247658729553223,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14511517609935254,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10602890237350948
            },
            {
              "step": 51000,
              "train_loss": 7.3195905685424805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14485812856582925,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10707875568186864
            },
            {
              "step": 51500,
              "train_loss": 7.297113418579102,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14467675902415067,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10725810888106935
            },
            {
              "step": 52000,
              "train_loss": 7.244274139404297,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14490485010901466,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10810793493874371
            },
            {
              "step": 52500,
              "train_loss": 7.255300521850586,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1453614598722197,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10775762138655409
            },
            {
              "step": 53000,
              "train_loss": 7.314657211303711,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14562939252937213,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10956094073480926
            },
            {
              "step": 53500,
              "train_loss": 7.2719831466674805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1457318316679448,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10865931352600455
            },
            {
              "step": 54000,
              "train_loss": 7.213996410369873,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14578935515601188,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10781674049212597
            },
            {
              "step": 54500,
              "train_loss": 7.279001712799072,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14604981668526307,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10925793278147466
            },
            {
              "step": 55000,
              "train_loss": 7.214870929718018,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.145775786426384,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10880652960622683
            },
            {
              "step": 55500,
              "train_loss": 7.206875324249268,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14541937137255445,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10876415114034899
            },
            {
              "step": 56000,
              "train_loss": 7.264428615570068,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14551948208827525,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10881080868421122
            },
            {
              "step": 56500,
              "train_loss": 7.242674827575684,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14553232543403283,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1082872195111122
            },
            {
              "step": 57000,
              "train_loss": 7.219612121582031,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14534086833009496,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10921803038218059
            },
            {
              "step": 57500,
              "train_loss": 7.249799728393555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1456954887835309,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10906389757292345
            },
            {
              "step": 58000,
              "train_loss": 7.263779640197754,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1457207225030288,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10884045448619872
            },
            {
              "step": 58500,
              "train_loss": 7.28834342956543,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14569583215052262,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10855722066480666
            },
            {
              "step": 59000,
              "train_loss": 7.2269086837768555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14600338140735403,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1079118721827399
            },
            {
              "step": 59500,
              "train_loss": 7.35878324508667,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14628521632403135,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10822756701963954
            },
            {
              "step": 60000,
              "train_loss": 7.264670372009277,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1461883156443946,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10808608841034584
            }
          ],
          "loss_first": 23.663555145263672,
          "loss_final_mean5": 7.270926856994629,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st60000_s0.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st60000_s0_round4.json"
        },
        {
          "seed_idx": 1,
          "acc_A": 0.03369140625,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.82292366027832,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11456152214668691,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11451922781998292
            },
            {
              "step": 1000,
              "train_loss": 7.800257682800293,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11577777791535482,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11343456548638642
            },
            {
              "step": 1500,
              "train_loss": 7.770036220550537,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1149579095072113,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11283218307653442
            },
            {
              "step": 2000,
              "train_loss": 7.7759690284729,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11668736254796386,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11424156953580678
            },
            {
              "step": 2500,
              "train_loss": 7.7982683181762695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11695302784210071,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09093884014873765
            },
            {
              "step": 3000,
              "train_loss": 7.78431510925293,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11760463163955137,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09234753824421205
            },
            {
              "step": 3500,
              "train_loss": 7.758498668670654,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11882973660249263,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10272664233343676
            },
            {
              "step": 4000,
              "train_loss": 7.793210029602051,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11888226721202955,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11322803929215297
            },
            {
              "step": 4500,
              "train_loss": 7.793939590454102,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11908350518206134,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11426858400227502
            },
            {
              "step": 5000,
              "train_loss": 7.729326248168945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1209341895300895,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11340653395745903
            },
            {
              "step": 5500,
              "train_loss": 7.711014747619629,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12060376221779734,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11372294567991048
            },
            {
              "step": 6000,
              "train_loss": 7.730956554412842,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12172085791826248,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11483219463843852
            },
            {
              "step": 6500,
              "train_loss": 7.689687728881836,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12131563859293237,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11377956165233627
            },
            {
              "step": 7000,
              "train_loss": 7.656005859375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12309585028560832,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1133404104039073
            },
            {
              "step": 7500,
              "train_loss": 7.687135696411133,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12297447735909373,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10091143468162045
            },
            {
              "step": 8000,
              "train_loss": 7.716184616088867,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1233283833716996,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11304168222704902
            },
            {
              "step": 8500,
              "train_loss": 7.7090864181518555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12325060926377773,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11049338662996888
            },
            {
              "step": 9000,
              "train_loss": 7.716500759124756,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12464158970396966,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11312446085503325
            },
            {
              "step": 9500,
              "train_loss": 7.662274360656738,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12471575947711244,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11312352085951716
            },
            {
              "step": 10000,
              "train_loss": 7.6343584060668945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12480100552784279,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11272235109936446
            },
            {
              "step": 10500,
              "train_loss": 7.628724098205566,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12442216248018667,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11233999009709805
            },
            {
              "step": 11000,
              "train_loss": 7.673937797546387,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12458336626878008,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11091004352783784
            },
            {
              "step": 11500,
              "train_loss": 7.672876834869385,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12596783047774807,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11186450638342649
            },
            {
              "step": 12000,
              "train_loss": 7.617698669433594,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12583196780178696,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11043112556217238
            },
            {
              "step": 12500,
              "train_loss": 7.698437690734863,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.125121095625218,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11105139571009204
            },
            {
              "step": 13000,
              "train_loss": 7.630955696105957,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12609757209429517,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1129862304078415
            },
            {
              "step": 13500,
              "train_loss": 7.644055366516113,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12789182894630358,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11344196618301794
            },
            {
              "step": 14000,
              "train_loss": 7.624733924865723,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12725205603055656,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1118522371398285
            },
            {
              "step": 14500,
              "train_loss": 7.726342678070068,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12796601129230112,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11269637173973024
            },
            {
              "step": 15000,
              "train_loss": 7.630181312561035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12490742438239977,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11360528436489403
            },
            {
              "step": 15500,
              "train_loss": 7.591402530670166,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1264142721774988,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11292476620292291
            },
            {
              "step": 16000,
              "train_loss": 7.655545234680176,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1261473253252916,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11181836645118892
            },
            {
              "step": 16500,
              "train_loss": 7.590455055236816,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12674047803739086,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11150826024822891
            },
            {
              "step": 17000,
              "train_loss": 7.595709800720215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12644218472996727,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11023385514272377
            },
            {
              "step": 17500,
              "train_loss": 7.65816068649292,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1281839502044022,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11056716029997915
            },
            {
              "step": 18000,
              "train_loss": 7.541204452514648,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1275114701129496,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11141335766296834
            },
            {
              "step": 18500,
              "train_loss": 7.492295265197754,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12693717086222023,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11177354183746502
            },
            {
              "step": 19000,
              "train_loss": 7.5749969482421875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12680985825136304,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11009575595380738
            },
            {
              "step": 19500,
              "train_loss": 7.67021369934082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12933028116822243,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11073268559994176
            },
            {
              "step": 20000,
              "train_loss": 7.663388252258301,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12889686319977045,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10771282372297719
            },
            {
              "step": 20500,
              "train_loss": 7.589554786682129,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12853822571923956,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11007328884443268
            },
            {
              "step": 21000,
              "train_loss": 7.474393367767334,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12903425574768335,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1071205225889571
            },
            {
              "step": 21500,
              "train_loss": 7.473875522613525,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12788984132930636,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10771650267997757
            },
            {
              "step": 22000,
              "train_loss": 7.481932640075684,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12888659804593772,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1123846034752205
            },
            {
              "step": 22500,
              "train_loss": 7.582283020019531,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1282796082086861,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1092637202818878
            },
            {
              "step": 23000,
              "train_loss": 7.554879188537598,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1284790150821209,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10856590402545407
            },
            {
              "step": 23500,
              "train_loss": 7.598388195037842,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1279370061820373,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10819704685127363
            },
            {
              "step": 24000,
              "train_loss": 7.535773277282715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12913600070169196,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11013182438910007
            },
            {
              "step": 24500,
              "train_loss": 7.489377975463867,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13004659896250814,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11319560662377626
            },
            {
              "step": 25000,
              "train_loss": 7.552870750427246,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13112408487359062,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1155774031067267
            },
            {
              "step": 25500,
              "train_loss": 7.545074462890625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13106952205998823,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11408972239587456
            },
            {
              "step": 26000,
              "train_loss": 7.484877586364746,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13076590717537329,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1119389885570854
            },
            {
              "step": 26500,
              "train_loss": 7.530035972595215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13113894988782704,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1128663559211418
            },
            {
              "step": 27000,
              "train_loss": 7.4560322761535645,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13243007130222395,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11097441520541906
            },
            {
              "step": 27500,
              "train_loss": 7.428792476654053,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13160800881450996,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1113882206263952
            },
            {
              "step": 28000,
              "train_loss": 7.50733757019043,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1312281948630698,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11184909770963714
            },
            {
              "step": 28500,
              "train_loss": 7.386064529418945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1326229568803683,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10996684600831941
            },
            {
              "step": 29000,
              "train_loss": 7.466543674468994,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13270141929388046,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11190924473339692
            },
            {
              "step": 29500,
              "train_loss": 7.458414554595947,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13249464699765667,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11144706420600414
            },
            {
              "step": 30000,
              "train_loss": 7.549554824829102,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1324976292089559,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11327383265597746
            },
            {
              "step": 30500,
              "train_loss": 7.52695369720459,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13231342937797308,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11323698138585314
            },
            {
              "step": 31000,
              "train_loss": 7.463380813598633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13316319655859843,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11192691081669182
            },
            {
              "step": 31500,
              "train_loss": 7.559326648712158,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1331199128762819,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11110250186175108
            },
            {
              "step": 32000,
              "train_loss": 7.444180011749268,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13275788869941607,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11292784183751792
            },
            {
              "step": 32500,
              "train_loss": 7.43443489074707,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.132549510570243,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10857364482944831
            },
            {
              "step": 33000,
              "train_loss": 7.460223197937012,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13265270576812327,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10969231236958876
            },
            {
              "step": 33500,
              "train_loss": 7.489202976226807,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.133687152992934,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10743019229266793
            },
            {
              "step": 34000,
              "train_loss": 7.4934468269348145,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1340231061913073,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10969642648706213
            },
            {
              "step": 34500,
              "train_loss": 7.462582588195801,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13443846732843667,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10781471448717639
            },
            {
              "step": 35000,
              "train_loss": 7.433500289916992,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13450150622520596,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10974920110311359
            },
            {
              "step": 35500,
              "train_loss": 7.429818153381348,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13579656358342618,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1090621308539994
            },
            {
              "step": 36000,
              "train_loss": 7.49405574798584,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13554101588670164,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10717949934769422
            },
            {
              "step": 36500,
              "train_loss": 7.448605537414551,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1358328316709958,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10931175074074417
            },
            {
              "step": 37000,
              "train_loss": 7.437026023864746,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13528625993058085,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10656934179132804
            },
            {
              "step": 37500,
              "train_loss": 7.412784099578857,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13479506823932752,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10661774483742192
            },
            {
              "step": 38000,
              "train_loss": 7.41962194442749,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13582011847756803,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10764372203266248
            },
            {
              "step": 38500,
              "train_loss": 7.4137983322143555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13611421774839982,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10542416363023221
            },
            {
              "step": 39000,
              "train_loss": 7.48023796081543,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13546602556016296,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10704590752720833
            },
            {
              "step": 39500,
              "train_loss": 7.392026901245117,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13528156775282696,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10718162747798488
            },
            {
              "step": 40000,
              "train_loss": 7.395198822021484,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13613114453619346,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11151873110793531
            },
            {
              "step": 40500,
              "train_loss": 7.419250011444092,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13558844715589657,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11149147199466825
            },
            {
              "step": 41000,
              "train_loss": 7.3383283615112305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13619605446001515,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11223545967368409
            },
            {
              "step": 41500,
              "train_loss": 7.321660995483398,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13627332757459953,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11198000918375328
            },
            {
              "step": 42000,
              "train_loss": 7.5192365646362305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13699843757785857,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1117569767520763
            },
            {
              "step": 42500,
              "train_loss": 7.380009651184082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1368773715221323,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11088688945164904
            },
            {
              "step": 43000,
              "train_loss": 7.407296657562256,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13676619582111016,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11210450140060857
            },
            {
              "step": 43500,
              "train_loss": 7.334776878356934,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13779579085530713,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11252616078127176
            },
            {
              "step": 44000,
              "train_loss": 7.372275352478027,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13805271417368203,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11257190490141511
            },
            {
              "step": 44500,
              "train_loss": 7.3620147705078125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13809497334295884,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11245263612363487
            },
            {
              "step": 45000,
              "train_loss": 7.400961399078369,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13829918194096535,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11269491066923365
            },
            {
              "step": 45500,
              "train_loss": 7.390613555908203,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13814212486613542,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11307624151231721
            },
            {
              "step": 46000,
              "train_loss": 7.415831565856934,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1387203122721985,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11418305354891345
            },
            {
              "step": 46500,
              "train_loss": 7.4213104248046875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13852485362440348,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1128827739157714
            },
            {
              "step": 47000,
              "train_loss": 7.379153251647949,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13870529795531183,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11273620673455298
            },
            {
              "step": 47500,
              "train_loss": 7.31826114654541,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13910102820955217,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11336321965791285
            },
            {
              "step": 48000,
              "train_loss": 7.395174503326416,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13950330700026825,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11403387482278049
            },
            {
              "step": 48500,
              "train_loss": 7.363336086273193,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13900528533849865,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1138526214635931
            },
            {
              "step": 49000,
              "train_loss": 7.445850372314453,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13892500865040347,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11284816236002371
            },
            {
              "step": 49500,
              "train_loss": 7.27315616607666,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13945852051256225,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11305205494863912
            },
            {
              "step": 50000,
              "train_loss": 7.390556812286377,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1392388836829923,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11300265713362023
            },
            {
              "step": 50500,
              "train_loss": 7.396353721618652,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13909558614250273,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11229108081897721
            },
            {
              "step": 51000,
              "train_loss": 7.291080951690674,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13988667482044548,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11282316234428436
            },
            {
              "step": 51500,
              "train_loss": 7.404088973999023,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13951602147426456,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11214342049788684
            },
            {
              "step": 52000,
              "train_loss": 7.3479204177856445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1398471195716411,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11275636270875111
            },
            {
              "step": 52500,
              "train_loss": 7.424973011016846,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1397998160100542,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11253234511241317
            },
            {
              "step": 53000,
              "train_loss": 7.376364231109619,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14009488670853898,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.112346169014927
            },
            {
              "step": 53500,
              "train_loss": 7.313673973083496,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14018898055655882,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11309970042202622
            },
            {
              "step": 54000,
              "train_loss": 7.37804651260376,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1397889785002917,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11278369690990075
            },
            {
              "step": 54500,
              "train_loss": 7.343638896942139,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13999343127943575,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11419505573576316
            },
            {
              "step": 55000,
              "train_loss": 7.248687267303467,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13986049871891737,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11406894220272079
            },
            {
              "step": 55500,
              "train_loss": 7.437948226928711,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13984694390092045,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11348788975737989
            },
            {
              "step": 56000,
              "train_loss": 7.373785495758057,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13977955165319145,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11287371476646513
            },
            {
              "step": 56500,
              "train_loss": 7.3974738121032715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14000615250552073,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11291345331119373
            },
            {
              "step": 57000,
              "train_loss": 7.3083367347717285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13967854966176674,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11281208222499117
            },
            {
              "step": 57500,
              "train_loss": 7.4439239501953125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13985225145006552,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11217377567663789
            },
            {
              "step": 58000,
              "train_loss": 7.297614097595215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13986737036611885,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11264286492951214
            },
            {
              "step": 58500,
              "train_loss": 7.342123031616211,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1402829453581944,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11336930544348434
            },
            {
              "step": 59000,
              "train_loss": 7.337021827697754,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14016363804694265,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11342899553710595
            },
            {
              "step": 59500,
              "train_loss": 7.375677108764648,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14031616895226762,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11300088773714378
            },
            {
              "step": 60000,
              "train_loss": 7.335859298706055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14022068219492212,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11368303134804592
            }
          ],
          "loss_first": 23.635841369628906,
          "loss_final_mean5": 7.374042987823486,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st60000_s1.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st60000_s1_round4.json"
        },
        {
          "seed_idx": 2,
          "acc_A": 0.0302734375,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.831716060638428,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11461835354566574,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11401156208012253
            },
            {
              "step": 1000,
              "train_loss": 7.759231090545654,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11651359003735706,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11345681408420205
            },
            {
              "step": 1500,
              "train_loss": 7.75394868850708,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11626803822582588,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1100210320437327
            },
            {
              "step": 2000,
              "train_loss": 7.795879364013672,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11740062769968063,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11274802882689983
            },
            {
              "step": 2500,
              "train_loss": 7.759812355041504,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11776431323960423,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10813663189765066
            },
            {
              "step": 3000,
              "train_loss": 7.735800743103027,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11936338886152953,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11458569287788123
            },
            {
              "step": 3500,
              "train_loss": 7.747114658355713,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11829075578134507,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11001479584956542
            },
            {
              "step": 4000,
              "train_loss": 7.756216526031494,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11782455345382914,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11183696036459878
            },
            {
              "step": 4500,
              "train_loss": 7.766119956970215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11679815186653286,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11286211368860677
            },
            {
              "step": 5000,
              "train_loss": 7.758022308349609,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11796526081161574,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11340134800411761
            },
            {
              "step": 5500,
              "train_loss": 7.745535850524902,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11790057917824015,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.109704275499098
            },
            {
              "step": 6000,
              "train_loss": 7.775443077087402,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11716901359613985,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11286290985299274
            },
            {
              "step": 6500,
              "train_loss": 7.756032943725586,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1184634126839228,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11323412670753896
            },
            {
              "step": 7000,
              "train_loss": 7.743566036224365,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11735039850464091,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11290082172490656
            },
            {
              "step": 7500,
              "train_loss": 7.783321380615234,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11867118964437395,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11277497245464474
            },
            {
              "step": 8000,
              "train_loss": 7.7088799476623535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11972504836739972,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11355924123199657
            },
            {
              "step": 8500,
              "train_loss": 7.727840900421143,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1203625095076859,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11244347790488973
            },
            {
              "step": 9000,
              "train_loss": 7.720712184906006,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12014820781769231,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11107992159668356
            },
            {
              "step": 9500,
              "train_loss": 7.703729152679443,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12115324957994744,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11336846021004021
            },
            {
              "step": 10000,
              "train_loss": 7.628588676452637,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12232970108743757,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1131616338971071
            },
            {
              "step": 10500,
              "train_loss": 7.6830291748046875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12171121436404064,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11283961014123634
            },
            {
              "step": 11000,
              "train_loss": 7.642624378204346,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12094127939781174,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11242659448180348
            },
            {
              "step": 11500,
              "train_loss": 7.758933067321777,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12225760583532974,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1116509212879464
            },
            {
              "step": 12000,
              "train_loss": 7.631864547729492,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12241439725039527,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11019249947275966
            },
            {
              "step": 12500,
              "train_loss": 7.663247108459473,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1231270715361461,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11041033349465579
            },
            {
              "step": 13000,
              "train_loss": 7.646230697631836,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12490162858739495,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1070419330499135
            },
            {
              "step": 13500,
              "train_loss": 7.7019853591918945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12497747322777286,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10994447086704895
            },
            {
              "step": 14000,
              "train_loss": 7.59619140625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12458760396111757,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10974839673144743
            },
            {
              "step": 14500,
              "train_loss": 7.599893093109131,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12658515374641865,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10362918255850673
            },
            {
              "step": 15000,
              "train_loss": 7.5762715339660645,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12524903583107516,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10317701735766605
            },
            {
              "step": 15500,
              "train_loss": 7.601922988891602,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12708464969182387,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10797353280941024
            },
            {
              "step": 16000,
              "train_loss": 7.642012596130371,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1283924615709111,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10860618954757228
            },
            {
              "step": 16500,
              "train_loss": 7.586860656738281,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12762651511002332,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10631434543756768
            },
            {
              "step": 17000,
              "train_loss": 7.614997863769531,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12807769497158006,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10905757086584345
            },
            {
              "step": 17500,
              "train_loss": 7.529299736022949,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12953227973775938,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10661859891843051
            },
            {
              "step": 18000,
              "train_loss": 7.56688928604126,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1306330770603381,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1082514493027702
            },
            {
              "step": 18500,
              "train_loss": 7.544834136962891,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1301717491587624,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10449394170427695
            },
            {
              "step": 19000,
              "train_loss": 7.62455940246582,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13056444161338732,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09120547049678862
            },
            {
              "step": 19500,
              "train_loss": 7.567737102508545,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1314022942679003,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10396946885157377
            },
            {
              "step": 20000,
              "train_loss": 7.5069499015808105,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1313614274840802,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10643654328305274
            },
            {
              "step": 20500,
              "train_loss": 7.509119033813477,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1319366848329082,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10416218149475753
            },
            {
              "step": 21000,
              "train_loss": 7.465685844421387,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13053645170293748,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10480168228968978
            },
            {
              "step": 21500,
              "train_loss": 7.527261734008789,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13065845507662743,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1083863212261349
            },
            {
              "step": 22000,
              "train_loss": 7.579433441162109,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1305133294663392,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1083605598541908
            },
            {
              "step": 22500,
              "train_loss": 7.5228776931762695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13079723884584382,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10357024165568873
            },
            {
              "step": 23000,
              "train_loss": 7.576837539672852,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1305861078435555,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10228628187905997
            },
            {
              "step": 23500,
              "train_loss": 7.543115139007568,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13138003455242142,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10496868757763878
            },
            {
              "step": 24000,
              "train_loss": 7.546632766723633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13140795385697857,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10720844432944432
            },
            {
              "step": 24500,
              "train_loss": 7.538152694702148,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13180727587314323,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10761570109752938
            },
            {
              "step": 25000,
              "train_loss": 7.524104595184326,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13245726155582815,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1079130144789815
            },
            {
              "step": 25500,
              "train_loss": 7.523954391479492,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1317341483081691,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10390767588978633
            },
            {
              "step": 26000,
              "train_loss": 7.458951950073242,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1328792453277856,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10190395842073485
            },
            {
              "step": 26500,
              "train_loss": 7.520170211791992,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13225786521798,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10476343857590109
            },
            {
              "step": 27000,
              "train_loss": 7.458272457122803,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13270208245376125,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10397766623646021
            },
            {
              "step": 27500,
              "train_loss": 7.601171016693115,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13374796224525198,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10634662298252806
            },
            {
              "step": 28000,
              "train_loss": 7.520556926727295,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13387583527946845,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09869931655703112
            },
            {
              "step": 28500,
              "train_loss": 7.473842144012451,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13415112777147442,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10482773842522874
            },
            {
              "step": 29000,
              "train_loss": 7.501686096191406,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13364703574916348,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10075553302885965
            },
            {
              "step": 29500,
              "train_loss": 7.4452619552612305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13302469934569672,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10430873575387523
            },
            {
              "step": 30000,
              "train_loss": 7.477004051208496,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13386377622373402,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10503004206111655
            },
            {
              "step": 30500,
              "train_loss": 7.442102432250977,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13450705824652687,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10597102128667757
            },
            {
              "step": 31000,
              "train_loss": 7.488848686218262,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13455018308013678,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10647330322535709
            },
            {
              "step": 31500,
              "train_loss": 7.487721920013428,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1346658833208494,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10024234117008746
            },
            {
              "step": 32000,
              "train_loss": 7.448342323303223,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13507845089770854,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10240576864453033
            },
            {
              "step": 32500,
              "train_loss": 7.428489685058594,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13430913258343935,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10327041725395247
            },
            {
              "step": 33000,
              "train_loss": 7.430230617523193,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1348819276317954,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09726441741804592
            },
            {
              "step": 33500,
              "train_loss": 7.44996452331543,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1350153434323147,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09767767664743587
            },
            {
              "step": 34000,
              "train_loss": 7.422003269195557,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13479111134074628,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10443329944973812
            },
            {
              "step": 34500,
              "train_loss": 7.428879261016846,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1355138441431336,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10317407257389277
            },
            {
              "step": 35000,
              "train_loss": 7.455182075500488,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.135500259231776,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10371314187068492
            },
            {
              "step": 35500,
              "train_loss": 7.498978137969971,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13631480163894594,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10451597551582381
            },
            {
              "step": 36000,
              "train_loss": 7.398004055023193,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13683952781138942,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09430437063565478
            },
            {
              "step": 36500,
              "train_loss": 7.461828231811523,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1370229707681574,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1020316777867265
            },
            {
              "step": 37000,
              "train_loss": 7.454591274261475,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13646059855818748,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10291211964795366
            },
            {
              "step": 37500,
              "train_loss": 7.403372764587402,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1363349215243943,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10278376919450238
            },
            {
              "step": 38000,
              "train_loss": 7.402226448059082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13713215483585373,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1036234317580238
            },
            {
              "step": 38500,
              "train_loss": 7.393511772155762,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13532584195490927,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10447019070852548
            },
            {
              "step": 39000,
              "train_loss": 7.417274475097656,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1359738921164535,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1053698476171121
            },
            {
              "step": 39500,
              "train_loss": 7.44645357131958,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13670397642999887,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10359678155509755
            },
            {
              "step": 40000,
              "train_loss": 7.380820274353027,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13751005224185064,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10341049369890243
            },
            {
              "step": 40500,
              "train_loss": 7.395214557647705,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13765955466078594,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0996381517034024
            },
            {
              "step": 41000,
              "train_loss": 7.417031764984131,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13701531052356586,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1024454838479869
            },
            {
              "step": 41500,
              "train_loss": 7.392187118530273,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13777991756796837,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10370673204306513
            },
            {
              "step": 42000,
              "train_loss": 7.381344795227051,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13744677131762728,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10012309736339375
            },
            {
              "step": 42500,
              "train_loss": 7.344171524047852,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1384707316174172,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09958706476027146
            },
            {
              "step": 43000,
              "train_loss": 7.368349075317383,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13799772621132433,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09819996217265725
            },
            {
              "step": 43500,
              "train_loss": 7.394157409667969,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13859877869253978,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09447705384809524
            },
            {
              "step": 44000,
              "train_loss": 7.357419013977051,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1389484110986814,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09568333125207573
            },
            {
              "step": 44500,
              "train_loss": 7.40575647354126,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13910757552366704,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08371563712717034
            },
            {
              "step": 45000,
              "train_loss": 7.212352275848389,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13889212993672118,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09413415309973061
            },
            {
              "step": 45500,
              "train_loss": 7.329525470733643,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13892384199425578,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09437451997655444
            },
            {
              "step": 46000,
              "train_loss": 7.462170600891113,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13880417367909104,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07840382793801837
            },
            {
              "step": 46500,
              "train_loss": 7.354765892028809,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13878627610392869,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07372610908350907
            },
            {
              "step": 47000,
              "train_loss": 7.35847806930542,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13917695061536506,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07282891936483793
            },
            {
              "step": 47500,
              "train_loss": 7.4090752601623535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13936486432794482,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.06555223415489309
            },
            {
              "step": 48000,
              "train_loss": 7.439660549163818,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13996900053462014,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07242711212893482
            },
            {
              "step": 48500,
              "train_loss": 7.3698344230651855,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1390887364395894,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0738159057800658
            },
            {
              "step": 49000,
              "train_loss": 7.315941333770752,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1395160696702078,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0738293167669326
            },
            {
              "step": 49500,
              "train_loss": 7.351951599121094,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13921416323864833,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07587326382054016
            },
            {
              "step": 50000,
              "train_loss": 7.318907260894775,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13959743332816288,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0704177008883562
            },
            {
              "step": 50500,
              "train_loss": 7.336071968078613,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13954811095027253,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07366354874102399
            },
            {
              "step": 51000,
              "train_loss": 7.332676887512207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13994042435660958,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08991733289440162
            },
            {
              "step": 51500,
              "train_loss": 7.300592422485352,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13961256394395605,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10127998245297931
            },
            {
              "step": 52000,
              "train_loss": 7.299962043762207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13973626994993538,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10203578468644992
            },
            {
              "step": 52500,
              "train_loss": 7.307506561279297,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13998427178012207,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10107777576195076
            },
            {
              "step": 53000,
              "train_loss": 7.36900520324707,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1398199766408652,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10410255589522421
            },
            {
              "step": 53500,
              "train_loss": 7.271865367889404,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14029543288052082,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09939997861511074
            },
            {
              "step": 54000,
              "train_loss": 7.360368728637695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14003453851910308,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10058142215711996
            },
            {
              "step": 54500,
              "train_loss": 7.278278350830078,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13983466615900397,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0997036169283092
            },
            {
              "step": 55000,
              "train_loss": 7.345630168914795,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13975427317200229,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10152534727239981
            },
            {
              "step": 55500,
              "train_loss": 7.3275628089904785,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13998342381091788,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10213517578085884
            },
            {
              "step": 56000,
              "train_loss": 7.340455055236816,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13997870066668838,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09803683188511059
            },
            {
              "step": 56500,
              "train_loss": 7.280045986175537,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1400639044586569,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09830988926114514
            },
            {
              "step": 57000,
              "train_loss": 7.407183647155762,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14007131510879844,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0954367863596417
            },
            {
              "step": 57500,
              "train_loss": 7.369416236877441,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14012666983762756,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10034996751346625
            },
            {
              "step": 58000,
              "train_loss": 7.317083358764648,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13985235971631482,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09500460053095594
            },
            {
              "step": 58500,
              "train_loss": 7.4238362312316895,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1396665771608241,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10075327719096094
            },
            {
              "step": 59000,
              "train_loss": 7.374395847320557,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14018561592092738,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10059541679220274
            },
            {
              "step": 59500,
              "train_loss": 7.31976842880249,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1400780564872548,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1011693270993419
            },
            {
              "step": 60000,
              "train_loss": 7.275091648101807,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14026464527705684,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09990674903383479
            }
          ],
          "loss_first": 23.76266098022461,
          "loss_final_mean5": 7.35461196899414,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st60000_s2.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st60000_s2_round4.json"
        }
      ]
    },
    "C1_lr3e-04_st20000": {
      "capacity": "C1",
      "lr": 0.0003,
      "steps": 20000,
      "reused": false,
      "deferred": false,
      "per_seed_acc_A": [
        0.029541015625,
        0.03759765625,
        0.02880859375
      ],
      "mean_acc_A": 0.031982421875,
      "n_clearing_bar": 0,
      "clears": false,
      "n_competitive": 0,
      "competitive": false,
      "rows": [
        {
          "seed_idx": 0,
          "acc_A": 0.029541015625,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.837088108062744,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11324864544440061,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1132377590984106
            },
            {
              "step": 1000,
              "train_loss": 7.767437934875488,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11548743798630312,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11352956382324919
            },
            {
              "step": 1500,
              "train_loss": 7.712955951690674,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11896983144106343,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11304847203427926
            },
            {
              "step": 2000,
              "train_loss": 7.751351356506348,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12016828707419336,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11267865705303848
            },
            {
              "step": 2500,
              "train_loss": 7.728055000305176,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12123607459943742,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11318390816450119
            },
            {
              "step": 3000,
              "train_loss": 7.698272228240967,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12310378631809726,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11348557769088075
            },
            {
              "step": 3500,
              "train_loss": 7.651637077331543,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12339622230501845,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11314504529582337
            },
            {
              "step": 4000,
              "train_loss": 7.6851420402526855,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12347089202376083,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1127168545499444
            },
            {
              "step": 4500,
              "train_loss": 7.686479091644287,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12448275700444356,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1140272137708962
            },
            {
              "step": 5000,
              "train_loss": 7.697493076324463,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12473849661182612,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11316871084272861
            },
            {
              "step": 5500,
              "train_loss": 7.618866920471191,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12552954244893044,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11305807146709412
            },
            {
              "step": 6000,
              "train_loss": 7.553005695343018,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1255539795383811,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11349155870266259
            },
            {
              "step": 6500,
              "train_loss": 7.547861576080322,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12649595795664936,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11274403060087934
            },
            {
              "step": 7000,
              "train_loss": 7.5508036613464355,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12766915396787226,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11391488614026457
            },
            {
              "step": 7500,
              "train_loss": 7.658289432525635,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12792605510912836,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11478658654959872
            },
            {
              "step": 8000,
              "train_loss": 7.565070629119873,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12871974520385265,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11407074210001156
            },
            {
              "step": 8500,
              "train_loss": 7.6274638175964355,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12923116551246494,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1145500194397755
            },
            {
              "step": 9000,
              "train_loss": 7.638253688812256,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12911920010810718,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1147182408021763
            },
            {
              "step": 9500,
              "train_loss": 7.600873947143555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1296025906340219,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1138836843892932
            },
            {
              "step": 10000,
              "train_loss": 7.54217529296875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12993448419729248,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11353853374021128
            },
            {
              "step": 10500,
              "train_loss": 7.539604187011719,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13023870991310105,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11386864131782204
            },
            {
              "step": 11000,
              "train_loss": 7.562112331390381,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13039979169843718,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11433229414978996
            },
            {
              "step": 11500,
              "train_loss": 7.604580879211426,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13066823029657826,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11422807606868446
            },
            {
              "step": 12000,
              "train_loss": 7.513369083404541,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13087542809080333,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11424968350911513
            },
            {
              "step": 12500,
              "train_loss": 7.5630035400390625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13118648156523705,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11428764130687341
            },
            {
              "step": 13000,
              "train_loss": 7.5225443840026855,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13147009711246938,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11374662921298295
            },
            {
              "step": 13500,
              "train_loss": 7.540397644042969,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1317117306170985,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11392895213793963
            },
            {
              "step": 14000,
              "train_loss": 7.515152454376221,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13166129897581413,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11448383296374232
            },
            {
              "step": 14500,
              "train_loss": 7.5334954261779785,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13167633535340428,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11458544089691713
            },
            {
              "step": 15000,
              "train_loss": 7.518006324768066,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.131851673417259,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11439857358345762
            },
            {
              "step": 15500,
              "train_loss": 7.544590950012207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13218694005627185,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11430156067945063
            },
            {
              "step": 16000,
              "train_loss": 7.517442226409912,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13251114450395107,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11378180049359798
            },
            {
              "step": 16500,
              "train_loss": 7.532476902008057,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13233762414893135,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11412938812281936
            },
            {
              "step": 17000,
              "train_loss": 7.569273948669434,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1322890107985586,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11414496600627899
            },
            {
              "step": 17500,
              "train_loss": 7.500118255615234,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13258874241728336,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11400622001383454
            },
            {
              "step": 18000,
              "train_loss": 7.467177391052246,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13285864057252184,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11411914945347235
            },
            {
              "step": 18500,
              "train_loss": 7.512491226196289,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13275436562253162,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11404057871550322
            },
            {
              "step": 19000,
              "train_loss": 7.531902313232422,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13277503597782925,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11384279240155593
            },
            {
              "step": 19500,
              "train_loss": 7.517523765563965,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13266229262808338,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11369189689867198
            },
            {
              "step": 20000,
              "train_loss": 7.5186028480529785,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1328180261189118,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1134745730087161
            }
          ],
          "loss_first": 23.663555145263672,
          "loss_final_mean5": 7.512398719787598,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st20000_s0.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st20000_s0_round4.json"
        },
        {
          "seed_idx": 1,
          "acc_A": 0.03759765625,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.813411712646484,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1144612324424088,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1144652608782053
            },
            {
              "step": 1000,
              "train_loss": 7.802821159362793,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11508978699566796,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11429789219982922
            },
            {
              "step": 1500,
              "train_loss": 7.732645511627197,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11756111029535532,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11462441488401964
            },
            {
              "step": 2000,
              "train_loss": 7.7084245681762695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12036776030436158,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11473034718073905
            },
            {
              "step": 2500,
              "train_loss": 7.702942371368408,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12119399750372395,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11338957742555067
            },
            {
              "step": 3000,
              "train_loss": 7.689216613769531,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12210771004902199,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.113917337032035
            },
            {
              "step": 3500,
              "train_loss": 7.680140018463135,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12297124200267717,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11293000163277611
            },
            {
              "step": 4000,
              "train_loss": 7.621173858642578,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12438155250856653,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11347034375648946
            },
            {
              "step": 4500,
              "train_loss": 7.623895645141602,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12502589903306216,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1128320877905935
            },
            {
              "step": 5000,
              "train_loss": 7.587642192840576,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1265841320855543,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11494888347806409
            },
            {
              "step": 5500,
              "train_loss": 7.613692283630371,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1270705543574877,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11467251618159935
            },
            {
              "step": 6000,
              "train_loss": 7.624632358551025,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.128266942454502,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11525657720630988
            },
            {
              "step": 6500,
              "train_loss": 7.599688529968262,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.129824586736504,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11482009635074064
            },
            {
              "step": 7000,
              "train_loss": 7.567913055419922,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.130560573132243,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11551993014290929
            },
            {
              "step": 7500,
              "train_loss": 7.606738090515137,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13130700564943254,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1166360096540302
            },
            {
              "step": 8000,
              "train_loss": 7.576707363128662,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13090383569942787,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11587637377670035
            },
            {
              "step": 8500,
              "train_loss": 7.605274677276611,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1311279420624487,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11607851239386946
            },
            {
              "step": 9000,
              "train_loss": 7.55150032043457,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13168737600790337,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11588095844490454
            },
            {
              "step": 9500,
              "train_loss": 7.5027995109558105,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1319199648569338,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11629821610404179
            },
            {
              "step": 10000,
              "train_loss": 7.518584251403809,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13200833986047655,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11614318832289428
            },
            {
              "step": 10500,
              "train_loss": 7.548929691314697,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13219664938515052,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11593057977734134
            },
            {
              "step": 11000,
              "train_loss": 7.567469120025635,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13249682949390262,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11542603367706761
            },
            {
              "step": 11500,
              "train_loss": 7.535777568817139,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13360740785719827,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1153709384961985
            },
            {
              "step": 12000,
              "train_loss": 7.476808547973633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.133403038373217,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11342558794422075
            },
            {
              "step": 12500,
              "train_loss": 7.484614849090576,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1341856099315919,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11271478980779648
            },
            {
              "step": 13000,
              "train_loss": 7.515690803527832,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1342805860331282,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11206468992168084
            },
            {
              "step": 13500,
              "train_loss": 7.515969753265381,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13463196367956698,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11253426084294915
            },
            {
              "step": 14000,
              "train_loss": 7.486018657684326,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13519762153737247,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11163780168863013
            },
            {
              "step": 14500,
              "train_loss": 7.4480156898498535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1354108402156271,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11169837031047791
            },
            {
              "step": 15000,
              "train_loss": 7.4314188957214355,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13564287236658856,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11054789298214018
            },
            {
              "step": 15500,
              "train_loss": 7.3609619140625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1356571492506191,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10909392888424918
            },
            {
              "step": 16000,
              "train_loss": 7.457464218139648,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13561148260487244,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10924183460883796
            },
            {
              "step": 16500,
              "train_loss": 7.405852317810059,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13611997105181217,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10952256055315956
            },
            {
              "step": 17000,
              "train_loss": 7.42349100112915,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13624412711942568,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10686243593227118
            },
            {
              "step": 17500,
              "train_loss": 7.457086563110352,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1366489933570847,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10841435007750988
            },
            {
              "step": 18000,
              "train_loss": 7.3956475257873535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13670187367824838,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10728299606125802
            },
            {
              "step": 18500,
              "train_loss": 7.41672420501709,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13672518375096843,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1068971874192357
            },
            {
              "step": 19000,
              "train_loss": 7.387111186981201,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13674497260944918,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10692498122807592
            },
            {
              "step": 19500,
              "train_loss": 7.430087089538574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1367087513790466,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10697227466152981
            },
            {
              "step": 20000,
              "train_loss": 7.399886131286621,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13676738977665082,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10607611137675121
            }
          ],
          "loss_first": 23.635841369628906,
          "loss_final_mean5": 7.403604221343994,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st20000_s1.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st20000_s1_round4.json"
        },
        {
          "seed_idx": 2,
          "acc_A": 0.02880859375,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.815805912017822,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11485408700536937,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11395955964690074
            },
            {
              "step": 1000,
              "train_loss": 7.733672618865967,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1172063008416444,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11253595212474465
            },
            {
              "step": 1500,
              "train_loss": 7.723477363586426,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11840060690883547,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11272764101158828
            },
            {
              "step": 2000,
              "train_loss": 7.755653381347656,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12123720056843013,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11424404912395403
            },
            {
              "step": 2500,
              "train_loss": 7.666943073272705,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12307270051678643,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11340453143930063
            },
            {
              "step": 3000,
              "train_loss": 7.626285552978516,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12450606789207086,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11392304592300206
            },
            {
              "step": 3500,
              "train_loss": 7.655574798583984,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12446663016453385,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11425382981542498
            },
            {
              "step": 4000,
              "train_loss": 7.682765483856201,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12598451308440417,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11433006881270558
            },
            {
              "step": 4500,
              "train_loss": 7.619805335998535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12538966949796304,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11415601923363283
            },
            {
              "step": 5000,
              "train_loss": 7.652790546417236,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12487788032740355,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1136946597835049
            },
            {
              "step": 5500,
              "train_loss": 7.602410316467285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12629495951114222,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11447167478036135
            },
            {
              "step": 6000,
              "train_loss": 7.619770050048828,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12710206542396918,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11451049550669268
            },
            {
              "step": 6500,
              "train_loss": 7.59449577331543,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12869409256381914,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11403321422403678
            },
            {
              "step": 7000,
              "train_loss": 7.618289947509766,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12733740988187492,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11355026555247605
            },
            {
              "step": 7500,
              "train_loss": 7.571008682250977,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12900318356696516,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11412075476255268
            },
            {
              "step": 8000,
              "train_loss": 7.607897758483887,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12937176518607885,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11481623654253781
            },
            {
              "step": 8500,
              "train_loss": 7.525747299194336,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13098726596217602,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11427878262475133
            },
            {
              "step": 9000,
              "train_loss": 7.531923294067383,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13068784301867709,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11349744134349748
            },
            {
              "step": 9500,
              "train_loss": 7.432731628417969,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13093182415468618,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11365485028363764
            },
            {
              "step": 10000,
              "train_loss": 7.469412803649902,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13093847781419754,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11300968384603038
            },
            {
              "step": 10500,
              "train_loss": 7.587470054626465,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13165824580937624,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1120130629860796
            },
            {
              "step": 11000,
              "train_loss": 7.503012657165527,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13211901212343946,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11169640108710155
            },
            {
              "step": 11500,
              "train_loss": 7.546370029449463,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13223884219769388,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11084437358658761
            },
            {
              "step": 12000,
              "train_loss": 7.513400077819824,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13284340815152973,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11132797953905538
            },
            {
              "step": 12500,
              "train_loss": 7.588687896728516,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1320764569682069,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11086145881563425
            },
            {
              "step": 13000,
              "train_loss": 7.483485221862793,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13257265248103067,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11168419505702332
            },
            {
              "step": 13500,
              "train_loss": 7.52750301361084,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13273621565895155,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11082531075226143
            },
            {
              "step": 14000,
              "train_loss": 7.448304176330566,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13322177628288046,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11141885386314243
            },
            {
              "step": 14500,
              "train_loss": 7.53320837020874,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13344798900652677,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1099459248362109
            },
            {
              "step": 15000,
              "train_loss": 7.564328670501709,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13400759443175048,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10960836772574112
            },
            {
              "step": 15500,
              "train_loss": 7.47609806060791,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13431094615953043,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10863215784775093
            },
            {
              "step": 16000,
              "train_loss": 7.491581916809082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.134719108347781,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10796029528137296
            },
            {
              "step": 16500,
              "train_loss": 7.498806953430176,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.134843718027696,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1078361643012613
            },
            {
              "step": 17000,
              "train_loss": 7.499098300933838,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13526701246155426,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10774239542661235
            },
            {
              "step": 17500,
              "train_loss": 7.443079948425293,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1352736788103357,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10762985068140551
            },
            {
              "step": 18000,
              "train_loss": 7.504816055297852,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13542555348249152,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10749492928152904
            },
            {
              "step": 18500,
              "train_loss": 7.4518046379089355,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1356632062816061,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10738122026668862
            },
            {
              "step": 19000,
              "train_loss": 7.46444034576416,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13590635196305811,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10685305437073112
            },
            {
              "step": 19500,
              "train_loss": 7.463617324829102,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13594700943212956,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10622830549255013
            },
            {
              "step": 20000,
              "train_loss": 7.513405799865723,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13623965455917642,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10592478996841237
            }
          ],
          "loss_first": 23.76266098022461,
          "loss_final_mean5": 7.495858955383301,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st20000_s2.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st20000_s2_round4.json"
        }
      ]
    },
    "C1_lr3e-04_st60000": {
      "capacity": "C1",
      "lr": 0.0003,
      "steps": 60000,
      "reused": false,
      "deferred": false,
      "per_seed_acc_A": [
        0.0380859375,
        0.0283203125,
        0.03125
      ],
      "mean_acc_A": 0.032552083333333336,
      "n_clearing_bar": 0,
      "clears": false,
      "n_competitive": 0,
      "competitive": false,
      "rows": [
        {
          "seed_idx": 0,
          "acc_A": 0.0380859375,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.837104320526123,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11324797454290092,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11323708778945729
            },
            {
              "step": 1000,
              "train_loss": 7.755550861358643,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11533723428146914,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11357854201924056
            },
            {
              "step": 1500,
              "train_loss": 7.6972198486328125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11828881897963583,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11324165569385514
            },
            {
              "step": 2000,
              "train_loss": 7.752755165100098,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11980721057625487,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11280860722763464
            },
            {
              "step": 2500,
              "train_loss": 7.730214595794678,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12132200022460893,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11301526729948819
            },
            {
              "step": 3000,
              "train_loss": 7.708200454711914,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12248562485910952,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11352824972709641
            },
            {
              "step": 3500,
              "train_loss": 7.688170433044434,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12267467362107709,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11398684291634709
            },
            {
              "step": 4000,
              "train_loss": 7.689863204956055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12298819149145856,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11379641812527552
            },
            {
              "step": 4500,
              "train_loss": 7.672019958496094,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12448374315863475,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11465150874573737
            },
            {
              "step": 5000,
              "train_loss": 7.693504810333252,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12486044608522207,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11415854911319911
            },
            {
              "step": 5500,
              "train_loss": 7.611144542694092,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1257276549586095,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11550441366853192
            },
            {
              "step": 6000,
              "train_loss": 7.527760982513428,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12599362555192783,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11603707284666598
            },
            {
              "step": 6500,
              "train_loss": 7.574737548828125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12693382700672373,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11538685840787366
            },
            {
              "step": 7000,
              "train_loss": 7.568820476531982,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12774019327480346,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11594814149430022
            },
            {
              "step": 7500,
              "train_loss": 7.657721042633057,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12759028864093125,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11498823703732342
            },
            {
              "step": 8000,
              "train_loss": 7.559558868408203,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12837784399744123,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1143861865857616
            },
            {
              "step": 8500,
              "train_loss": 7.665902137756348,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1291406365344301,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11504137865267694
            },
            {
              "step": 9000,
              "train_loss": 7.630619049072266,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1294306108611636,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11546635045669973
            },
            {
              "step": 9500,
              "train_loss": 7.595260143280029,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12902191909961402,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11531804251717404
            },
            {
              "step": 10000,
              "train_loss": 7.567058086395264,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12900937558151782,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11459340306464583
            },
            {
              "step": 10500,
              "train_loss": 7.506341934204102,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12967691710218787,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11514526046812534
            },
            {
              "step": 11000,
              "train_loss": 7.505973815917969,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1297276533441618,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11471089842962101
            },
            {
              "step": 11500,
              "train_loss": 7.5436930656433105,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13069475250085816,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11507763434201479
            },
            {
              "step": 12000,
              "train_loss": 7.487663745880127,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13087822450324893,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1159024324733764
            },
            {
              "step": 12500,
              "train_loss": 7.568199634552002,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13116718153469265,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11437154666054994
            },
            {
              "step": 13000,
              "train_loss": 7.503169536590576,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1321545293321833,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11566417082212865
            },
            {
              "step": 13500,
              "train_loss": 7.502577781677246,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13240867742570117,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11582296120468527
            },
            {
              "step": 14000,
              "train_loss": 7.450294017791748,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13257963833166286,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11458887049229816
            },
            {
              "step": 14500,
              "train_loss": 7.460932731628418,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1325614724191837,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11222909681964666
            },
            {
              "step": 15000,
              "train_loss": 7.517151832580566,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1333897466538474,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11095771077089012
            },
            {
              "step": 15500,
              "train_loss": 7.534443378448486,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13346074940636754,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11317934695398435
            },
            {
              "step": 16000,
              "train_loss": 7.462554931640625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1337716827983968,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11214467242825776
            },
            {
              "step": 16500,
              "train_loss": 7.453962326049805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13332990533672273,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11347299680346623
            },
            {
              "step": 17000,
              "train_loss": 7.5058794021606445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13444524264195934,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11155592405702919
            },
            {
              "step": 17500,
              "train_loss": 7.493894577026367,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13426814723061398,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11091164831304923
            },
            {
              "step": 18000,
              "train_loss": 7.4849700927734375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13533288502367213,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11001092637889087
            },
            {
              "step": 18500,
              "train_loss": 7.415698528289795,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13497881591320038,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11017729481682181
            },
            {
              "step": 19000,
              "train_loss": 7.434378623962402,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13580725848441944,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11200185911729932
            },
            {
              "step": 19500,
              "train_loss": 7.474517345428467,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13537931157043204,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1106209666468203
            },
            {
              "step": 20000,
              "train_loss": 7.432713508605957,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13569644081871957,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11116820282768458
            },
            {
              "step": 20500,
              "train_loss": 7.421668529510498,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13632023835089058,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11183095700107515
            },
            {
              "step": 21000,
              "train_loss": 7.334015846252441,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13648906257003546,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11227175284875557
            },
            {
              "step": 21500,
              "train_loss": 7.444597244262695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13655647926498204,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11251496290788054
            },
            {
              "step": 22000,
              "train_loss": 7.497687339782715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13615757814841345,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11224643723107874
            },
            {
              "step": 22500,
              "train_loss": 7.437444686889648,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13692620623623952,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11093438963871449
            },
            {
              "step": 23000,
              "train_loss": 7.393441200256348,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13720943260705099,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11194945406168699
            },
            {
              "step": 23500,
              "train_loss": 7.458552837371826,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13710444886237383,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11094998533371836
            },
            {
              "step": 24000,
              "train_loss": 7.418731689453125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1374837442417629,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11045714735519141
            },
            {
              "step": 24500,
              "train_loss": 7.482416152954102,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13807610498042777,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11143216158961877
            },
            {
              "step": 25000,
              "train_loss": 7.389532566070557,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1380349879618734,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11209278099704534
            },
            {
              "step": 25500,
              "train_loss": 7.387357711791992,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1374057334032841,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11076871195109561
            },
            {
              "step": 26000,
              "train_loss": 7.433699607849121,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13762553792912513,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11077163484878838
            },
            {
              "step": 26500,
              "train_loss": 7.505154609680176,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1379842982860282,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11086665844777599
            },
            {
              "step": 27000,
              "train_loss": 7.414980411529541,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13770304975332692,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11138920404482633
            },
            {
              "step": 27500,
              "train_loss": 7.415231704711914,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13773249019868672,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10937113285763189
            },
            {
              "step": 28000,
              "train_loss": 7.425736427307129,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13748911512084305,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11161179962800816
            },
            {
              "step": 28500,
              "train_loss": 7.43961763381958,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13753457617713138,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10879324359120801
            },
            {
              "step": 29000,
              "train_loss": 7.461256504058838,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1381182463373989,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10997416032478213
            },
            {
              "step": 29500,
              "train_loss": 7.337625026702881,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1377374590956606,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11076554202008992
            },
            {
              "step": 30000,
              "train_loss": 7.370426177978516,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13786090700887144,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10940701275831088
            },
            {
              "step": 30500,
              "train_loss": 7.367743492126465,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1385878233704716,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10938801034353673
            },
            {
              "step": 31000,
              "train_loss": 7.387242317199707,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13885991647839546,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11004443664569408
            },
            {
              "step": 31500,
              "train_loss": 7.32353401184082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13970752578461543,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10998780705267563
            },
            {
              "step": 32000,
              "train_loss": 7.462189674377441,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1397094988496974,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11059874162310734
            },
            {
              "step": 32500,
              "train_loss": 7.4276909828186035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13917895895428956,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10938145639374852
            },
            {
              "step": 33000,
              "train_loss": 7.370885372161865,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13972469174768776,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10979822283843532
            },
            {
              "step": 33500,
              "train_loss": 7.314878463745117,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13977191655430943,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1088161178631708
            },
            {
              "step": 34000,
              "train_loss": 7.394587516784668,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1401604951824993,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10913406946929172
            },
            {
              "step": 34500,
              "train_loss": 7.357282638549805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14021405717357993,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10835656669223681
            },
            {
              "step": 35000,
              "train_loss": 7.378642559051514,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14009596296818927,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10900496924296021
            },
            {
              "step": 35500,
              "train_loss": 7.406935691833496,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14044237154303119,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11001375818159431
            },
            {
              "step": 36000,
              "train_loss": 7.404191970825195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14006597985280678,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10921283153584227
            },
            {
              "step": 36500,
              "train_loss": 7.3468756675720215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1405804767855443,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11022731492994353
            },
            {
              "step": 37000,
              "train_loss": 7.3004469871521,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14032888022484258,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10942261340096593
            },
            {
              "step": 37500,
              "train_loss": 7.340487480163574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14043978572590277,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10977024142630398
            },
            {
              "step": 38000,
              "train_loss": 7.366751194000244,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14136323367711157,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1087173096020706
            },
            {
              "step": 38500,
              "train_loss": 7.511463642120361,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14123875653604046,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10878199618309736
            },
            {
              "step": 39000,
              "train_loss": 7.2790632247924805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14046173490351066,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10806905012577772
            },
            {
              "step": 39500,
              "train_loss": 7.273690223693848,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1412296406342648,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10823885205900297
            },
            {
              "step": 40000,
              "train_loss": 7.410432815551758,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14090527017833665,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10898857208667323
            },
            {
              "step": 40500,
              "train_loss": 7.316235065460205,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14025553519604728,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10810214473167434
            },
            {
              "step": 41000,
              "train_loss": 7.386794567108154,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14079846563981846,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10907767666503787
            },
            {
              "step": 41500,
              "train_loss": 7.3921003341674805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1412512045353651,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10811952728545293
            },
            {
              "step": 42000,
              "train_loss": 7.349930763244629,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14092784648528323,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10869385680416599
            },
            {
              "step": 42500,
              "train_loss": 7.366311073303223,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14143522770609707,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10878668160876259
            },
            {
              "step": 43000,
              "train_loss": 7.353707790374756,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1417629718198441,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10754786484176293
            },
            {
              "step": 43500,
              "train_loss": 7.359962463378906,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14174379711039364,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10891118668951094
            },
            {
              "step": 44000,
              "train_loss": 7.3605451583862305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1416778010316193,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10867881297599524
            },
            {
              "step": 44500,
              "train_loss": 7.269649028778076,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14199885167181492,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1080062476103194
            },
            {
              "step": 45000,
              "train_loss": 7.342652797698975,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14197332126786932,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1086567013990134
            },
            {
              "step": 45500,
              "train_loss": 7.389837265014648,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14189050492132083,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10831132216844708
            },
            {
              "step": 46000,
              "train_loss": 7.324746608734131,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1420153699000366,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10856993444031104
            },
            {
              "step": 46500,
              "train_loss": 7.317941665649414,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1420982799027115,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10879283968824893
            },
            {
              "step": 47000,
              "train_loss": 7.3444318771362305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14200855663511902,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10860962537117302
            },
            {
              "step": 47500,
              "train_loss": 7.358646869659424,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14239150454523042,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10921865986892954
            },
            {
              "step": 48000,
              "train_loss": 7.354721546173096,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1423091416945681,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10847002605441958
            },
            {
              "step": 48500,
              "train_loss": 7.387358665466309,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14235016936436296,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10938189795706421
            },
            {
              "step": 49000,
              "train_loss": 7.3663835525512695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1424295884789899,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10967520665144548
            },
            {
              "step": 49500,
              "train_loss": 7.265280723571777,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14220653724623844,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10943752428283915
            },
            {
              "step": 50000,
              "train_loss": 7.321567535400391,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1422113761655055,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10954957350622863
            },
            {
              "step": 50500,
              "train_loss": 7.400756359100342,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14239444147096947,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10840564942918718
            },
            {
              "step": 51000,
              "train_loss": 7.27459192276001,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14258482458535582,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10959178727352992
            },
            {
              "step": 51500,
              "train_loss": 7.213261127471924,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1425456876750104,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10904451180249453
            },
            {
              "step": 52000,
              "train_loss": 7.239791393280029,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14271724072750658,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10849662456894293
            },
            {
              "step": 52500,
              "train_loss": 7.368807792663574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14263048395514488,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10784141841577366
            },
            {
              "step": 53000,
              "train_loss": 7.382657051086426,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14293065381934866,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10773263347800821
            },
            {
              "step": 53500,
              "train_loss": 7.344146728515625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.142940052843187,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1070517796324566
            },
            {
              "step": 54000,
              "train_loss": 7.3060173988342285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1428333229268901,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10811215377179906
            },
            {
              "step": 54500,
              "train_loss": 7.341903209686279,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1427177881123498,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10799715330358595
            },
            {
              "step": 55000,
              "train_loss": 7.351577281951904,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14263412659056485,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10785813909024
            },
            {
              "step": 55500,
              "train_loss": 7.288124084472656,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14275600103428587,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10783701349282637
            },
            {
              "step": 56000,
              "train_loss": 7.334710121154785,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14296957559417933,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10723579238401726
            },
            {
              "step": 56500,
              "train_loss": 7.362447738647461,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14284239138942212,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10763146169483662
            },
            {
              "step": 57000,
              "train_loss": 7.337197303771973,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14285350579302758,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1073239067918621
            },
            {
              "step": 57500,
              "train_loss": 7.293702602386475,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.142896530975122,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1076882645720616
            },
            {
              "step": 58000,
              "train_loss": 7.296477317810059,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14280531351687387,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10733474040171131
            },
            {
              "step": 58500,
              "train_loss": 7.3267951011657715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1428164406097494,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10690687457099557
            },
            {
              "step": 59000,
              "train_loss": 7.309356689453125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14302052604034543,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10748445295030251
            },
            {
              "step": 59500,
              "train_loss": 7.277283668518066,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14306257088901475,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1075235998723656
            },
            {
              "step": 60000,
              "train_loss": 7.32676362991333,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1430973220267333,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10840623761760071
            }
          ],
          "loss_first": 23.663555145263672,
          "loss_final_mean5": 7.316470432281494,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st60000_s0.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st60000_s0_round4.json"
        },
        {
          "seed_idx": 1,
          "acc_A": 0.0283203125,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.8134260177612305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11446105409413576,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11446507420623675
            },
            {
              "step": 1000,
              "train_loss": 7.789242744445801,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11488799506332725,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11426712496904656
            },
            {
              "step": 1500,
              "train_loss": 7.703035354614258,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11765062133781612,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1142503937589936
            },
            {
              "step": 2000,
              "train_loss": 7.682976722717285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12100438174093142,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11431922297924757
            },
            {
              "step": 2500,
              "train_loss": 7.728033542633057,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12013084877980873,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11249780235812068
            },
            {
              "step": 3000,
              "train_loss": 7.6842122077941895,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12240867561195046,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11375645769294351
            },
            {
              "step": 3500,
              "train_loss": 7.687979698181152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12407681433251128,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11454552877694368
            },
            {
              "step": 4000,
              "train_loss": 7.632627010345459,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12520537670934573,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11367765918839723
            },
            {
              "step": 4500,
              "train_loss": 7.594930171966553,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1273974523646757,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1135955304489471
            },
            {
              "step": 5000,
              "train_loss": 7.5831403732299805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12961115268990397,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1149299779208377
            },
            {
              "step": 5500,
              "train_loss": 7.596505165100098,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1309569256263785,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11614269739948213
            },
            {
              "step": 6000,
              "train_loss": 7.588088512420654,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13176452659536153,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11580143816536292
            },
            {
              "step": 6500,
              "train_loss": 7.527432918548584,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1335295292083174,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11442966875620186
            },
            {
              "step": 7000,
              "train_loss": 7.549570083618164,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13439036975614727,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11486573173897341
            },
            {
              "step": 7500,
              "train_loss": 7.549614906311035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13524086377583444,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11539986607385799
            },
            {
              "step": 8000,
              "train_loss": 7.550951957702637,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13419539434835315,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11555766785750166
            },
            {
              "step": 8500,
              "train_loss": 7.54293155670166,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13538649550173432,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11404884018702433
            },
            {
              "step": 9000,
              "train_loss": 7.506181716918945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13546271930681542,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11576075077755377
            },
            {
              "step": 9500,
              "train_loss": 7.490251064300537,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13613813905976713,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11604498088127002
            },
            {
              "step": 10000,
              "train_loss": 7.432886123657227,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1361632379121147,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11538572306744754
            },
            {
              "step": 10500,
              "train_loss": 7.480977535247803,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13686584390234202,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11498935776762664
            },
            {
              "step": 11000,
              "train_loss": 7.474654197692871,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13690366793889552,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11417695687850937
            },
            {
              "step": 11500,
              "train_loss": 7.4506049156188965,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13820863113505766,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11413316096877679
            },
            {
              "step": 12000,
              "train_loss": 7.356505870819092,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13866267178673297,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11453318013809621
            },
            {
              "step": 12500,
              "train_loss": 7.453969955444336,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13860031787771732,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11349669384071603
            },
            {
              "step": 13000,
              "train_loss": 7.380869388580322,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13907675974769518,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1137965478701517
            },
            {
              "step": 13500,
              "train_loss": 7.399532794952393,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13903806888265535,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11352108977735043
            },
            {
              "step": 14000,
              "train_loss": 7.409679412841797,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1389453632873483,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1148218804737553
            },
            {
              "step": 14500,
              "train_loss": 7.410636901855469,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13892549101728946,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.113517222518567
            },
            {
              "step": 15000,
              "train_loss": 7.4282636642456055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13949636043980718,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11372356896754354
            },
            {
              "step": 15500,
              "train_loss": 7.344208240509033,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13943754782667384,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11334649764467031
            },
            {
              "step": 16000,
              "train_loss": 7.4116106033325195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1390330884605646,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11374543351121247
            },
            {
              "step": 16500,
              "train_loss": 7.346149921417236,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14056229259585962,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11227371089626104
            },
            {
              "step": 17000,
              "train_loss": 7.390031337738037,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1396877733641304,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11130494676763192
            },
            {
              "step": 17500,
              "train_loss": 7.3610310554504395,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14010247471742332,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11265008564805612
            },
            {
              "step": 18000,
              "train_loss": 7.3731231689453125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1402291925624013,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11241669254377484
            },
            {
              "step": 18500,
              "train_loss": 7.331357955932617,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14060577924828976,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11016153864329681
            },
            {
              "step": 19000,
              "train_loss": 7.325228691101074,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1409049152280204,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11153134552296251
            },
            {
              "step": 19500,
              "train_loss": 7.359143257141113,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14115992130246013,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10643655038438737
            },
            {
              "step": 20000,
              "train_loss": 7.34465217590332,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14089552604127675,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11005987535463646
            },
            {
              "step": 20500,
              "train_loss": 7.289499282836914,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1416057885508053,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11150830012047663
            },
            {
              "step": 21000,
              "train_loss": 7.3649139404296875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1422482451889664,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11063739191740751
            },
            {
              "step": 21500,
              "train_loss": 7.26454496383667,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14191775245126337,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11232697597006336
            },
            {
              "step": 22000,
              "train_loss": 7.320858001708984,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14171680435538292,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11164582340279594
            },
            {
              "step": 22500,
              "train_loss": 7.307755470275879,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14218253444414586,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11034894728800282
            },
            {
              "step": 23000,
              "train_loss": 7.350331783294678,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14220507635036483,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11178750538965687
            },
            {
              "step": 23500,
              "train_loss": 7.327266693115234,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1425981045467779,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11205526621779427
            },
            {
              "step": 24000,
              "train_loss": 7.299144744873047,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14227643073536456,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11138941237004474
            },
            {
              "step": 24500,
              "train_loss": 7.353949546813965,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14288011513417587,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11229138064663857
            },
            {
              "step": 25000,
              "train_loss": 7.270972728729248,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14223267749184743,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11226969218114391
            },
            {
              "step": 25500,
              "train_loss": 7.389559745788574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1432429410633631,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11234157928265631
            },
            {
              "step": 26000,
              "train_loss": 7.28077507019043,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14273344620596617,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1125919577316381
            },
            {
              "step": 26500,
              "train_loss": 7.333274841308594,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14339613704942167,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11209822254022583
            },
            {
              "step": 27000,
              "train_loss": 7.3010406494140625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14276049251202494,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11112490604864433
            },
            {
              "step": 27500,
              "train_loss": 7.304712295532227,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14360145264072344,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1114044624264352
            },
            {
              "step": 28000,
              "train_loss": 7.2648773193359375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14384310867171735,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11241219728253782
            },
            {
              "step": 28500,
              "train_loss": 7.316076278686523,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14325786143308505,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11251542216632515
            },
            {
              "step": 29000,
              "train_loss": 7.286457061767578,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14412440499290824,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11198337195673957
            },
            {
              "step": 29500,
              "train_loss": 7.293393611907959,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1434016075800173,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11273551470367238
            },
            {
              "step": 30000,
              "train_loss": 7.314027786254883,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14383484900463372,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11212926218286157
            },
            {
              "step": 30500,
              "train_loss": 7.293455123901367,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1437876102863811,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11190708656795323
            },
            {
              "step": 31000,
              "train_loss": 7.327007293701172,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14377478667302057,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11129765788791701
            },
            {
              "step": 31500,
              "train_loss": 7.247777462005615,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14295460120774806,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1119347409112379
            },
            {
              "step": 32000,
              "train_loss": 7.371593952178955,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.143291000102181,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11227613687515259
            },
            {
              "step": 32500,
              "train_loss": 7.318026542663574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1437977222376503,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11214146373094991
            },
            {
              "step": 33000,
              "train_loss": 7.325654029846191,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14420609548687935,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1123498470406048
            },
            {
              "step": 33500,
              "train_loss": 7.332924842834473,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14418293978087604,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11156901763752103
            },
            {
              "step": 34000,
              "train_loss": 7.241888523101807,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1444506905390881,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10989357845392078
            },
            {
              "step": 34500,
              "train_loss": 7.28023624420166,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14400446304352954,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11070042807841673
            },
            {
              "step": 35000,
              "train_loss": 7.368541240692139,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14487751969136298,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1125683732680045
            },
            {
              "step": 35500,
              "train_loss": 7.311190128326416,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.144468042999506,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11158527852967381
            },
            {
              "step": 36000,
              "train_loss": 7.254809379577637,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14470328151946887,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11033825104823336
            },
            {
              "step": 36500,
              "train_loss": 7.294694900512695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14582160022109747,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11082626227289438
            },
            {
              "step": 37000,
              "train_loss": 7.278553485870361,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14582090021576732,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11134419095469639
            },
            {
              "step": 37500,
              "train_loss": 7.223872184753418,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14579250139649957,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1112761429976672
            },
            {
              "step": 38000,
              "train_loss": 7.172632694244385,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1458728730212897,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11086740344762802
            },
            {
              "step": 38500,
              "train_loss": 7.288788795471191,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1464688468258828,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1101212817011401
            },
            {
              "step": 39000,
              "train_loss": 7.285340785980225,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.146302659122739,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11038116691634059
            },
            {
              "step": 39500,
              "train_loss": 7.165857315063477,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14654661435633898,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10928585630608723
            },
            {
              "step": 40000,
              "train_loss": 7.23487663269043,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14660970121622086,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10933638567803428
            },
            {
              "step": 40500,
              "train_loss": 7.195013046264648,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14740216813515872,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10970411344897002
            },
            {
              "step": 41000,
              "train_loss": 7.25460147857666,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1476651654811576,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10981276049278677
            },
            {
              "step": 41500,
              "train_loss": 7.217686653137207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14770827745087445,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10988475743215531
            },
            {
              "step": 42000,
              "train_loss": 7.216038703918457,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1479034178191796,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1101057444466278
            },
            {
              "step": 42500,
              "train_loss": 7.258802890777588,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14772823150269687,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1079992713057436
            },
            {
              "step": 43000,
              "train_loss": 7.157269477844238,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14740210282616317,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10842998046427965
            },
            {
              "step": 43500,
              "train_loss": 7.259735584259033,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14800277666654438,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10958287148969248
            },
            {
              "step": 44000,
              "train_loss": 7.1859660148620605,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14780711894854903,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10909843671834096
            },
            {
              "step": 44500,
              "train_loss": 7.2491655349731445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1482119495049119,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10900618665618822
            },
            {
              "step": 45000,
              "train_loss": 7.182615756988525,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14814251114148647,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10937805759022012
            },
            {
              "step": 45500,
              "train_loss": 7.2367262840271,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14805666799657047,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10828189650783315
            },
            {
              "step": 46000,
              "train_loss": 7.161176681518555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1485574331600219,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10905574879143387
            },
            {
              "step": 46500,
              "train_loss": 7.172609329223633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14863595855422318,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10933169105555862
            },
            {
              "step": 47000,
              "train_loss": 7.180126667022705,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14897893846500665,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10914698126725852
            },
            {
              "step": 47500,
              "train_loss": 7.1703619956970215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1489938381128013,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1095811219420284
            },
            {
              "step": 48000,
              "train_loss": 7.173140525817871,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14910220203455538,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10975760116707534
            },
            {
              "step": 48500,
              "train_loss": 7.196950912475586,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14885442284867167,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1092166798771359
            },
            {
              "step": 49000,
              "train_loss": 7.111188888549805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14918695471715182,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10993586183758453
            },
            {
              "step": 49500,
              "train_loss": 7.198930740356445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1490776635473594,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10883602924877778
            },
            {
              "step": 50000,
              "train_loss": 7.188074111938477,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14911494764965028,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10900938411941752
            },
            {
              "step": 50500,
              "train_loss": 7.196258544921875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14942647947464138,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10954273538663983
            },
            {
              "step": 51000,
              "train_loss": 7.161672592163086,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14914488419890404,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11001910973573104
            },
            {
              "step": 51500,
              "train_loss": 7.195016384124756,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14923389058094472,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11005562206264585
            },
            {
              "step": 52000,
              "train_loss": 7.210960388183594,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1494671100517735,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11056117922998965
            },
            {
              "step": 52500,
              "train_loss": 7.273157119750977,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1492777494713664,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10958868230227381
            },
            {
              "step": 53000,
              "train_loss": 7.167359828948975,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14956754352897406,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10947439033770934
            },
            {
              "step": 53500,
              "train_loss": 7.187922477722168,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14930806052871048,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10919968254165724
            },
            {
              "step": 54000,
              "train_loss": 7.2281880378723145,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14948107267264277,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.109591024229303
            },
            {
              "step": 54500,
              "train_loss": 7.149521827697754,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14969925384502858,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1102786484407261
            },
            {
              "step": 55000,
              "train_loss": 7.230011940002441,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1497556749964133,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10954370076069608
            },
            {
              "step": 55500,
              "train_loss": 7.190275192260742,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14959250786341727,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10945222317241132
            },
            {
              "step": 56000,
              "train_loss": 7.027950763702393,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1497743078507483,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10920744750183076
            },
            {
              "step": 56500,
              "train_loss": 7.195439338684082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14973597915377468,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10950474359560758
            },
            {
              "step": 57000,
              "train_loss": 7.152796268463135,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14962475968059152,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10893656924599782
            },
            {
              "step": 57500,
              "train_loss": 7.228489398956299,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14990248228423297,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11012835684232414
            },
            {
              "step": 58000,
              "train_loss": 7.124011993408203,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14976134768221527,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10957557789515704
            },
            {
              "step": 58500,
              "train_loss": 7.155861854553223,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14973664190620184,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10983475489774719
            },
            {
              "step": 59000,
              "train_loss": 7.176626205444336,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14985593501478434,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10947359848069027
            },
            {
              "step": 59500,
              "train_loss": 7.168604850769043,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1498410264030099,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10984939499758184
            },
            {
              "step": 60000,
              "train_loss": 7.192228317260742,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1499296787660569,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10943357658106834
            }
          ],
          "loss_first": 23.635841369628906,
          "loss_final_mean5": 7.192855453491211,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st60000_s1.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st60000_s1_round4.json"
        },
        {
          "seed_idx": 2,
          "acc_A": 0.03125,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.815799236297607,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11485462269047275,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11395936319604516
            },
            {
              "step": 1000,
              "train_loss": 7.726426124572754,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11743751569883898,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1126509914174676
            },
            {
              "step": 1500,
              "train_loss": 7.714583396911621,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11868773604510352,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11330085125518963
            },
            {
              "step": 2000,
              "train_loss": 7.766799449920654,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.121710505860392,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1140732952626422
            },
            {
              "step": 2500,
              "train_loss": 7.634844779968262,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12371574738062918,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11471632623579353
            },
            {
              "step": 3000,
              "train_loss": 7.633927345275879,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12418616452487186,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11457797134062275
            },
            {
              "step": 3500,
              "train_loss": 7.673727035522461,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1250758939422667,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11423399444902316
            },
            {
              "step": 4000,
              "train_loss": 7.671078205108643,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.126859137439169,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11524577921954915
            },
            {
              "step": 4500,
              "train_loss": 7.599712371826172,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12706137454370037,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11409034300595522
            },
            {
              "step": 5000,
              "train_loss": 7.613523960113525,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12667685822816566,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11277322802925482
            },
            {
              "step": 5500,
              "train_loss": 7.585524559020996,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12794099876191467,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11330937378806993
            },
            {
              "step": 6000,
              "train_loss": 7.596896648406982,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1278189730946906,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11331366270314902
            },
            {
              "step": 6500,
              "train_loss": 7.656595230102539,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12914101808564737,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11315606598509476
            },
            {
              "step": 7000,
              "train_loss": 7.540843963623047,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12801219034008682,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11084593698615208
            },
            {
              "step": 7500,
              "train_loss": 7.562193870544434,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12920775107340887,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11223732441430911
            },
            {
              "step": 8000,
              "train_loss": 7.540177345275879,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12954574974719435,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11175297515001148
            },
            {
              "step": 8500,
              "train_loss": 7.485440254211426,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1306691988138482,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11063396697863936
            },
            {
              "step": 9000,
              "train_loss": 7.498791217803955,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1298278187168762,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11036280205007643
            },
            {
              "step": 9500,
              "train_loss": 7.426312446594238,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12996266863774508,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11302387015894055
            },
            {
              "step": 10000,
              "train_loss": 7.485500335693359,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13055534119484946,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11116804135963321
            },
            {
              "step": 10500,
              "train_loss": 7.5164079666137695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13176295068114996,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11366188840474933
            },
            {
              "step": 11000,
              "train_loss": 7.50704288482666,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13177798967808485,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11132489098235965
            },
            {
              "step": 11500,
              "train_loss": 7.578216552734375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13210619852179661,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1099500940181315
            },
            {
              "step": 12000,
              "train_loss": 7.5188446044921875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13292933470802382,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11164959386223927
            },
            {
              "step": 12500,
              "train_loss": 7.542179107666016,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13336796854855493,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11107056896435097
            },
            {
              "step": 13000,
              "train_loss": 7.4926581382751465,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13320131588261575,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11192659824155271
            },
            {
              "step": 13500,
              "train_loss": 7.489940643310547,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13336672418517992,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11213183199288324
            },
            {
              "step": 14000,
              "train_loss": 7.429712295532227,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13334298075642437,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1096810579765588
            },
            {
              "step": 14500,
              "train_loss": 7.471493721008301,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13336327142314985,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1111620818846859
            },
            {
              "step": 15000,
              "train_loss": 7.490034103393555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13378344592638314,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11281785403843969
            },
            {
              "step": 15500,
              "train_loss": 7.404997825622559,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13436162425205112,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11256428150227293
            },
            {
              "step": 16000,
              "train_loss": 7.484319686889648,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13518301962176338,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11196757957804948
            },
            {
              "step": 16500,
              "train_loss": 7.467545032501221,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13533055380685255,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11001974099781364
            },
            {
              "step": 17000,
              "train_loss": 7.409794807434082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13656261522555724,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1106992638669908
            },
            {
              "step": 17500,
              "train_loss": 7.410470008850098,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13730491499882191,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1120553269283846
            },
            {
              "step": 18000,
              "train_loss": 7.436850070953369,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1370815266855061,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11286338185891509
            },
            {
              "step": 18500,
              "train_loss": 7.34025764465332,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13698744028806686,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11138878797646612
            },
            {
              "step": 19000,
              "train_loss": 7.4147257804870605,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.137526897538919,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11163501051487401
            },
            {
              "step": 19500,
              "train_loss": 7.387210369110107,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13676161220064387,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.111720897606574
            },
            {
              "step": 20000,
              "train_loss": 7.424817085266113,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13805382803548127,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11256751068867743
            },
            {
              "step": 20500,
              "train_loss": 7.357654094696045,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13808947743382305,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1125119833741337
            },
            {
              "step": 21000,
              "train_loss": 7.449531555175781,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13809532631421462,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11313225305639207
            },
            {
              "step": 21500,
              "train_loss": 7.355661392211914,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13859072688501328,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11401456280145794
            },
            {
              "step": 22000,
              "train_loss": 7.395458698272705,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13866624480579048,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1126831544097513
            },
            {
              "step": 22500,
              "train_loss": 7.396297454833984,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13918998249573633,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11337247944902629
            },
            {
              "step": 23000,
              "train_loss": 7.400232791900635,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13911022304091603,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11193636478856206
            },
            {
              "step": 23500,
              "train_loss": 7.429519176483154,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13878670695703477,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1103012973908335
            },
            {
              "step": 24000,
              "train_loss": 7.429666042327881,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13888751663034782,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10746094572823495
            },
            {
              "step": 24500,
              "train_loss": 7.433183193206787,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13957300927722827,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10800214094342664
            },
            {
              "step": 25000,
              "train_loss": 7.322071075439453,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13926116313086823,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10868727089837193
            },
            {
              "step": 25500,
              "train_loss": 7.348657608032227,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13974018819862977,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10800614824984223
            },
            {
              "step": 26000,
              "train_loss": 7.2944207191467285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13983407383784652,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10317414079327136
            },
            {
              "step": 26500,
              "train_loss": 7.477813243865967,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13972087670117617,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10584783664671704
            },
            {
              "step": 27000,
              "train_loss": 7.420490264892578,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13961202354403213,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10492087493184954
            },
            {
              "step": 27500,
              "train_loss": 7.301357269287109,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13996732840314507,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10551968263462186
            },
            {
              "step": 28000,
              "train_loss": 7.4235920906066895,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1406118524610065,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10447930236114189
            },
            {
              "step": 28500,
              "train_loss": 7.3648223876953125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14051206584554166,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10461309622041881
            },
            {
              "step": 29000,
              "train_loss": 7.390092849731445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14034030959010124,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10523970954818651
            },
            {
              "step": 29500,
              "train_loss": 7.36917781829834,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1407588329166174,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10636250925017521
            },
            {
              "step": 30000,
              "train_loss": 7.344579696655273,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14011973870219663,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10345144220627844
            },
            {
              "step": 30500,
              "train_loss": 7.330624580383301,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14034456433728337,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10566464241128415
            },
            {
              "step": 31000,
              "train_loss": 7.3354387283325195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14067441353108734,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10655394569039345
            },
            {
              "step": 31500,
              "train_loss": 7.400079727172852,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1408741702325642,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10376388404984027
            },
            {
              "step": 32000,
              "train_loss": 7.381080150604248,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14107718993909657,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09802698431303725
            },
            {
              "step": 32500,
              "train_loss": 7.411258697509766,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14120255509624258,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09914901125011966
            },
            {
              "step": 33000,
              "train_loss": 7.341959476470947,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1410270527121611,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10117247491143644
            },
            {
              "step": 33500,
              "train_loss": 7.2997260093688965,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14152941619977355,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09643808362307027
            },
            {
              "step": 34000,
              "train_loss": 7.392841815948486,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14144583838060498,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09654630545992404
            },
            {
              "step": 34500,
              "train_loss": 7.3333940505981445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14184105524327606,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09443510440178216
            },
            {
              "step": 35000,
              "train_loss": 7.39313268661499,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14213573111919686,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09944610827369615
            },
            {
              "step": 35500,
              "train_loss": 7.334127902984619,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1421097458805889,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09892017737729475
            },
            {
              "step": 36000,
              "train_loss": 7.400487899780273,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14200093923136592,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09974640444852412
            },
            {
              "step": 36500,
              "train_loss": 7.369062900543213,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1419400735758245,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09981524286558852
            },
            {
              "step": 37000,
              "train_loss": 7.2958831787109375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14258968690410256,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09961216221563518
            },
            {
              "step": 37500,
              "train_loss": 7.358843803405762,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1424134238041006,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09983458957867697
            },
            {
              "step": 38000,
              "train_loss": 7.380408763885498,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14218598417937756,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10218685201834887
            },
            {
              "step": 38500,
              "train_loss": 7.233003616333008,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14275219023693353,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1018854528083466
            },
            {
              "step": 39000,
              "train_loss": 7.349703788757324,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14270668785320595,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1014508074731566
            },
            {
              "step": 39500,
              "train_loss": 7.298403263092041,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14246799505781382,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10122771991882473
            },
            {
              "step": 40000,
              "train_loss": 7.2605390548706055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14272827544482425,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10213118279352784
            },
            {
              "step": 40500,
              "train_loss": 7.336246490478516,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14255320379743353,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10213783878134564
            },
            {
              "step": 41000,
              "train_loss": 7.330687999725342,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14257390657439828,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10267939337063581
            },
            {
              "step": 41500,
              "train_loss": 7.271788597106934,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14265756832901388,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10280856490135193
            },
            {
              "step": 42000,
              "train_loss": 7.361444473266602,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14266777347074822,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10435714910272509
            },
            {
              "step": 42500,
              "train_loss": 7.335163593292236,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14238122123060748,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10591798333916813
            },
            {
              "step": 43000,
              "train_loss": 7.266867160797119,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14236318541225046,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10566372907487676
            },
            {
              "step": 43500,
              "train_loss": 7.268004417419434,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14247823547339067,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10655910463538021
            },
            {
              "step": 44000,
              "train_loss": 7.301764488220215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14268878003349528,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10574764001648873
            },
            {
              "step": 44500,
              "train_loss": 7.302706241607666,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14231581054627895,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10795888415304944
            },
            {
              "step": 45000,
              "train_loss": 7.313529968261719,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1426155468216166,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10689546033972874
            },
            {
              "step": 45500,
              "train_loss": 7.399377346038818,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14245737896999344,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10494426323566586
            },
            {
              "step": 46000,
              "train_loss": 7.304140090942383,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14263294718693942,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1060765446163714
            },
            {
              "step": 46500,
              "train_loss": 7.293176651000977,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14285921439295635,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1059068597969599
            },
            {
              "step": 47000,
              "train_loss": 7.258959770202637,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14279689389513806,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10861229745205492
            },
            {
              "step": 47500,
              "train_loss": 7.329021453857422,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14281710668001324,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10775622632354498
            },
            {
              "step": 48000,
              "train_loss": 7.2844767570495605,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14285930065670982,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10831118311034516
            },
            {
              "step": 48500,
              "train_loss": 7.37380313873291,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14310153987025842,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10837928374530748
            },
            {
              "step": 49000,
              "train_loss": 7.35974645614624,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14309557649539784,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.108190638711676
            },
            {
              "step": 49500,
              "train_loss": 7.319418907165527,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14334660430904478,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1075534988194704
            },
            {
              "step": 50000,
              "train_loss": 7.347086429595947,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1432984772254713,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10755157808307558
            },
            {
              "step": 50500,
              "train_loss": 7.428928375244141,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14341042382875457,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10697026096750051
            },
            {
              "step": 51000,
              "train_loss": 7.343695163726807,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1436072252690792,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10599326610099524
            },
            {
              "step": 51500,
              "train_loss": 7.379799842834473,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14343357598409057,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10610844544135034
            },
            {
              "step": 52000,
              "train_loss": 7.302761554718018,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14338452694937587,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10539303248515353
            },
            {
              "step": 52500,
              "train_loss": 7.391537189483643,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14319313952000812,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10600275441538543
            },
            {
              "step": 53000,
              "train_loss": 7.268343448638916,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14345580054214224,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10683112102560699
            },
            {
              "step": 53500,
              "train_loss": 7.27086877822876,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14347137027652934,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10746999824186787
            },
            {
              "step": 54000,
              "train_loss": 7.30213737487793,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14340426900889724,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10637395107187331
            },
            {
              "step": 54500,
              "train_loss": 7.278853416442871,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14334536052774638,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10851803986588493
            },
            {
              "step": 55000,
              "train_loss": 7.295788764953613,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1433872400666587,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1068689968669787
            },
            {
              "step": 55500,
              "train_loss": 7.364035606384277,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14348903013160452,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1067528150160797
            },
            {
              "step": 56000,
              "train_loss": 7.324504852294922,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14347111945971847,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10765770811121911
            },
            {
              "step": 56500,
              "train_loss": 7.371744155883789,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1436426323489286,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10785145562840626
            },
            {
              "step": 57000,
              "train_loss": 7.350337505340576,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14375930977985263,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10857201437465847
            },
            {
              "step": 57500,
              "train_loss": 7.292462348937988,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1435490600997582,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10832754865987226
            },
            {
              "step": 58000,
              "train_loss": 7.252725124359131,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1436479051481001,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10728473437484354
            },
            {
              "step": 58500,
              "train_loss": 7.304697036743164,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14353189594112337,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10851096909027547
            },
            {
              "step": 59000,
              "train_loss": 7.2609758377075195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14359144755871966,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10856416827300563
            },
            {
              "step": 59500,
              "train_loss": 7.303220748901367,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14353710773866624,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10826775676105171
            },
            {
              "step": 60000,
              "train_loss": 7.3378400802612305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14362075959797949,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10839262563968077
            }
          ],
          "loss_first": 23.76266098022461,
          "loss_final_mean5": 7.343677711486817,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st60000_s2.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st60000_s2_round4.json"
        }
      ]
    },
    "C2_lr1e-03_st20000": {
      "capacity": "C2",
      "lr": 0.001,
      "steps": 20000,
      "reused": false,
      "deferred": false,
      "per_seed_acc_A": [
        0.039306640625,
        0.03125,
        0.033203125
      ],
      "mean_acc_A": 0.034586588541666664,
      "n_clearing_bar": 0,
      "clears": false,
      "n_competitive": 0,
      "competitive": false,
      "rows": [
        {
          "seed_idx": 0,
          "acc_A": 0.039306640625,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.859871864318848,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11329489719355479,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11318792658858001
            },
            {
              "step": 1000,
              "train_loss": 7.8189544677734375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11350929090986028,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11346922378288582
            },
            {
              "step": 1500,
              "train_loss": 7.774675369262695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1147532647009939,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11408096662489697
            },
            {
              "step": 2000,
              "train_loss": 7.828390598297119,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11551833007251844,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11383020068751648
            },
            {
              "step": 2500,
              "train_loss": 7.831323623657227,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11550525529310107,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11403466324554756
            },
            {
              "step": 3000,
              "train_loss": 7.823184490203857,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11586311005521566,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11398280021967366
            },
            {
              "step": 3500,
              "train_loss": 7.807523250579834,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11522739700740203,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11419915169244632
            },
            {
              "step": 4000,
              "train_loss": 7.835819721221924,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11529737303499132,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11359166738111526
            },
            {
              "step": 4500,
              "train_loss": 7.80279541015625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11540056043304503,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11428927420638502
            },
            {
              "step": 5000,
              "train_loss": 7.779255390167236,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11553142388584092,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11377757688751444
            },
            {
              "step": 5500,
              "train_loss": 7.74327278137207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.115697372762952,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1137221953831613
            },
            {
              "step": 6000,
              "train_loss": 7.774477005004883,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11556135234422982,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11429215839598328
            },
            {
              "step": 6500,
              "train_loss": 7.79350471496582,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11652464646613225,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11360964603954926
            },
            {
              "step": 7000,
              "train_loss": 7.790780544281006,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11624120076885447,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11364710179623216
            },
            {
              "step": 7500,
              "train_loss": 7.810597896575928,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11666287708794698,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11395778245059773
            },
            {
              "step": 8000,
              "train_loss": 7.806101322174072,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11721652274718508,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1129744389327243
            },
            {
              "step": 8500,
              "train_loss": 7.8024725914001465,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11750909371767193,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11364392004907131
            },
            {
              "step": 9000,
              "train_loss": 7.786511421203613,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11735184292774647,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11326731485314667
            },
            {
              "step": 9500,
              "train_loss": 7.776647567749023,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11851303617004305,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1137674649944529
            },
            {
              "step": 10000,
              "train_loss": 7.73433780670166,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11841355671640486,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11341114237438887
            },
            {
              "step": 10500,
              "train_loss": 7.787870407104492,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11884034326067194,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1131585564580746
            },
            {
              "step": 11000,
              "train_loss": 7.717774391174316,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11857593304011971,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11354557191953063
            },
            {
              "step": 11500,
              "train_loss": 7.756844520568848,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11819618102163076,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1136114617693238
            },
            {
              "step": 12000,
              "train_loss": 7.759425640106201,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1193136764341034,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11206902517005801
            },
            {
              "step": 12500,
              "train_loss": 7.743137359619141,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11860077863093466,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11289305565878749
            },
            {
              "step": 13000,
              "train_loss": 7.768972873687744,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11923642089823261,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11418370349565521
            },
            {
              "step": 13500,
              "train_loss": 7.770500183105469,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11947698262520134,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1137380645959638
            },
            {
              "step": 14000,
              "train_loss": 7.755629062652588,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11865173414116725,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11378540494479239
            },
            {
              "step": 14500,
              "train_loss": 7.768820285797119,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11973752116318792,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11376358970301226
            },
            {
              "step": 15000,
              "train_loss": 7.71832799911499,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1198871650849469,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11396848788717762
            },
            {
              "step": 15500,
              "train_loss": 7.795331954956055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11954600474564359,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11423036816995591
            },
            {
              "step": 16000,
              "train_loss": 7.686316967010498,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12027178244898096,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1140517148305662
            },
            {
              "step": 16500,
              "train_loss": 7.699585914611816,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12035260908305645,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1135726006468758
            },
            {
              "step": 17000,
              "train_loss": 7.753395080566406,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12041325296740979,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1142940943245776
            },
            {
              "step": 17500,
              "train_loss": 7.694072723388672,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12072159157833084,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11481175798689947
            },
            {
              "step": 18000,
              "train_loss": 7.718687057495117,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1209900711546652,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11492997512686998
            },
            {
              "step": 18500,
              "train_loss": 7.693017959594727,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1211640308611095,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11506488686427474
            },
            {
              "step": 19000,
              "train_loss": 7.747795104980469,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12081592855975032,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1144302740576677
            },
            {
              "step": 19500,
              "train_loss": 7.701839447021484,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1210031341179274,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11465790215879679
            },
            {
              "step": 20000,
              "train_loss": 7.693178176879883,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12139978795312345,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1144256733241491
            }
          ],
          "loss_first": 23.631038665771484,
          "loss_final_mean5": 7.697446632385254,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st20000_s0.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st20000_s0_round4.json"
        },
        {
          "seed_idx": 1,
          "acc_A": 0.03125,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 8.2623929977417,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11431510141119361,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11421996098943055
            },
            {
              "step": 1000,
              "train_loss": 7.828634262084961,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11381760949734598,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11384129006182775
            },
            {
              "step": 1500,
              "train_loss": 7.798648834228516,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11438040615757927,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11417741142213345
            },
            {
              "step": 2000,
              "train_loss": 7.814857482910156,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11526377446716651,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07299742044415325
            },
            {
              "step": 2500,
              "train_loss": 7.825799942016602,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11515512381447479,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11439730355050415
            },
            {
              "step": 3000,
              "train_loss": 7.828668594360352,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11559611844131723,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11435948550933972
            },
            {
              "step": 3500,
              "train_loss": 7.82358980178833,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11552272766130045,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11412021063733846
            },
            {
              "step": 4000,
              "train_loss": 7.797137260437012,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11575852881651372,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11415385094005615
            },
            {
              "step": 4500,
              "train_loss": 7.819406986236572,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11352635303046554,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11279120540712029
            },
            {
              "step": 5000,
              "train_loss": 7.7998762130737305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11591971217421815,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11098689865320921
            },
            {
              "step": 5500,
              "train_loss": 7.824387550354004,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11542841861955822,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11133925203466788
            },
            {
              "step": 6000,
              "train_loss": 7.789403915405273,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11714270053198561,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1105143079184927
            },
            {
              "step": 6500,
              "train_loss": 7.800105094909668,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11639802111312747,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1097639916697517
            },
            {
              "step": 7000,
              "train_loss": 7.797211647033691,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11630695121129975,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11213773227063939
            },
            {
              "step": 7500,
              "train_loss": 7.80075216293335,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11750651802867651,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11221121432026848
            },
            {
              "step": 8000,
              "train_loss": 7.804688453674316,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11707858898444101,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11410817044088617
            },
            {
              "step": 8500,
              "train_loss": 7.81658935546875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11690853582695127,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11383345379726961
            },
            {
              "step": 9000,
              "train_loss": 7.7926201820373535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1172827843693085,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11178470798768103
            },
            {
              "step": 9500,
              "train_loss": 7.775487422943115,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11859298555646092,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11386703653261065
            },
            {
              "step": 10000,
              "train_loss": 7.759500026702881,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11870791134424508,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11291582905687392
            },
            {
              "step": 10500,
              "train_loss": 7.783870697021484,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11848807329079136,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11025326594244689
            },
            {
              "step": 11000,
              "train_loss": 7.734534740447998,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11902030988130718,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11294285778421909
            },
            {
              "step": 11500,
              "train_loss": 7.754580020904541,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11984780500642955,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.110279087908566
            },
            {
              "step": 12000,
              "train_loss": 7.759180068969727,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11997957184212282,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11045835417462513
            },
            {
              "step": 12500,
              "train_loss": 7.749756813049316,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12102701386902481,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10963696683757007
            },
            {
              "step": 13000,
              "train_loss": 7.754622459411621,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12121939013013616,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10867536813020706
            },
            {
              "step": 13500,
              "train_loss": 7.703637599945068,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12172639049822465,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10902901639929041
            },
            {
              "step": 14000,
              "train_loss": 7.647228717803955,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12138674076413736,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10644582676468417
            },
            {
              "step": 14500,
              "train_loss": 7.6849799156188965,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12145305523881689,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10246943694073707
            },
            {
              "step": 15000,
              "train_loss": 7.714879989624023,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12108881358290091,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1023082003230229
            },
            {
              "step": 15500,
              "train_loss": 7.63900089263916,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12178019806742668,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10278111562365666
            },
            {
              "step": 16000,
              "train_loss": 7.702034950256348,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12087229185272008,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10165450361091644
            },
            {
              "step": 16500,
              "train_loss": 7.726351737976074,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12108794663799927,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1026718519278802
            },
            {
              "step": 17000,
              "train_loss": 7.687373161315918,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1216139230527915,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09857819805620238
            },
            {
              "step": 17500,
              "train_loss": 7.69771671295166,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1217246099258773,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09923162136692554
            },
            {
              "step": 18000,
              "train_loss": 7.6447930335998535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12192833493463695,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10037605481920764
            },
            {
              "step": 18500,
              "train_loss": 7.680201053619385,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12194794556125998,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10000254039186984
            },
            {
              "step": 19000,
              "train_loss": 7.692282199859619,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1221103195566684,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10130618017865345
            },
            {
              "step": 19500,
              "train_loss": 7.695809364318848,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12232860998483375,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09950794064207003
            },
            {
              "step": 20000,
              "train_loss": 7.647331237792969,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1225591825786978,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10024224675726146
            }
          ],
          "loss_first": 23.512657165527344,
          "loss_final_mean5": 7.63922004699707,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st20000_s1.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st20000_s1_round4.json"
        },
        {
          "seed_idx": 2,
          "acc_A": 0.033203125,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.858072280883789,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11396813957253471,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11387377174105495
            },
            {
              "step": 1000,
              "train_loss": 7.814732074737549,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11450075823813677,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11443216324551031
            },
            {
              "step": 1500,
              "train_loss": 7.776595592498779,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1142119268188253,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11392310302471742
            },
            {
              "step": 2000,
              "train_loss": 7.78227424621582,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11629903671564534,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11275047494564205
            },
            {
              "step": 2500,
              "train_loss": 7.777022838592529,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1158058054279536,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11271098133875057
            },
            {
              "step": 3000,
              "train_loss": 7.732091426849365,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11692247976316139,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11453217279631644
            },
            {
              "step": 3500,
              "train_loss": 7.764337539672852,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11933433671947569,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11431206029374152
            },
            {
              "step": 4000,
              "train_loss": 7.750700950622559,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11870947701390833,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11426829028641805
            },
            {
              "step": 4500,
              "train_loss": 7.728479862213135,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12001028418308124,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1150766700739041
            },
            {
              "step": 5000,
              "train_loss": 7.731109619140625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12166473810793832,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11033340624999255
            },
            {
              "step": 5500,
              "train_loss": 7.730527400970459,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12057594355428591,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1139636667794548
            },
            {
              "step": 6000,
              "train_loss": 7.758321762084961,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12104044546140358,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11337057175114751
            },
            {
              "step": 6500,
              "train_loss": 7.7726593017578125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12221204384695739,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11372889089398086
            },
            {
              "step": 7000,
              "train_loss": 7.721098899841309,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1233630157657899,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11176615569274873
            },
            {
              "step": 7500,
              "train_loss": 7.700116157531738,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1239080626401119,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11275322461733595
            },
            {
              "step": 8000,
              "train_loss": 7.744121551513672,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12389982072636485,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11225232144352049
            },
            {
              "step": 8500,
              "train_loss": 7.733041763305664,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12258538114838302,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11337449488928542
            },
            {
              "step": 9000,
              "train_loss": 7.72673225402832,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12343717005569488,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11278338002739474
            },
            {
              "step": 9500,
              "train_loss": 7.685547351837158,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12354076252086088,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11220104258973151
            },
            {
              "step": 10000,
              "train_loss": 7.692432880401611,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12287919304799289,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11206117289839312
            },
            {
              "step": 10500,
              "train_loss": 7.745523452758789,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12442051875405014,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11114761844510213
            },
            {
              "step": 11000,
              "train_loss": 7.6414079666137695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12503008777275681,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11293587839463726
            },
            {
              "step": 11500,
              "train_loss": 7.715743064880371,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12499088904587552,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11295788077404723
            },
            {
              "step": 12000,
              "train_loss": 7.675631046295166,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12574571260483935,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11053335346514359
            },
            {
              "step": 12500,
              "train_loss": 7.65718412399292,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12671417207457125,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1098605862352997
            },
            {
              "step": 13000,
              "train_loss": 7.645805835723877,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12677053577499464,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1103790708584711
            },
            {
              "step": 13500,
              "train_loss": 7.610309600830078,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12814522586995736,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11160727142123505
            },
            {
              "step": 14000,
              "train_loss": 7.570499420166016,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12811328849056736,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10942428099224344
            },
            {
              "step": 14500,
              "train_loss": 7.5896382331848145,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12845360016217455,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1108196183340624
            },
            {
              "step": 15000,
              "train_loss": 7.591616153717041,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12756980455014855,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11034956004004925
            },
            {
              "step": 15500,
              "train_loss": 7.589356422424316,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12838801025645807,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11136045143939555
            },
            {
              "step": 16000,
              "train_loss": 7.643320083618164,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1286045092274435,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11093037761747837
            },
            {
              "step": 16500,
              "train_loss": 7.636025428771973,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12889357371022925,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11109486152417958
            },
            {
              "step": 17000,
              "train_loss": 7.617449760437012,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12917949602706358,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10795596288517118
            },
            {
              "step": 17500,
              "train_loss": 7.560426712036133,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12945016316371039,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10936111048795283
            },
            {
              "step": 18000,
              "train_loss": 7.589969635009766,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12956846790621057,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10805816884385422
            },
            {
              "step": 18500,
              "train_loss": 7.580056190490723,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12904131569666788,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10754666419234127
            },
            {
              "step": 19000,
              "train_loss": 7.646286487579346,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12960226950235665,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10678758792346343
            },
            {
              "step": 19500,
              "train_loss": 7.5130133628845215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12932296976214275,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10662116954335943
            },
            {
              "step": 20000,
              "train_loss": 7.562612533569336,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12959109840448946,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10652868408942595
            }
          ],
          "loss_first": 23.56930923461914,
          "loss_final_mean5": 7.588474273681641,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st20000_s2.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st20000_s2_round4.json"
        }
      ]
    },
    "C2_lr1e-03_st60000": {
      "capacity": "C2",
      "lr": 0.001,
      "steps": 60000,
      "reused": false,
      "deferred": false,
      "per_seed_acc_A": [
        0.031494140625,
        0.030029296875,
        0.032958984375
      ],
      "mean_acc_A": 0.031494140625,
      "n_clearing_bar": 0,
      "clears": false,
      "n_competitive": 0,
      "competitive": false,
      "rows": [
        {
          "seed_idx": 0,
          "acc_A": 0.031494140625,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.8597798347473145,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11330917471786961,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11319409677525982
            },
            {
              "step": 1000,
              "train_loss": 7.81313943862915,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11430836596991867,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11298870027530938
            },
            {
              "step": 1500,
              "train_loss": 7.765929222106934,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1149549360270612,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11372309766011313
            },
            {
              "step": 2000,
              "train_loss": 7.833658695220947,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11537562822923064,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11352504772366956
            },
            {
              "step": 2500,
              "train_loss": 7.817070960998535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11383095110068098,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11323351773899049
            },
            {
              "step": 3000,
              "train_loss": 7.8467254638671875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11401248892070726,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11451721988851205
            },
            {
              "step": 3500,
              "train_loss": 7.81268310546875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11411516164662316,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1128533823066391
            },
            {
              "step": 4000,
              "train_loss": 7.839026927947998,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11384450871264562,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1140154252643697
            },
            {
              "step": 4500,
              "train_loss": 7.821819305419922,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11487827898235992,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11400272464379668
            },
            {
              "step": 5000,
              "train_loss": 7.806371688842773,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11500768520636484,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11347311566350982
            },
            {
              "step": 5500,
              "train_loss": 7.706470489501953,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11592708469834179,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11311573127750307
            },
            {
              "step": 6000,
              "train_loss": 7.704699993133545,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11565692815929651,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11254976538475603
            },
            {
              "step": 6500,
              "train_loss": 7.7792134284973145,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11577568808570504,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11167677328921854
            },
            {
              "step": 7000,
              "train_loss": 7.781333923339844,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11671328818192706,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11394019518047571
            },
            {
              "step": 7500,
              "train_loss": 7.7735161781311035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11835242382949218,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11270007980056107
            },
            {
              "step": 8000,
              "train_loss": 7.746657848358154,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11723223677836359,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11463149322662503
            },
            {
              "step": 8500,
              "train_loss": 7.809930801391602,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11738514160970226,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11307697655865923
            },
            {
              "step": 9000,
              "train_loss": 7.774608612060547,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11673329817131162,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11385170521680266
            },
            {
              "step": 9500,
              "train_loss": 7.788275718688965,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11725085240323097,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11324161977972835
            },
            {
              "step": 10000,
              "train_loss": 7.697646141052246,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1187904765829444,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11437759705586359
            },
            {
              "step": 10500,
              "train_loss": 7.745491981506348,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11818229302298278,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1138283900800161
            },
            {
              "step": 11000,
              "train_loss": 7.712668418884277,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11879926698748022,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11391873366665095
            },
            {
              "step": 11500,
              "train_loss": 7.742128372192383,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11907046829583123,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11424353200709447
            },
            {
              "step": 12000,
              "train_loss": 7.7631144523620605,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12023514934116974,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11458295967895538
            },
            {
              "step": 12500,
              "train_loss": 7.676390647888184,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12005400273483247,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11346298729768023
            },
            {
              "step": 13000,
              "train_loss": 7.7466816902160645,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12023829022655264,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11383294221013784
            },
            {
              "step": 13500,
              "train_loss": 7.672948360443115,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12050238507799804,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11480996990576386
            },
            {
              "step": 14000,
              "train_loss": 7.717613220214844,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12019440316362306,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11497956997482106
            },
            {
              "step": 14500,
              "train_loss": 7.711503505706787,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1211898002657108,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11297058401396498
            },
            {
              "step": 15000,
              "train_loss": 7.7162766456604,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12053885048953816,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11230787192471325
            },
            {
              "step": 15500,
              "train_loss": 7.723823547363281,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12155221070861444,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1093562783789821
            },
            {
              "step": 16000,
              "train_loss": 7.571467399597168,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12190822639968246,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11289939406560734
            },
            {
              "step": 16500,
              "train_loss": 7.659517288208008,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12361578224226832,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11260990024311468
            },
            {
              "step": 17000,
              "train_loss": 7.628884792327881,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12089190527331084,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11193336412543431
            },
            {
              "step": 17500,
              "train_loss": 7.687078952789307,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12093059183098376,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10989121871534735
            },
            {
              "step": 18000,
              "train_loss": 7.686183929443359,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12227705516852438,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10934720153454691
            },
            {
              "step": 18500,
              "train_loss": 7.687735557556152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12284824950620532,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11205693508964032
            },
            {
              "step": 19000,
              "train_loss": 7.697235107421875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12385063315741718,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11326086550252512
            },
            {
              "step": 19500,
              "train_loss": 7.66460657119751,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12292146688560024,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11112156749004498
            },
            {
              "step": 20000,
              "train_loss": 7.666850566864014,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12353056215215474,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10937192029086873
            },
            {
              "step": 20500,
              "train_loss": 7.661853790283203,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12328030430944636,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11076751537621021
            },
            {
              "step": 21000,
              "train_loss": 7.713528633117676,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12309335265308619,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11251676024403423
            },
            {
              "step": 21500,
              "train_loss": 7.6788740158081055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12409514043247327,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11165408394299448
            },
            {
              "step": 22000,
              "train_loss": 7.657925128936768,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12257999327266589,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11218442395329475
            },
            {
              "step": 22500,
              "train_loss": 7.672407150268555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12271646555745974,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11229254881618544
            },
            {
              "step": 23000,
              "train_loss": 7.684490203857422,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12262648181058466,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11231672094436362
            },
            {
              "step": 23500,
              "train_loss": 7.675095081329346,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12430158327333629,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11254703265149146
            },
            {
              "step": 24000,
              "train_loss": 7.611830711364746,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12394669582135975,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11296985443914309
            },
            {
              "step": 24500,
              "train_loss": 7.597898006439209,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1226659879903309,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1114960991544649
            },
            {
              "step": 25000,
              "train_loss": 7.645452976226807,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12526183744193986,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1122821043827571
            },
            {
              "step": 25500,
              "train_loss": 7.649507522583008,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12495150993345305,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1120816778857261
            },
            {
              "step": 26000,
              "train_loss": 7.693272590637207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12459308299003169,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11057286628056318
            },
            {
              "step": 26500,
              "train_loss": 7.641069412231445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12578988063614815,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1117474915808998
            },
            {
              "step": 27000,
              "train_loss": 7.663240432739258,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12664379691705108,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11281182448146865
            },
            {
              "step": 27500,
              "train_loss": 7.679821014404297,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12539218226447701,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11116792302345857
            },
            {
              "step": 28000,
              "train_loss": 7.687066555023193,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12562488636467606,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11222874163649976
            },
            {
              "step": 28500,
              "train_loss": 7.658846378326416,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12552291370229796,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1136917196563445
            },
            {
              "step": 29000,
              "train_loss": 7.613430500030518,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12778290989808738,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11362263571936637
            },
            {
              "step": 29500,
              "train_loss": 7.581944942474365,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1300929569406435,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11307730461703613
            },
            {
              "step": 30000,
              "train_loss": 7.519341468811035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1296840191935189,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11426488868892193
            },
            {
              "step": 30500,
              "train_loss": 7.625408172607422,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1290445561753586,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11272085760720074
            },
            {
              "step": 31000,
              "train_loss": 7.677945137023926,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1277354076737538,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11057592235738412
            },
            {
              "step": 31500,
              "train_loss": 7.531085014343262,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1276485314592719,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1106913000694476
            },
            {
              "step": 32000,
              "train_loss": 7.624381065368652,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12820772727718577,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11322418024064973
            },
            {
              "step": 32500,
              "train_loss": 7.587470054626465,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12615582713624462,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1118162875645794
            },
            {
              "step": 33000,
              "train_loss": 7.616922378540039,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1276223476161249,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11260468285763636
            },
            {
              "step": 33500,
              "train_loss": 7.535333156585693,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12898100941674784,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11234522925224155
            },
            {
              "step": 34000,
              "train_loss": 7.54445219039917,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1284649065346457,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1128462182241492
            },
            {
              "step": 34500,
              "train_loss": 7.711383819580078,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1283649165998213,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11395586194703355
            },
            {
              "step": 35000,
              "train_loss": 7.632699489593506,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1287315017543733,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1134356886614114
            },
            {
              "step": 35500,
              "train_loss": 7.605405807495117,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12871289893519133,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11312927427934483
            },
            {
              "step": 36000,
              "train_loss": 7.580479145050049,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12981242081150413,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11222491727676243
            },
            {
              "step": 36500,
              "train_loss": 7.504734992980957,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12932936853030697,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11089011520380154
            },
            {
              "step": 37000,
              "train_loss": 7.547995090484619,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12948930746642873,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11141329316888005
            },
            {
              "step": 37500,
              "train_loss": 7.494917392730713,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1294479229254648,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11147448210977018
            },
            {
              "step": 38000,
              "train_loss": 7.537333965301514,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1295006774016656,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11099176167044789
            },
            {
              "step": 38500,
              "train_loss": 7.5370049476623535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1289044384029694,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11276980262482539
            },
            {
              "step": 39000,
              "train_loss": 7.492206573486328,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13007761986227706,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11204564193030819
            },
            {
              "step": 39500,
              "train_loss": 7.509580612182617,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13053262582980096,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11235093756113201
            },
            {
              "step": 40000,
              "train_loss": 7.5273613929748535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13047536252997816,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11244905000785366
            },
            {
              "step": 40500,
              "train_loss": 7.544908046722412,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13062384235672653,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11285036953631788
            },
            {
              "step": 41000,
              "train_loss": 7.526517868041992,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1299597073229961,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11293741315603256
            },
            {
              "step": 41500,
              "train_loss": 7.497112274169922,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13002622459316626,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11294832808198407
            },
            {
              "step": 42000,
              "train_loss": 7.556213855743408,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13101852824911475,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1136985890334472
            },
            {
              "step": 42500,
              "train_loss": 7.555578231811523,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1304910842445679,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11258059984538704
            },
            {
              "step": 43000,
              "train_loss": 7.473711013793945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13047703861957416,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11182397470111027
            },
            {
              "step": 43500,
              "train_loss": 7.535257816314697,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.131420218560379,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11327448900556192
            },
            {
              "step": 44000,
              "train_loss": 7.517947673797607,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1316284920903854,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1125080389319919
            },
            {
              "step": 44500,
              "train_loss": 7.484084129333496,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13161517668049783,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11260902864160016
            },
            {
              "step": 45000,
              "train_loss": 7.569532871246338,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13212002016371116,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11202578339725733
            },
            {
              "step": 45500,
              "train_loss": 7.47488260269165,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13218132051406428,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11224984435830265
            },
            {
              "step": 46000,
              "train_loss": 7.4416069984436035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13112444011494517,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1111611925298348
            },
            {
              "step": 46500,
              "train_loss": 7.506398677825928,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13148343958891928,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11141405359376222
            },
            {
              "step": 47000,
              "train_loss": 7.459616184234619,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13186477642739192,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11136833357159048
            },
            {
              "step": 47500,
              "train_loss": 7.514214038848877,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1321391703095287,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11128698982065544
            },
            {
              "step": 48000,
              "train_loss": 7.622621059417725,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1318893960560672,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10961608996149153
            },
            {
              "step": 48500,
              "train_loss": 7.426772117614746,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13158038904657587,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11031164968153462
            },
            {
              "step": 49000,
              "train_loss": 7.480714797973633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13168364885495976,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10967854660702869
            },
            {
              "step": 49500,
              "train_loss": 7.51048469543457,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13183024781756103,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10967743635410443
            },
            {
              "step": 50000,
              "train_loss": 7.487885475158691,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13229839771520346,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11063994327560067
            },
            {
              "step": 50500,
              "train_loss": 7.504878997802734,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13247537577990443,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11073019413743168
            },
            {
              "step": 51000,
              "train_loss": 7.369619846343994,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13267881638603285,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11115834634983912
            },
            {
              "step": 51500,
              "train_loss": 7.468574047088623,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13303047086810693,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11069772264454514
            },
            {
              "step": 52000,
              "train_loss": 7.453960418701172,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1332174584385939,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10991440212819725
            },
            {
              "step": 52500,
              "train_loss": 7.363674163818359,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1329392233164981,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10931920271832496
            },
            {
              "step": 53000,
              "train_loss": 7.461635589599609,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1327886677463539,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10894355206983164
            },
            {
              "step": 53500,
              "train_loss": 7.468947410583496,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13321494951378554,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10863761341897771
            },
            {
              "step": 54000,
              "train_loss": 7.4585371017456055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13305885472800583,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10870765498839319
            },
            {
              "step": 54500,
              "train_loss": 7.427529811859131,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13346801226725802,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10893980058608577
            },
            {
              "step": 55000,
              "train_loss": 7.43690299987793,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13367309502791613,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10857427451992407
            },
            {
              "step": 55500,
              "train_loss": 7.487627983093262,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1333635714254342,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10884513601195067
            },
            {
              "step": 56000,
              "train_loss": 7.4567155838012695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1338562709861435,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10900665784720331
            },
            {
              "step": 56500,
              "train_loss": 7.423872470855713,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13370978995226324,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10866126057226211
            },
            {
              "step": 57000,
              "train_loss": 7.372765064239502,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13389490550616756,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10953584092203528
            },
            {
              "step": 57500,
              "train_loss": 7.5171003341674805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13399625313468277,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10864345671143383
            },
            {
              "step": 58000,
              "train_loss": 7.363324165344238,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13405230874195695,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10865100845694542
            },
            {
              "step": 58500,
              "train_loss": 7.467257976531982,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13386577280471101,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.108246281335596
            },
            {
              "step": 59000,
              "train_loss": 7.441740036010742,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13414463843218982,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10873980791075155
            },
            {
              "step": 59500,
              "train_loss": 7.381402015686035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1340883481898345,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10854960762662813
            },
            {
              "step": 60000,
              "train_loss": 7.347009658813477,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1341413150075823,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10819892369909212
            }
          ],
          "loss_first": 23.631038665771484,
          "loss_final_mean5": 7.389603137969971,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st60000_s0.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st60000_s0_round4.json"
        },
        {
          "seed_idx": 1,
          "acc_A": 0.030029296875,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.826503753662109,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11471009097294882,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11460848653223366
            },
            {
              "step": 1000,
              "train_loss": 7.803831100463867,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11542943358654156,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11335554934339598
            },
            {
              "step": 1500,
              "train_loss": 7.785572052001953,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11734168347902596,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11416241590632126
            },
            {
              "step": 2000,
              "train_loss": 7.798978805541992,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11627278389642015,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11475378938484937
            },
            {
              "step": 2500,
              "train_loss": 7.764569282531738,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11759504931978881,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11459991370793432
            },
            {
              "step": 3000,
              "train_loss": 7.788468837738037,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11856989987427369,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11491396703058854
            },
            {
              "step": 3500,
              "train_loss": 7.7491607666015625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1181431264267303,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1148346493137069
            },
            {
              "step": 4000,
              "train_loss": 7.794193267822266,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11770377226639539,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11338189721573144
            },
            {
              "step": 4500,
              "train_loss": 7.744399070739746,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11865233053686097,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11177345196483657
            },
            {
              "step": 5000,
              "train_loss": 7.811566352844238,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1187868295237422,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11449376429663971
            },
            {
              "step": 5500,
              "train_loss": 7.784253120422363,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11976462526945397,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11163964756997302
            },
            {
              "step": 6000,
              "train_loss": 7.786200523376465,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11988235340686515,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11192301445407793
            },
            {
              "step": 6500,
              "train_loss": 7.761137962341309,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12004870997043326,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11139543820172548
            },
            {
              "step": 7000,
              "train_loss": 7.70064115524292,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12069674878148362,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1120332982391119
            },
            {
              "step": 7500,
              "train_loss": 7.741750240325928,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12282723089447245,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11332009092438966
            },
            {
              "step": 8000,
              "train_loss": 7.757240295410156,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12185554101597518,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11111718404572457
            },
            {
              "step": 8500,
              "train_loss": 7.687932014465332,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12181915668770671,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11118435679236427
            },
            {
              "step": 9000,
              "train_loss": 7.717114448547363,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12004835292464122,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10207178955897689
            },
            {
              "step": 9500,
              "train_loss": 7.711733818054199,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12089157308219001,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10852987959515303
            },
            {
              "step": 10000,
              "train_loss": 7.7768073081970215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12056827917695045,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10463466984219849
            },
            {
              "step": 10500,
              "train_loss": 7.692536354064941,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1206367916893214,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11066207563271746
            },
            {
              "step": 11000,
              "train_loss": 7.784061431884766,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12289610598236322,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10838166816392913
            },
            {
              "step": 11500,
              "train_loss": 7.668998718261719,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12115571222966537,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11149787117028609
            },
            {
              "step": 12000,
              "train_loss": 7.657530784606934,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1222621813067235,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10983706940896809
            },
            {
              "step": 12500,
              "train_loss": 7.770751476287842,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12169456464471295,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11070872651180252
            },
            {
              "step": 13000,
              "train_loss": 7.698018550872803,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12298863747855648,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10269256687024608
            },
            {
              "step": 13500,
              "train_loss": 7.660818099975586,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12347192550078034,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10806169378338382
            },
            {
              "step": 14000,
              "train_loss": 7.688253402709961,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12389998463913798,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11273684533080086
            },
            {
              "step": 14500,
              "train_loss": 7.705885410308838,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12626457499573007,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10751646244898438
            },
            {
              "step": 15000,
              "train_loss": 7.673369407653809,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1260659671970643,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10413866624003276
            },
            {
              "step": 15500,
              "train_loss": 7.629644870758057,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12762285402277485,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.06862008332973346
            },
            {
              "step": 16000,
              "train_loss": 7.592520713806152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12701708578970283,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10321198188466951
            },
            {
              "step": 16500,
              "train_loss": 7.656763076782227,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12653608212713152,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09668995667016134
            },
            {
              "step": 17000,
              "train_loss": 7.696979999542236,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12592318293172866,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10556936054490507
            },
            {
              "step": 17500,
              "train_loss": 7.62042760848999,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12604476261185482,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09973734454251826
            },
            {
              "step": 18000,
              "train_loss": 7.667107105255127,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12824003910645843,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09944792476017028
            },
            {
              "step": 18500,
              "train_loss": 7.610874652862549,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12797247752314433,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09923787042498589
            },
            {
              "step": 19000,
              "train_loss": 7.583914279937744,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1286278734332882,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0967788768466562
            },
            {
              "step": 19500,
              "train_loss": 7.588804721832275,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12774231034563854,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09468099125660956
            },
            {
              "step": 20000,
              "train_loss": 7.644514083862305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12616258603520691,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10042538325069472
            },
            {
              "step": 20500,
              "train_loss": 7.6214494705200195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12840854917885736,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08830751886125654
            },
            {
              "step": 21000,
              "train_loss": 7.560669422149658,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12707542965654284,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0911986309220083
            },
            {
              "step": 21500,
              "train_loss": 7.516815662384033,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12850679300026968,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10759799589868635
            },
            {
              "step": 22000,
              "train_loss": 7.588589668273926,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1299907075590454,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08321656417683698
            },
            {
              "step": 22500,
              "train_loss": 7.575255393981934,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12925077875843272,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09426170884398744
            },
            {
              "step": 23000,
              "train_loss": 7.6629767417907715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12971870665205643,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0893311035761144
            },
            {
              "step": 23500,
              "train_loss": 7.567328929901123,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13132526335539296,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10155598557321355
            },
            {
              "step": 24000,
              "train_loss": 7.636958122253418,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13185142213478684,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10005480563268065
            },
            {
              "step": 24500,
              "train_loss": 7.484373569488525,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1316255711717531,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10161938407691196
            },
            {
              "step": 25000,
              "train_loss": 7.544681072235107,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13000387488864362,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10645041457610205
            },
            {
              "step": 25500,
              "train_loss": 7.560975074768066,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13036609237315133,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09837717836489901
            },
            {
              "step": 26000,
              "train_loss": 7.552196979522705,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1290713232010603,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09467778110411018
            },
            {
              "step": 26500,
              "train_loss": 7.521983623504639,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12945790932280943,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09774205827852711
            },
            {
              "step": 27000,
              "train_loss": 7.614037036895752,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13078653492266312,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09340556163806468
            },
            {
              "step": 27500,
              "train_loss": 7.603831768035889,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13242206402355805,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0970711688278243
            },
            {
              "step": 28000,
              "train_loss": 7.536646366119385,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13125849195057526,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09725137980422005
            },
            {
              "step": 28500,
              "train_loss": 7.566104888916016,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1316266359644942,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09256377219571732
            },
            {
              "step": 29000,
              "train_loss": 7.583209991455078,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1316757146269083,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09796307637589052
            },
            {
              "step": 29500,
              "train_loss": 7.494869709014893,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1329525801120326,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0916571662237402
            },
            {
              "step": 30000,
              "train_loss": 7.602343559265137,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13317677687155083,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09031203138874844
            },
            {
              "step": 30500,
              "train_loss": 7.5187225341796875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13446294696768746,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09787955903448164
            },
            {
              "step": 31000,
              "train_loss": 7.376005172729492,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13443691009888425,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08977197876083665
            },
            {
              "step": 31500,
              "train_loss": 7.451329231262207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1347847513970919,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09327306426712312
            },
            {
              "step": 32000,
              "train_loss": 7.484683513641357,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1359022383694537,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10337375605013222
            },
            {
              "step": 32500,
              "train_loss": 7.441712379455566,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13519580336287618,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0902781194599811
            },
            {
              "step": 33000,
              "train_loss": 7.538978099822998,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13565484003629535,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09978381294058636
            },
            {
              "step": 33500,
              "train_loss": 7.490571022033691,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13581403286661953,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10633082140702754
            },
            {
              "step": 34000,
              "train_loss": 7.50691032409668,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1368118550744839,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1026844477164559
            },
            {
              "step": 34500,
              "train_loss": 7.465847015380859,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13616245274897665,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10527070227544755
            },
            {
              "step": 35000,
              "train_loss": 7.460622787475586,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13737836707150564,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10372238495619968
            },
            {
              "step": 35500,
              "train_loss": 7.403713703155518,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13712034554919228,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09913082519778982
            },
            {
              "step": 36000,
              "train_loss": 7.498868942260742,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13743714918382466,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08441549685085192
            },
            {
              "step": 36500,
              "train_loss": 7.4372239112854,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13684671110240743,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08694007326266728
            },
            {
              "step": 37000,
              "train_loss": 7.473484992980957,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13773108617169783,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09267405551509
            },
            {
              "step": 37500,
              "train_loss": 7.402281284332275,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13623336737509817,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08916335974936374
            },
            {
              "step": 38000,
              "train_loss": 7.516438961029053,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.136733082938008,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09094195775105618
            },
            {
              "step": 38500,
              "train_loss": 7.511798858642578,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13609058258589357,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08865370316198096
            },
            {
              "step": 39000,
              "train_loss": 7.356629848480225,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13621103449258953,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08311097309342586
            },
            {
              "step": 39500,
              "train_loss": 7.548161029815674,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1367736451793462,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09156573587097228
            },
            {
              "step": 40000,
              "train_loss": 7.415346145629883,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13677172869211063,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08593512038351037
            },
            {
              "step": 40500,
              "train_loss": 7.3343305587768555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13799487316282466,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0872438772348687
            },
            {
              "step": 41000,
              "train_loss": 7.397356986999512,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13775260472903028,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08930842153495178
            },
            {
              "step": 41500,
              "train_loss": 7.433567523956299,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13686393364332616,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08831917468341999
            },
            {
              "step": 42000,
              "train_loss": 7.4450531005859375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13724871003068984,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09137425574590452
            },
            {
              "step": 42500,
              "train_loss": 7.421831130981445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13778894441202283,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0922454149404075
            },
            {
              "step": 43000,
              "train_loss": 7.374530792236328,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13623455230845138,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08961928021744825
            },
            {
              "step": 43500,
              "train_loss": 7.380859375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1375109957298264,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0922437867266126
            },
            {
              "step": 44000,
              "train_loss": 7.410948753356934,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13690465572290123,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08818045552470721
            },
            {
              "step": 44500,
              "train_loss": 7.3925042152404785,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13791522686369717,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09004044815083034
            },
            {
              "step": 45000,
              "train_loss": 7.36421012878418,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13792381068924442,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08830680410028435
            },
            {
              "step": 45500,
              "train_loss": 7.361188888549805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1375806001597084,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09118942168424837
            },
            {
              "step": 46000,
              "train_loss": 7.3951263427734375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13795363093959168,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09044611451099627
            },
            {
              "step": 46500,
              "train_loss": 7.33184289932251,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1384855819051154,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08902634269907139
            },
            {
              "step": 47000,
              "train_loss": 7.378464221954346,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1386059527285397,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08668708149343729
            },
            {
              "step": 47500,
              "train_loss": 7.406359672546387,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13864182849647477,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0881910783064086
            },
            {
              "step": 48000,
              "train_loss": 7.4251909255981445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13881394953932613,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08820785346324556
            },
            {
              "step": 48500,
              "train_loss": 7.415491104125977,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1402692271512933,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08794681046856567
            },
            {
              "step": 49000,
              "train_loss": 7.310202121734619,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1400236810441129,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09155356106930412
            },
            {
              "step": 49500,
              "train_loss": 7.35316801071167,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13944490195717663,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0906897472741548
            },
            {
              "step": 50000,
              "train_loss": 7.349065780639648,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14013334742048755,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09150508572929539
            },
            {
              "step": 50500,
              "train_loss": 7.263944625854492,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13993727799970657,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09086130250943825
            },
            {
              "step": 51000,
              "train_loss": 7.341202735900879,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14026367530459538,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09092686159419827
            },
            {
              "step": 51500,
              "train_loss": 7.422202110290527,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14023214764893055,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08929822238860652
            },
            {
              "step": 52000,
              "train_loss": 7.3495683670043945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1405695116845891,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09108473750529811
            },
            {
              "step": 52500,
              "train_loss": 7.376979351043701,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1409069667570293,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09196153492666781
            },
            {
              "step": 53000,
              "train_loss": 7.338198184967041,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.140611729293596,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09000079435645603
            },
            {
              "step": 53500,
              "train_loss": 7.292306900024414,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14076287008356303,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09275941611849703
            },
            {
              "step": 54000,
              "train_loss": 7.286843299865723,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14104375208262354,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09038193777087145
            },
            {
              "step": 54500,
              "train_loss": 7.368121147155762,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14035996788879856,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09215521343867294
            },
            {
              "step": 55000,
              "train_loss": 7.3510518074035645,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1411408795393072,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09078353061340749
            },
            {
              "step": 55500,
              "train_loss": 7.355401992797852,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14061505877180025,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09009328644606285
            },
            {
              "step": 56000,
              "train_loss": 7.310765266418457,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1407042182981968,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09165483113611117
            },
            {
              "step": 56500,
              "train_loss": 7.2771382331848145,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14043045038124546,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09183267681510188
            },
            {
              "step": 57000,
              "train_loss": 7.352240562438965,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1409689211868681,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09159752179402858
            },
            {
              "step": 57500,
              "train_loss": 7.367147445678711,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14136357163079083,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09190910164033994
            },
            {
              "step": 58000,
              "train_loss": 7.2956976890563965,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1407964279060252,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09263140874099918
            },
            {
              "step": 58500,
              "train_loss": 7.280754089355469,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14131691394140944,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09175841539399698
            },
            {
              "step": 59000,
              "train_loss": 7.2457194328308105,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1413974320748821,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09208466569543816
            },
            {
              "step": 59500,
              "train_loss": 7.277112007141113,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14124824642203748,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09262539917835966
            },
            {
              "step": 60000,
              "train_loss": 7.399839878082275,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14124943810747936,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09180587687296793
            }
          ],
          "loss_first": 23.512657165527344,
          "loss_final_mean5": 7.321181297302246,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st60000_s1.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st60000_s1_round4.json"
        },
        {
          "seed_idx": 2,
          "acc_A": 0.032958984375,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.846120357513428,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11401115579064935,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11393439857056364
            },
            {
              "step": 1000,
              "train_loss": 7.812593460083008,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11446574807632715,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11447685700841248
            },
            {
              "step": 1500,
              "train_loss": 7.814576148986816,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11393965152092278,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11393383634276688
            },
            {
              "step": 2000,
              "train_loss": 7.83702278137207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11466149525949731,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11428607295965776
            },
            {
              "step": 2500,
              "train_loss": 7.804041862487793,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11451785947429016,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11383355653379112
            },
            {
              "step": 3000,
              "train_loss": 7.825394630432129,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1149334852816537,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11435902578523383
            },
            {
              "step": 3500,
              "train_loss": 7.808828830718994,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1151065289741382,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11375636339653283
            },
            {
              "step": 4000,
              "train_loss": 7.772569179534912,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1164416340761818,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11441377265146002
            },
            {
              "step": 4500,
              "train_loss": 7.793837547302246,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1158016519038938,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1140876401332207
            },
            {
              "step": 5000,
              "train_loss": 7.765071392059326,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11846183816669509,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11431289650499821
            },
            {
              "step": 5500,
              "train_loss": 7.768725395202637,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11737128120148554,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11427499883575365
            },
            {
              "step": 6000,
              "train_loss": 7.779837608337402,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11735162109835073,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11441381421172991
            },
            {
              "step": 6500,
              "train_loss": 7.763954162597656,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11840909911552444,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11454840190708637
            },
            {
              "step": 7000,
              "train_loss": 7.751368522644043,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.117842449224554,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11387315182946622
            },
            {
              "step": 7500,
              "train_loss": 7.726190090179443,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1183516604360193,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1132407687837258
            },
            {
              "step": 8000,
              "train_loss": 7.774206161499023,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11845999420620501,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11139907455071807
            },
            {
              "step": 8500,
              "train_loss": 7.750467300415039,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1183120448840782,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11140186624834314
            },
            {
              "step": 9000,
              "train_loss": 7.733829498291016,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11800804501399398,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1122976498445496
            },
            {
              "step": 9500,
              "train_loss": 7.732986927032471,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11921724758576602,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11241283407434821
            },
            {
              "step": 10000,
              "train_loss": 7.696150779724121,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11955968802794814,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11190732376417145
            },
            {
              "step": 10500,
              "train_loss": 7.731070518493652,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12030818132916465,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1134453383856453
            },
            {
              "step": 11000,
              "train_loss": 7.673191547393799,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11919903091620654,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11341472686035559
            },
            {
              "step": 11500,
              "train_loss": 7.787651062011719,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11928278050618246,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11177924327785149
            },
            {
              "step": 12000,
              "train_loss": 7.69899845123291,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1193455655593425,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11300428124377504
            },
            {
              "step": 12500,
              "train_loss": 7.7129082679748535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11862580018350855,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11095875775208697
            },
            {
              "step": 13000,
              "train_loss": 7.696821212768555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11963771341834217,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11066135147120804
            },
            {
              "step": 13500,
              "train_loss": 7.6631550788879395,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11921581404749304,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10997280268929899
            },
            {
              "step": 14000,
              "train_loss": 7.6983323097229,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12062364700250328,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10893082054099068
            },
            {
              "step": 14500,
              "train_loss": 7.726043701171875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12129872874356806,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10907131503336132
            },
            {
              "step": 15000,
              "train_loss": 7.677931785583496,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12075009156251326,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10772940499009565
            },
            {
              "step": 15500,
              "train_loss": 7.660662651062012,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12164495064644143,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11157516593812034
            },
            {
              "step": 16000,
              "train_loss": 7.6877570152282715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12181534036062658,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11057692638132721
            },
            {
              "step": 16500,
              "train_loss": 7.714484691619873,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12125169177306816,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10776210995391011
            },
            {
              "step": 17000,
              "train_loss": 7.657924652099609,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12263113970402628,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11005640990333632
            },
            {
              "step": 17500,
              "train_loss": 7.667457103729248,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12254598579602316,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10736837197327986
            },
            {
              "step": 18000,
              "train_loss": 7.614758491516113,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12485242588445544,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10394789645215496
            },
            {
              "step": 18500,
              "train_loss": 7.727969646453857,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12433172058081254,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10467226302716881
            },
            {
              "step": 19000,
              "train_loss": 7.663270473480225,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1239089741720818,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10210623440798372
            },
            {
              "step": 19500,
              "train_loss": 7.565320014953613,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12453001720132306,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10256650630617514
            },
            {
              "step": 20000,
              "train_loss": 7.640444278717041,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12389767752029002,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10573322081472725
            },
            {
              "step": 20500,
              "train_loss": 7.624699115753174,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12320950004504994,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10680821392452344
            },
            {
              "step": 21000,
              "train_loss": 7.542875289916992,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12426692666485906,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10408884874777868
            },
            {
              "step": 21500,
              "train_loss": 7.67387580871582,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12446194450603798,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10588578361785039
            },
            {
              "step": 22000,
              "train_loss": 7.664972305297852,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1259479834116064,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10239994165021926
            },
            {
              "step": 22500,
              "train_loss": 7.6198272705078125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1243674690485932,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10109147010371089
            },
            {
              "step": 23000,
              "train_loss": 7.678023338317871,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12312881444813684,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09960276284255087
            },
            {
              "step": 23500,
              "train_loss": 7.678716659545898,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12467864388599992,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10340746509609744
            },
            {
              "step": 24000,
              "train_loss": 7.619235515594482,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1264171470538713,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1047371766762808
            },
            {
              "step": 24500,
              "train_loss": 7.672680854797363,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12695320922648534,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10372234939131886
            },
            {
              "step": 25000,
              "train_loss": 7.506867408752441,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12808015529299155,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09339194232597947
            },
            {
              "step": 25500,
              "train_loss": 7.5318522453308105,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12821810616878793,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09906256769318134
            },
            {
              "step": 26000,
              "train_loss": 7.618183135986328,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1273495075874962,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1012957938364707
            },
            {
              "step": 26500,
              "train_loss": 7.596104621887207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12945799203589559,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10092595627065748
            },
            {
              "step": 27000,
              "train_loss": 7.588354587554932,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12955355766462162,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09576364740496501
            },
            {
              "step": 27500,
              "train_loss": 7.662352085113525,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1279742038459517,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10227643063990399
            },
            {
              "step": 28000,
              "train_loss": 7.605800151824951,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12868281017290428,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10230666032293811
            },
            {
              "step": 28500,
              "train_loss": 7.631078720092773,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12905747955664992,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.097192365268711
            },
            {
              "step": 29000,
              "train_loss": 7.590982437133789,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13035883847624063,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10238904331345111
            },
            {
              "step": 29500,
              "train_loss": 7.552082061767578,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1300043073715642,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10169220541138202
            },
            {
              "step": 30000,
              "train_loss": 7.547111511230469,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1305992840207182,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10060671390965581
            },
            {
              "step": 30500,
              "train_loss": 7.515890121459961,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1310328019899316,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09956912387860939
            },
            {
              "step": 31000,
              "train_loss": 7.566749095916748,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1308602907229215,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09839078842196614
            },
            {
              "step": 31500,
              "train_loss": 7.575346946716309,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13156604510731995,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09717228991212323
            },
            {
              "step": 32000,
              "train_loss": 7.533609390258789,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.132997487380635,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09788157022558153
            },
            {
              "step": 32500,
              "train_loss": 7.456468105316162,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13198788464069366,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10117252607597038
            },
            {
              "step": 33000,
              "train_loss": 7.498096466064453,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13138191064354032,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10090300161391497
            },
            {
              "step": 33500,
              "train_loss": 7.481812477111816,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13188560091657564,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10311289230594411
            },
            {
              "step": 34000,
              "train_loss": 7.497409820556641,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.132432192156557,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10145920363720506
            },
            {
              "step": 34500,
              "train_loss": 7.505231857299805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13195616618031636,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10276606446132064
            },
            {
              "step": 35000,
              "train_loss": 7.411404609680176,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13273468828992918,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0988591859349981
            },
            {
              "step": 35500,
              "train_loss": 7.474973201751709,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13259034208022058,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09795831487281248
            },
            {
              "step": 36000,
              "train_loss": 7.6074934005737305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13368067832197994,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1032287158886902
            },
            {
              "step": 36500,
              "train_loss": 7.426176071166992,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13442160410340875,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10351928521413356
            },
            {
              "step": 37000,
              "train_loss": 7.557590007781982,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13505945552606136,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10185194562654942
            },
            {
              "step": 37500,
              "train_loss": 7.531813144683838,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1349201638950035,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09184382675448433
            },
            {
              "step": 38000,
              "train_loss": 7.483123779296875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13510398281505331,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09614137845346704
            },
            {
              "step": 38500,
              "train_loss": 7.382301330566406,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13512581563554704,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09478751511778682
            },
            {
              "step": 39000,
              "train_loss": 7.421592712402344,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.135057651437819,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09915716102113947
            },
            {
              "step": 39500,
              "train_loss": 7.354421138763428,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1348251867457293,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09762649424374104
            },
            {
              "step": 40000,
              "train_loss": 7.336015224456787,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13569458795245737,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0991295799612999
            },
            {
              "step": 40500,
              "train_loss": 7.527287006378174,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1357962628826499,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09669429453788325
            },
            {
              "step": 41000,
              "train_loss": 7.412141799926758,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13619911466958,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09961013967404142
            },
            {
              "step": 41500,
              "train_loss": 7.458982467651367,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13597989158006385,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09969216457102448
            },
            {
              "step": 42000,
              "train_loss": 7.497466564178467,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13629091042093933,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09826242958661169
            },
            {
              "step": 42500,
              "train_loss": 7.502734661102295,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13780366978608072,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09297690080711618
            },
            {
              "step": 43000,
              "train_loss": 7.363089084625244,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1379569557029754,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09638950356747955
            },
            {
              "step": 43500,
              "train_loss": 7.431989669799805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.136846385023091,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10005392535822466
            },
            {
              "step": 44000,
              "train_loss": 7.411428451538086,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1378898898838088,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09955839155009016
            },
            {
              "step": 44500,
              "train_loss": 7.309072971343994,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13805992936249822,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10019988962449133
            },
            {
              "step": 45000,
              "train_loss": 7.343151092529297,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13849520072108135,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10029250819934532
            },
            {
              "step": 45500,
              "train_loss": 7.381614685058594,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13836985628586262,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10164862300734967
            },
            {
              "step": 46000,
              "train_loss": 7.53382682800293,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1381120090954937,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10075029614381492
            },
            {
              "step": 46500,
              "train_loss": 7.309572219848633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1386056873598136,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09477492235600948
            },
            {
              "step": 47000,
              "train_loss": 7.426715850830078,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1378624854842201,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09855305420933291
            },
            {
              "step": 47500,
              "train_loss": 7.340507507324219,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1383707876666449,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09883493429515511
            },
            {
              "step": 48000,
              "train_loss": 7.39976167678833,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13956255529774353,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09973872679984197
            },
            {
              "step": 48500,
              "train_loss": 7.35174036026001,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13907739566639066,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09824829845456406
            },
            {
              "step": 49000,
              "train_loss": 7.35282564163208,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13939439418027177,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10125744040124118
            },
            {
              "step": 49500,
              "train_loss": 7.256221771240234,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13966658432036638,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09905980183975771
            },
            {
              "step": 50000,
              "train_loss": 7.344687461853027,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13999491941649467,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1011288792360574
            },
            {
              "step": 50500,
              "train_loss": 7.350180625915527,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14049688749946654,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10331205307738855
            },
            {
              "step": 51000,
              "train_loss": 7.314327716827393,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14057424094062299,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10031713458010927
            },
            {
              "step": 51500,
              "train_loss": 7.349315166473389,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1406217446201481,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10143229109235108
            },
            {
              "step": 52000,
              "train_loss": 7.271707534790039,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14093326113652438,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10317600698908791
            },
            {
              "step": 52500,
              "train_loss": 7.298526763916016,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14048099151114002,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1027288346667774
            },
            {
              "step": 53000,
              "train_loss": 7.261859893798828,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14073593786451966,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1024013891001232
            },
            {
              "step": 53500,
              "train_loss": 7.313575744628906,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14086239342577755,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09873727237572894
            },
            {
              "step": 54000,
              "train_loss": 7.4090447425842285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14108860056148842,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1012946663540788
            },
            {
              "step": 54500,
              "train_loss": 7.24868631362915,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1411606768378988,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10083513340214267
            },
            {
              "step": 55000,
              "train_loss": 7.380125999450684,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14138601534068584,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09847514523426071
            },
            {
              "step": 55500,
              "train_loss": 7.279208183288574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14070831856224686,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10285439336439595
            },
            {
              "step": 56000,
              "train_loss": 7.219181537628174,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1410170357557945,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10310783237218857
            },
            {
              "step": 56500,
              "train_loss": 7.307348251342773,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14086498989490792,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10206947370897979
            },
            {
              "step": 57000,
              "train_loss": 7.2494916915893555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14145858050324023,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09956715709995478
            },
            {
              "step": 57500,
              "train_loss": 7.203184127807617,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1415778140653856,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10309227649122477
            },
            {
              "step": 58000,
              "train_loss": 7.23651647567749,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14209592615952715,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10294621356297284
            },
            {
              "step": 58500,
              "train_loss": 7.256523609161377,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14171944797271863,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10303433146327734
            },
            {
              "step": 59000,
              "train_loss": 7.344175815582275,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14206020341953263,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1026522740139626
            },
            {
              "step": 59500,
              "train_loss": 7.239045143127441,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14259554643649608,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1012964533874765
            },
            {
              "step": 60000,
              "train_loss": 7.264424800872803,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14193085138686,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10062302119331434
            }
          ],
          "loss_first": 23.56930923461914,
          "loss_final_mean5": 7.30673131942749,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st60000_s2.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st60000_s2_round4.json"
        }
      ]
    },
    "C2_lr3e-04_st20000": {
      "capacity": "C2",
      "lr": 0.0003,
      "steps": 20000,
      "reused": false,
      "deferred": false,
      "per_seed_acc_A": [
        0.02783203125,
        0.029052734375,
        0.036865234375
      ],
      "mean_acc_A": 0.03125,
      "n_clearing_bar": 0,
      "clears": false,
      "n_competitive": 0,
      "competitive": false,
      "rows": [
        {
          "seed_idx": 0,
          "acc_A": 0.02783203125,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.819784641265869,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11377873504534364,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11345199728384614
            },
            {
              "step": 1000,
              "train_loss": 7.686270713806152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11714918439975008,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11335310281720012
            },
            {
              "step": 1500,
              "train_loss": 7.624642848968506,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12227054056711495,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11437878920696676
            },
            {
              "step": 2000,
              "train_loss": 7.624055862426758,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12596438551554456,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11400000180583447
            },
            {
              "step": 2500,
              "train_loss": 7.543639183044434,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12689925846643746,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11500151507789269
            },
            {
              "step": 3000,
              "train_loss": 7.612726211547852,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1292277673492208,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11459937907056883
            },
            {
              "step": 3500,
              "train_loss": 7.493767738342285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13020921155111864,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11558688181685284
            },
            {
              "step": 4000,
              "train_loss": 7.618515968322754,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13312311086338013,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11332636896986514
            },
            {
              "step": 4500,
              "train_loss": 7.491746425628662,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13515650783665478,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11135841254144907
            },
            {
              "step": 5000,
              "train_loss": 7.451934814453125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13528262579347938,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1097603832022287
            },
            {
              "step": 5500,
              "train_loss": 7.45059061050415,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13624828279716894,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.108915914373938
            },
            {
              "step": 6000,
              "train_loss": 7.44728946685791,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.137281316856388,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11113224888686091
            },
            {
              "step": 6500,
              "train_loss": 7.357475280761719,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13918618788011372,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10946806572610512
            },
            {
              "step": 7000,
              "train_loss": 7.330926418304443,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.140145011653658,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11128731956705451
            },
            {
              "step": 7500,
              "train_loss": 7.362335205078125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1419435879215598,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10613152250880376
            },
            {
              "step": 8000,
              "train_loss": 7.3184943199157715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1418030087952502,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10874465620145202
            },
            {
              "step": 8500,
              "train_loss": 7.292478561401367,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14268197386991233,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10416065203025937
            },
            {
              "step": 9000,
              "train_loss": 7.317263603210449,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1436189409578219,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10380610410356894
            },
            {
              "step": 9500,
              "train_loss": 7.25180721282959,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14616156910778955,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10635515319881961
            },
            {
              "step": 10000,
              "train_loss": 7.216992378234863,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14595513977110386,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1042508784448728
            },
            {
              "step": 10500,
              "train_loss": 7.261415481567383,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14650392613839358,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10532635409617797
            },
            {
              "step": 11000,
              "train_loss": 7.14995813369751,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1464402035344392,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10303624882362783
            },
            {
              "step": 11500,
              "train_loss": 7.299407482147217,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14724527427460998,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1034597113612108
            },
            {
              "step": 12000,
              "train_loss": 7.1569647789001465,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14811120019294322,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10454373178072274
            },
            {
              "step": 12500,
              "train_loss": 7.159180641174316,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14877951063681394,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10221620748052374
            },
            {
              "step": 13000,
              "train_loss": 7.178236961364746,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14854244678281248,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10473184159491211
            },
            {
              "step": 13500,
              "train_loss": 7.063793182373047,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15010913379956037,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10416810383321717
            },
            {
              "step": 14000,
              "train_loss": 7.19140625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1502018675673753,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10469648923026398
            },
            {
              "step": 14500,
              "train_loss": 7.193221569061279,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1512478874064982,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1031347622629255
            },
            {
              "step": 15000,
              "train_loss": 7.103366851806641,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1513419197872281,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10293572337832302
            },
            {
              "step": 15500,
              "train_loss": 7.107046127319336,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15195658896118402,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10468596254941076
            },
            {
              "step": 16000,
              "train_loss": 7.005331516265869,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1520851138047874,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1037342642666772
            },
            {
              "step": 16500,
              "train_loss": 7.122955799102783,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15203256765380502,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10250269476091489
            },
            {
              "step": 17000,
              "train_loss": 7.069828033447266,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15275621262844652,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10271802806528285
            },
            {
              "step": 17500,
              "train_loss": 7.084668159484863,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15304802975151688,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10135864251060411
            },
            {
              "step": 18000,
              "train_loss": 7.033316612243652,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15343951585236937,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10130303096957505
            },
            {
              "step": 18500,
              "train_loss": 7.10366153717041,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15334919199813157,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10178827226627618
            },
            {
              "step": 19000,
              "train_loss": 7.1002960205078125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15350853512063622,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10244099964620546
            },
            {
              "step": 19500,
              "train_loss": 7.077527046203613,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15371818572748452,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10055110236862674
            },
            {
              "step": 20000,
              "train_loss": 7.0689263343811035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1540076354285702,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10044128075242043
            }
          ],
          "loss_first": 23.631038665771484,
          "loss_final_mean5": 7.07848711013794,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr3e-04_st20000_s0.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr3e-04_st20000_s0_round4.json"
        },
        {
          "seed_idx": 1,
          "acc_A": 0.029052734375,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.820276260375977,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11468977859476581,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11471604427788407
            },
            {
              "step": 1000,
              "train_loss": 7.747314453125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11712057067779824,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11302698863437399
            },
            {
              "step": 1500,
              "train_loss": 7.676745414733887,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12171061290428042,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11125523212831467
            },
            {
              "step": 2000,
              "train_loss": 7.634871959686279,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1234912114450708,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11051857110578567
            },
            {
              "step": 2500,
              "train_loss": 7.654911994934082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12461469444679096,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11053665896179155
            },
            {
              "step": 3000,
              "train_loss": 7.600080966949463,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12606198457069695,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11115829658228904
            },
            {
              "step": 3500,
              "train_loss": 7.669817924499512,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1282117398804985,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10908219194971025
            },
            {
              "step": 4000,
              "train_loss": 7.568664073944092,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12833971407962963,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11066658014897257
            },
            {
              "step": 4500,
              "train_loss": 7.593283653259277,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1292523403535597,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10670371254673228
            },
            {
              "step": 5000,
              "train_loss": 7.5305986404418945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13040418201126158,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11187115841312334
            },
            {
              "step": 5500,
              "train_loss": 7.549289703369141,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1325508026056923,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10792768083047122
            },
            {
              "step": 6000,
              "train_loss": 7.494166851043701,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13442045904230326,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11304310883861035
            },
            {
              "step": 6500,
              "train_loss": 7.4078593254089355,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1331221508444287,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11155785084702075
            },
            {
              "step": 7000,
              "train_loss": 7.47918176651001,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13600457448046654,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11181214090902358
            },
            {
              "step": 7500,
              "train_loss": 7.486578464508057,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1382141582434997,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1122133907629177
            },
            {
              "step": 8000,
              "train_loss": 7.467690467834473,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13678667409112677,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10959221870871261
            },
            {
              "step": 8500,
              "train_loss": 7.417269706726074,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1380734657868743,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10923842852935195
            },
            {
              "step": 9000,
              "train_loss": 7.420656204223633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13913611217867583,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11097742250422016
            },
            {
              "step": 9500,
              "train_loss": 7.344829559326172,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13964955712435767,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11299329082248732
            },
            {
              "step": 10000,
              "train_loss": 7.432048320770264,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1395539669902064,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11399451061151922
            },
            {
              "step": 10500,
              "train_loss": 7.3501176834106445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14007348258746788,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11180103471269831
            },
            {
              "step": 11000,
              "train_loss": 7.318666934967041,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1402901292894967,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11303944885730743
            },
            {
              "step": 11500,
              "train_loss": 7.374481201171875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14056052948581055,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1128868036903441
            },
            {
              "step": 12000,
              "train_loss": 7.315145492553711,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14103804237674922,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1117976673413068
            },
            {
              "step": 12500,
              "train_loss": 7.340466499328613,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14115344954188913,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1110575224738568
            },
            {
              "step": 13000,
              "train_loss": 7.4011030197143555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14287447003880516,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11245026346296072
            },
            {
              "step": 13500,
              "train_loss": 7.4175214767456055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14298275642795488,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11261791310971603
            },
            {
              "step": 14000,
              "train_loss": 7.2853922843933105,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1429049833677709,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11368121340638027
            },
            {
              "step": 14500,
              "train_loss": 7.331577301025391,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14385080838110298,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11280384339625016
            },
            {
              "step": 15000,
              "train_loss": 7.2546067237854,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14438407286070287,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11171787057537585
            },
            {
              "step": 15500,
              "train_loss": 7.268918991088867,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14443783165188506,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11216522927861661
            },
            {
              "step": 16000,
              "train_loss": 7.3220977783203125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14468227047473192,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11230843258090317
            },
            {
              "step": 16500,
              "train_loss": 7.286722183227539,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14570173004176468,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11272349348291755
            },
            {
              "step": 17000,
              "train_loss": 7.189877510070801,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14578618330415338,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11251250992063433
            },
            {
              "step": 17500,
              "train_loss": 7.242580413818359,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14593211794272065,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11311615287559107
            },
            {
              "step": 18000,
              "train_loss": 7.242262840270996,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14593599748332053,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11250723467674106
            },
            {
              "step": 18500,
              "train_loss": 7.274370193481445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14615173550555483,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11250276956707239
            },
            {
              "step": 19000,
              "train_loss": 7.252404689788818,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14633012475678697,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11261307378299534
            },
            {
              "step": 19500,
              "train_loss": 7.314178943634033,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1463415237958543,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1126707949442789
            },
            {
              "step": 20000,
              "train_loss": 7.322575569152832,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14643286378122866,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11279742338228971
            }
          ],
          "loss_first": 23.512657165527344,
          "loss_final_mean5": 7.248467540740966,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr3e-04_st20000_s1.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr3e-04_st20000_s1_round4.json"
        },
        {
          "seed_idx": 2,
          "acc_A": 0.036865234375,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.842018127441406,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11405679653398693,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11394580401247367
            },
            {
              "step": 1000,
              "train_loss": 7.733124732971191,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1164860783610493,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11476509150816128
            },
            {
              "step": 1500,
              "train_loss": 7.678068161010742,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12310041440650821,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.112240306858439
            },
            {
              "step": 2000,
              "train_loss": 7.64986515045166,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12372176622739062,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11087159591261297
            },
            {
              "step": 2500,
              "train_loss": 7.584970951080322,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1287873795372434,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11339305428555235
            },
            {
              "step": 3000,
              "train_loss": 7.515338897705078,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13040820433525369,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11205830436665565
            },
            {
              "step": 3500,
              "train_loss": 7.561487197875977,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13164694630540907,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11288014304591343
            },
            {
              "step": 4000,
              "train_loss": 7.461524486541748,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13247334549669176,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11356152914231643
            },
            {
              "step": 4500,
              "train_loss": 7.458518981933594,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13392606051638722,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1134492292185314
            },
            {
              "step": 5000,
              "train_loss": 7.499905586242676,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1347452574991621,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11143236787756905
            },
            {
              "step": 5500,
              "train_loss": 7.4862799644470215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13585270789917558,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10756165179191157
            },
            {
              "step": 6000,
              "train_loss": 7.575261116027832,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13836223166435957,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11111478431848809
            },
            {
              "step": 6500,
              "train_loss": 7.467382431030273,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13894921616883948,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11074932408519089
            },
            {
              "step": 7000,
              "train_loss": 7.4578447341918945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13876349397469312,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11069556383881718
            },
            {
              "step": 7500,
              "train_loss": 7.43414831161499,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13952807837631553,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11357130890246481
            },
            {
              "step": 8000,
              "train_loss": 7.46127462387085,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14057945588137954,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.110561178997159
            },
            {
              "step": 8500,
              "train_loss": 7.365299701690674,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14112595526967198,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11105181986931711
            },
            {
              "step": 9000,
              "train_loss": 7.301487445831299,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14207668212475255,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11257655365625396
            },
            {
              "step": 9500,
              "train_loss": 7.290329933166504,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1429720360902138,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11170969845261425
            },
            {
              "step": 10000,
              "train_loss": 7.384635925292969,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14494740316877142,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11242953257169574
            },
            {
              "step": 10500,
              "train_loss": 7.304010391235352,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1461759673547931,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1118990140967071
            },
            {
              "step": 11000,
              "train_loss": 7.197762489318848,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14724152896087617,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11333408788777888
            },
            {
              "step": 11500,
              "train_loss": 7.296554088592529,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14692605106392875,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11292168445652351
            },
            {
              "step": 12000,
              "train_loss": 7.253877639770508,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14996057603275403,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11283174512209371
            },
            {
              "step": 12500,
              "train_loss": 7.180294990539551,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14983956946525723,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1125339032150805
            },
            {
              "step": 13000,
              "train_loss": 7.226832389831543,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15036038879770786,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11124484130414203
            },
            {
              "step": 13500,
              "train_loss": 7.260343074798584,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15245922293979675,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1113938331254758
            },
            {
              "step": 14000,
              "train_loss": 7.169640064239502,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15283285861369222,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11043486162088811
            },
            {
              "step": 14500,
              "train_loss": 7.2080888748168945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.153509505209513,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11086974781937897
            },
            {
              "step": 15000,
              "train_loss": 7.272598743438721,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15320104989223182,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11076767329359427
            },
            {
              "step": 15500,
              "train_loss": 7.143248558044434,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15365725371520966,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11124112125253305
            },
            {
              "step": 16000,
              "train_loss": 7.205900192260742,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.153604224906303,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11218705348437652
            },
            {
              "step": 16500,
              "train_loss": 7.107459545135498,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15372996195219457,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11141375871375203
            },
            {
              "step": 17000,
              "train_loss": 7.1325788497924805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15423655358608812,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1127785868011415
            },
            {
              "step": 17500,
              "train_loss": 7.121790409088135,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15472129185218364,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1124450876377523
            },
            {
              "step": 18000,
              "train_loss": 7.168281078338623,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15466868015937507,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11268880142597482
            },
            {
              "step": 18500,
              "train_loss": 7.109440803527832,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1546845945995301,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11275530443526804
            },
            {
              "step": 19000,
              "train_loss": 7.144224166870117,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1547638036427088,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11233817244647071
            },
            {
              "step": 19500,
              "train_loss": 7.112670421600342,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15486860979581252,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11232134641613811
            },
            {
              "step": 20000,
              "train_loss": 7.0857648849487305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15498971822671592,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11261363961966708
            }
          ],
          "loss_first": 23.56930923461914,
          "loss_final_mean5": 7.144683361053467,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr3e-04_st20000_s2.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr3e-04_st20000_s2_round4.json"
        }
      ]
    },
    "C0_lr1e-03_st60000": {
      "capacity": "C0",
      "lr": 0.001,
      "steps": 60000,
      "reused": false,
      "deferred": false,
      "per_seed_acc_A": [
        0.028076171875,
        0.02978515625,
        0.032958984375
      ],
      "mean_acc_A": 0.0302734375,
      "n_clearing_bar": 0,
      "clears": false,
      "n_competitive": 0,
      "competitive": false,
      "rows": [
        {
          "seed_idx": 0,
          "acc_A": 0.028076171875,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.846944332122803,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1133349621668458,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1133331359596923
            },
            {
              "step": 1000,
              "train_loss": 7.818013668060303,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11353828670689836,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1135384093504399
            },
            {
              "step": 1500,
              "train_loss": 7.812587738037109,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11481525894487277,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1143531984416768
            },
            {
              "step": 2000,
              "train_loss": 7.787154674530029,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11622077313950285,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1115562638733536
            },
            {
              "step": 2500,
              "train_loss": 7.811985492706299,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11609575472539291,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11040939693339169
            },
            {
              "step": 3000,
              "train_loss": 7.812368392944336,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11676139413611963,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10763652063906193
            },
            {
              "step": 3500,
              "train_loss": 7.7541117668151855,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11748413654277101,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.106986969942227
            },
            {
              "step": 4000,
              "train_loss": 7.807128429412842,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11717576894443482,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10658082773443311
            },
            {
              "step": 4500,
              "train_loss": 7.781241416931152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11676426004851237,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10617906803963706
            },
            {
              "step": 5000,
              "train_loss": 7.8224287033081055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11615872761467472,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10539994778810069
            },
            {
              "step": 5500,
              "train_loss": 7.742893218994141,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1173305114498362,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10162369010504335
            },
            {
              "step": 6000,
              "train_loss": 7.7515645027160645,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11690588225610554,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10403791716089472
            },
            {
              "step": 6500,
              "train_loss": 7.737983703613281,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1167525764903985,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10736926342360675
            },
            {
              "step": 7000,
              "train_loss": 7.776278018951416,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11679822346195579,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10666171909542754
            },
            {
              "step": 7500,
              "train_loss": 7.792001724243164,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1172401764197275,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10033838305389509
            },
            {
              "step": 8000,
              "train_loss": 7.764731407165527,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11717061069793999,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11113762896275148
            },
            {
              "step": 8500,
              "train_loss": 7.7699103355407715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11683347093639895,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11086224671453238
            },
            {
              "step": 9000,
              "train_loss": 7.768321514129639,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1189246810390614,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11224263109033927
            },
            {
              "step": 9500,
              "train_loss": 7.789175510406494,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11791884078411385,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10837428917875513
            },
            {
              "step": 10000,
              "train_loss": 7.695353031158447,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11743877670960501,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11041830119211227
            },
            {
              "step": 10500,
              "train_loss": 7.7865447998046875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11840416671475396,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11065336980391294
            },
            {
              "step": 11000,
              "train_loss": 7.718486785888672,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11804001341806725,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11281113227596506
            },
            {
              "step": 11500,
              "train_loss": 7.734055042266846,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11826310964534059,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11109465267509222
            },
            {
              "step": 12000,
              "train_loss": 7.762430191040039,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11885294719832018,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1119681007694453
            },
            {
              "step": 12500,
              "train_loss": 7.750329971313477,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1182525921612978,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11358107137493789
            },
            {
              "step": 13000,
              "train_loss": 7.787899971008301,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11808055511210114,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11348500777967274
            },
            {
              "step": 13500,
              "train_loss": 7.730266571044922,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11842552886810154,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10571262490702793
            },
            {
              "step": 14000,
              "train_loss": 7.742651462554932,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11885256314417347,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11254305706825107
            },
            {
              "step": 14500,
              "train_loss": 7.713410377502441,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11920684610959142,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11445627815555781
            },
            {
              "step": 15000,
              "train_loss": 7.778930187225342,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11907342099584639,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10655198595486581
            },
            {
              "step": 15500,
              "train_loss": 7.767063140869141,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11959966592257842,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10987780266441405
            },
            {
              "step": 16000,
              "train_loss": 7.705793380737305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11984118894906715,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11088994500460103
            },
            {
              "step": 16500,
              "train_loss": 7.728778839111328,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11910646694013849,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08444459430756979
            },
            {
              "step": 17000,
              "train_loss": 7.751723766326904,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12003700929926708,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11488292855210602
            },
            {
              "step": 17500,
              "train_loss": 7.753540992736816,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11870468186680228,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10692924936302006
            },
            {
              "step": 18000,
              "train_loss": 7.7285661697387695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11994860594859347,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10918615409173071
            },
            {
              "step": 18500,
              "train_loss": 7.674332141876221,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11964626802364364,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09759219837724231
            },
            {
              "step": 19000,
              "train_loss": 7.746485233306885,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1201323788263835,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08953308456693776
            },
            {
              "step": 19500,
              "train_loss": 7.684806823730469,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12013423367170617,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09109060998889618
            },
            {
              "step": 20000,
              "train_loss": 7.6606855392456055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12057487654965371,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.06776317680487409
            },
            {
              "step": 20500,
              "train_loss": 7.772516250610352,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12171542504802346,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09945782722206786
            },
            {
              "step": 21000,
              "train_loss": 7.738546371459961,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12219613161869347,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09628669108496979
            },
            {
              "step": 21500,
              "train_loss": 7.666818618774414,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12153984000906348,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09115399516304024
            },
            {
              "step": 22000,
              "train_loss": 7.720726013183594,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12161023903172463,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08338104642461985
            },
            {
              "step": 22500,
              "train_loss": 7.747626304626465,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12282380583928898,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10046716296346858
            },
            {
              "step": 23000,
              "train_loss": 7.659914016723633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12423176609445363,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09840141114545986
            },
            {
              "step": 23500,
              "train_loss": 7.706225872039795,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12310218601487577,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0972912076395005
            },
            {
              "step": 24000,
              "train_loss": 7.669682502746582,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1237125403713435,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.06851630720484536
            },
            {
              "step": 24500,
              "train_loss": 7.611616611480713,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12380506057525054,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.06544207774277311
            },
            {
              "step": 25000,
              "train_loss": 7.714936256408691,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12377226125681773,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.06319080693356227
            },
            {
              "step": 25500,
              "train_loss": 7.6621198654174805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12327675527194515,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.06884458509739488
            },
            {
              "step": 26000,
              "train_loss": 7.718680381774902,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12412585242418572,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08046665534493513
            },
            {
              "step": 26500,
              "train_loss": 7.647133827209473,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12443604262080044,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08868825883837417
            },
            {
              "step": 27000,
              "train_loss": 7.7026166915893555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12355425313580781,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08910415507853031
            },
            {
              "step": 27500,
              "train_loss": 7.68794059753418,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12460918381111696,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08959442027844489
            },
            {
              "step": 28000,
              "train_loss": 7.706478595733643,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12422451499151066,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09410700935404748
            },
            {
              "step": 28500,
              "train_loss": 7.660777568817139,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1253171917051077,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10588691692100838
            },
            {
              "step": 29000,
              "train_loss": 7.655328750610352,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12527500418946147,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10054589580977336
            },
            {
              "step": 29500,
              "train_loss": 7.6517181396484375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1254381444887258,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09153490973403677
            },
            {
              "step": 30000,
              "train_loss": 7.584740161895752,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12593787594232708,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.06440506171202287
            },
            {
              "step": 30500,
              "train_loss": 7.625610828399658,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12570476782275364,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07891317387111485
            },
            {
              "step": 31000,
              "train_loss": 7.696132659912109,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1257415062864311,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.091381940204883
            },
            {
              "step": 31500,
              "train_loss": 7.602094650268555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12565082998480648,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09257705818163231
            },
            {
              "step": 32000,
              "train_loss": 7.634283542633057,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1262012636871077,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09753659274429083
            },
            {
              "step": 32500,
              "train_loss": 7.619424343109131,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12594526913017035,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07750264331116341
            },
            {
              "step": 33000,
              "train_loss": 7.6429595947265625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12598282942781225,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08719796032528393
            },
            {
              "step": 33500,
              "train_loss": 7.616843223571777,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12568992556771263,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08620318188332021
            },
            {
              "step": 34000,
              "train_loss": 7.675552845001221,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1260717436671257,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07627356151351705
            },
            {
              "step": 34500,
              "train_loss": 7.681853294372559,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12608912610448897,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09197880170540884
            },
            {
              "step": 35000,
              "train_loss": 7.674301624298096,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12609290145337582,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07994695310480893
            },
            {
              "step": 35500,
              "train_loss": 7.658964157104492,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1257526974659413,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07589766549062915
            },
            {
              "step": 36000,
              "train_loss": 7.680871963500977,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1262404612498358,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07414632191648707
            },
            {
              "step": 36500,
              "train_loss": 7.670401573181152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12627688207430765,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0700096704531461
            },
            {
              "step": 37000,
              "train_loss": 7.6152849197387695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12617506040260196,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07463561845361255
            },
            {
              "step": 37500,
              "train_loss": 7.673718452453613,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1263320635771379,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07605071872239932
            },
            {
              "step": 38000,
              "train_loss": 7.621881484985352,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12639229645719752,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0921493616187945
            },
            {
              "step": 38500,
              "train_loss": 7.637823104858398,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12618440057849512,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09116330865072086
            },
            {
              "step": 39000,
              "train_loss": 7.6419148445129395,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12633198755793273,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0798803147918079
            },
            {
              "step": 39500,
              "train_loss": 7.647330284118652,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12668423465220258,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08356321044266224
            },
            {
              "step": 40000,
              "train_loss": 7.6717023849487305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12655085133155808,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0832504122518003
            },
            {
              "step": 40500,
              "train_loss": 7.6338958740234375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12624383793445304,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08226327455486171
            },
            {
              "step": 41000,
              "train_loss": 7.739434242248535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12682097149081528,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08285608628648333
            },
            {
              "step": 41500,
              "train_loss": 7.590781211853027,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12703039648476988,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0754797612898983
            },
            {
              "step": 42000,
              "train_loss": 7.6250152587890625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12723599566379562,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07317931589204818
            },
            {
              "step": 42500,
              "train_loss": 7.677602291107178,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12728269217768684,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07687331992201507
            },
            {
              "step": 43000,
              "train_loss": 7.651557922363281,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1270853485330008,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07749000622425228
            },
            {
              "step": 43500,
              "train_loss": 7.672121047973633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12679174728691578,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.06384156417334452
            },
            {
              "step": 44000,
              "train_loss": 7.6706438064575195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12750502570997924,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07462538368417881
            },
            {
              "step": 44500,
              "train_loss": 7.61459493637085,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12690003594616428,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.07280356041155756
            },
            {
              "step": 45000,
              "train_loss": 7.581576347351074,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1268298880313523,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0717572603316512
            },
            {
              "step": 45500,
              "train_loss": 7.660699367523193,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1269460316398181,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.06921629296266474
            },
            {
              "step": 46000,
              "train_loss": 7.534343242645264,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12664545170264319,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.06252241408219561
            },
            {
              "step": 46500,
              "train_loss": 7.5715532302856445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12694869085680693,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.05985476492787711
            },
            {
              "step": 47000,
              "train_loss": 7.557077884674072,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12681468611117452,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.056592157343402505
            },
            {
              "step": 47500,
              "train_loss": 7.641862392425537,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12703341426094994,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.053882887281361036
            },
            {
              "step": 48000,
              "train_loss": 7.636639595031738,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12696191121358424,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.051733620013692416
            },
            {
              "step": 48500,
              "train_loss": 7.593317985534668,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1268416013335809,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.05778215007740073
            },
            {
              "step": 49000,
              "train_loss": 7.607895851135254,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1267712424742058,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.06321389852382708
            },
            {
              "step": 49500,
              "train_loss": 7.628780364990234,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12699456210248172,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.05870159505866468
            },
            {
              "step": 50000,
              "train_loss": 7.592859268188477,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1271700610523112,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.061727389256702736
            },
            {
              "step": 50500,
              "train_loss": 7.689252853393555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1276005196850747,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.051391133543802425
            },
            {
              "step": 51000,
              "train_loss": 7.581354141235352,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12749934499152005,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.04745368285512086
            },
            {
              "step": 51500,
              "train_loss": 7.597460746765137,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12688434222945943,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.04932498699054122
            },
            {
              "step": 52000,
              "train_loss": 7.574746131896973,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12742314056959003,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.048836425790796056
            },
            {
              "step": 52500,
              "train_loss": 7.574026107788086,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12738789204740897,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.046839340386213735
            },
            {
              "step": 53000,
              "train_loss": 7.6652727127075195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12711711472366005,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.04770075640408322
            },
            {
              "step": 53500,
              "train_loss": 7.569295406341553,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12726154562551528,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.05361248171539046
            },
            {
              "step": 54000,
              "train_loss": 7.600409507751465,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12725789222167805,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.054138583480380476
            },
            {
              "step": 54500,
              "train_loss": 7.599351406097412,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12747073121136054,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.05057747861428652
            },
            {
              "step": 55000,
              "train_loss": 7.576662063598633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12730956642189994,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.05140342316008173
            },
            {
              "step": 55500,
              "train_loss": 7.616839408874512,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1275519587798044,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.048588585123070516
            },
            {
              "step": 56000,
              "train_loss": 7.709061622619629,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12761490151751786,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.04988640816009138
            },
            {
              "step": 56500,
              "train_loss": 7.568670272827148,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12751671392470598,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.04784129442850826
            },
            {
              "step": 57000,
              "train_loss": 7.570871829986572,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1274181574699469,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.04089794895662635
            },
            {
              "step": 57500,
              "train_loss": 7.607387542724609,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12738627276849002,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.039207350921060424
            },
            {
              "step": 58000,
              "train_loss": 7.598085403442383,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12739233596948907,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.04160860457341187
            },
            {
              "step": 58500,
              "train_loss": 7.65407657623291,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12737864151131362,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.04024715485502384
            },
            {
              "step": 59000,
              "train_loss": 7.624832630157471,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12763159530004486,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.041684664342028555
            },
            {
              "step": 59500,
              "train_loss": 7.5792741775512695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12753409805009142,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.041373658321390394
            },
            {
              "step": 60000,
              "train_loss": 7.548758506774902,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12760334002086893,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.03717390475139837
            }
          ],
          "loss_first": 23.764734268188477,
          "loss_final_mean5": 7.595554828643799,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr1e-03_st60000_s0.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr1e-03_st60000_s0_round4.json"
        },
        {
          "seed_idx": 1,
          "acc_A": 0.02978515625,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.829431533813477,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11472485779086128,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1143763858708553
            },
            {
              "step": 1000,
              "train_loss": 7.810211181640625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11505610018502921,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11264295177534223
            },
            {
              "step": 1500,
              "train_loss": 7.770817756652832,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11651874554809183,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11345302517293021
            },
            {
              "step": 2000,
              "train_loss": 7.776425361633301,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11604235443519428,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11472622089786455
            },
            {
              "step": 2500,
              "train_loss": 7.779808521270752,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11728760891128331,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11488732317229733
            },
            {
              "step": 3000,
              "train_loss": 7.774075508117676,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11710392293753102,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1145810661255382
            },
            {
              "step": 3500,
              "train_loss": 7.751496315002441,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11830247461330146,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11447568592848256
            },
            {
              "step": 4000,
              "train_loss": 7.752981185913086,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11719873151741922,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11410359659930691
            },
            {
              "step": 4500,
              "train_loss": 7.756665229797363,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11774710839381441,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1142627148074098
            },
            {
              "step": 5000,
              "train_loss": 7.759851455688477,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11742031649919227,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11523879074957222
            },
            {
              "step": 5500,
              "train_loss": 7.773488998413086,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11873517808271572,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11460601963335648
            },
            {
              "step": 6000,
              "train_loss": 7.8060736656188965,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11911618430167437,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11507175507722422
            },
            {
              "step": 6500,
              "train_loss": 7.683875560760498,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11803692195098847,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11386221245629713
            },
            {
              "step": 7000,
              "train_loss": 7.6701765060424805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11917137453565374,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11358732829103246
            },
            {
              "step": 7500,
              "train_loss": 7.7436065673828125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.119567199901212,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11266921932110563
            },
            {
              "step": 8000,
              "train_loss": 7.803205490112305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11875655397307128,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11323498038109392
            },
            {
              "step": 8500,
              "train_loss": 7.731568813323975,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11964052013354376,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11276019510114565
            },
            {
              "step": 9000,
              "train_loss": 7.803969860076904,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1194122529705055,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1117713256389834
            },
            {
              "step": 9500,
              "train_loss": 7.654905319213867,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11951787257567048,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10816212487407029
            },
            {
              "step": 10000,
              "train_loss": 7.771684646606445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12028007738990709,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10994801571359858
            },
            {
              "step": 10500,
              "train_loss": 7.767556190490723,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12147537886630744,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10965776821831241
            },
            {
              "step": 11000,
              "train_loss": 7.704146385192871,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12099868303630501,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1108224627096206
            },
            {
              "step": 11500,
              "train_loss": 7.668824195861816,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1217740741558373,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1102085048914887
            },
            {
              "step": 12000,
              "train_loss": 7.738145351409912,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12110789213329554,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10882691707229242
            },
            {
              "step": 12500,
              "train_loss": 7.725396156311035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12128153239609674,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11045057867886499
            },
            {
              "step": 13000,
              "train_loss": 7.716874122619629,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12184579338645563,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10922345309518278
            },
            {
              "step": 13500,
              "train_loss": 7.653115272521973,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12079637922579423,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1098845147062093
            },
            {
              "step": 14000,
              "train_loss": 7.637759685516357,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12111599621130154,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11048602272057906
            },
            {
              "step": 14500,
              "train_loss": 7.701977252960205,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.122686228598468,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11073610576568171
            },
            {
              "step": 15000,
              "train_loss": 7.6168060302734375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12201550230383873,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11059990309877321
            },
            {
              "step": 15500,
              "train_loss": 7.635385513305664,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12261965544894338,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11031137104146183
            },
            {
              "step": 16000,
              "train_loss": 7.737348556518555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12170697539113462,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10903495160164312
            },
            {
              "step": 16500,
              "train_loss": 7.677458763122559,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12182761629810557,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10907406703336164
            },
            {
              "step": 17000,
              "train_loss": 7.691657543182373,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12353260832605883,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1070042933570221
            },
            {
              "step": 17500,
              "train_loss": 7.6271562576293945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12290661834413186,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10627282224595547
            },
            {
              "step": 18000,
              "train_loss": 7.665104389190674,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12196533189853653,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10182828840333968
            },
            {
              "step": 18500,
              "train_loss": 7.666167736053467,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12259801238542423,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10222984943538904
            },
            {
              "step": 19000,
              "train_loss": 7.690243244171143,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12329398636939004,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10257990879472345
            },
            {
              "step": 19500,
              "train_loss": 7.663271903991699,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12352498900145292,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10677840822609141
            },
            {
              "step": 20000,
              "train_loss": 7.668813705444336,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12323238019598648,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10626560769742355
            },
            {
              "step": 20500,
              "train_loss": 7.612606525421143,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12344327644677833,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1053073187940754
            },
            {
              "step": 21000,
              "train_loss": 7.595582962036133,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12377738190116361,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10350103408563882
            },
            {
              "step": 21500,
              "train_loss": 7.679632663726807,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12431761715561152,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10576579731423408
            },
            {
              "step": 22000,
              "train_loss": 7.633944511413574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12357277557021007,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10597592953126878
            },
            {
              "step": 22500,
              "train_loss": 7.627980709075928,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12417053058743477,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10736102896044031
            },
            {
              "step": 23000,
              "train_loss": 7.648800849914551,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12363174854544923,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1088202734827064
            },
            {
              "step": 23500,
              "train_loss": 7.619915008544922,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12410790601279587,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10440781799843535
            },
            {
              "step": 24000,
              "train_loss": 7.589996337890625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1236425155075267,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10896845709066838
            },
            {
              "step": 24500,
              "train_loss": 7.687525749206543,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12275195261463523,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10777859727386385
            },
            {
              "step": 25000,
              "train_loss": 7.5783562660217285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1231406896840781,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10812161746434867
            },
            {
              "step": 25500,
              "train_loss": 7.663502216339111,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12412309815408662,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10719212208641693
            },
            {
              "step": 26000,
              "train_loss": 7.698183536529541,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12401165661867708,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10853852971922606
            },
            {
              "step": 26500,
              "train_loss": 7.595036506652832,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12454993574647233,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10654828255064785
            },
            {
              "step": 27000,
              "train_loss": 7.636521339416504,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12455636641243473,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10849292582133785
            },
            {
              "step": 27500,
              "train_loss": 7.656352996826172,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12378706753952429,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10829069459578022
            },
            {
              "step": 28000,
              "train_loss": 7.5932159423828125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12480043922550976,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10708664712728932
            },
            {
              "step": 28500,
              "train_loss": 7.612600326538086,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12459470023168251,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10586002405034378
            },
            {
              "step": 29000,
              "train_loss": 7.615906715393066,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12445797340478748,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10621503758011386
            },
            {
              "step": 29500,
              "train_loss": 7.582546710968018,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12456510792253539,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10857240291079506
            },
            {
              "step": 30000,
              "train_loss": 7.6273956298828125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12424976652255282,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11095439724158496
            },
            {
              "step": 30500,
              "train_loss": 7.633001327514648,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12433663179399446,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11024778848513961
            },
            {
              "step": 31000,
              "train_loss": 7.556432723999023,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.124951625126414,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10921096242964268
            },
            {
              "step": 31500,
              "train_loss": 7.613597393035889,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12540094589348882,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11076218611560762
            },
            {
              "step": 32000,
              "train_loss": 7.630208492279053,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12563065718859434,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1081970154773444
            },
            {
              "step": 32500,
              "train_loss": 7.614431381225586,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12436421873280779,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11069107038201764
            },
            {
              "step": 33000,
              "train_loss": 7.533713340759277,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12500446353806183,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11128213524352759
            },
            {
              "step": 33500,
              "train_loss": 7.688632011413574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1250975900911726,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11125593917677179
            },
            {
              "step": 34000,
              "train_loss": 7.660665035247803,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12507154780905694,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11102446756558493
            },
            {
              "step": 34500,
              "train_loss": 7.620237827301025,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12456502381246537,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11144753807457164
            },
            {
              "step": 35000,
              "train_loss": 7.607019424438477,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1249908710597083,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1115698185749352
            },
            {
              "step": 35500,
              "train_loss": 7.62968635559082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12556088209385052,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10903866728767753
            },
            {
              "step": 36000,
              "train_loss": 7.620797634124756,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1255771791911684,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11127327411668375
            },
            {
              "step": 36500,
              "train_loss": 7.580264091491699,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12574895203579217,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11184793536085635
            },
            {
              "step": 37000,
              "train_loss": 7.646636486053467,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12499742902582511,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11046076141064987
            },
            {
              "step": 37500,
              "train_loss": 7.566844940185547,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12552067200886086,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10635385534260422
            },
            {
              "step": 38000,
              "train_loss": 7.58237361907959,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1253811784554273,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10744223074289039
            },
            {
              "step": 38500,
              "train_loss": 7.515100955963135,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12536244897637516,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1056206602952443
            },
            {
              "step": 39000,
              "train_loss": 7.565553665161133,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1261457120999694,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10958884377032518
            },
            {
              "step": 39500,
              "train_loss": 7.577319145202637,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12632438022410497,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1082395619014278
            },
            {
              "step": 40000,
              "train_loss": 7.604954719543457,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12647272838512436,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10914254002273083
            },
            {
              "step": 40500,
              "train_loss": 7.600384712219238,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12602671782951802,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11023074452532455
            },
            {
              "step": 41000,
              "train_loss": 7.5937371253967285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12679357297020033,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10986105125630274
            },
            {
              "step": 41500,
              "train_loss": 7.586054801940918,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1270039506489411,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10725775774335489
            },
            {
              "step": 42000,
              "train_loss": 7.616692543029785,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12661687668878585,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10627142956946045
            },
            {
              "step": 42500,
              "train_loss": 7.587375640869141,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1270121110137552,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10699325107270852
            },
            {
              "step": 43000,
              "train_loss": 7.6262335777282715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12680785555858165,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10763812874210998
            },
            {
              "step": 43500,
              "train_loss": 7.626932621002197,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12702031718799844,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10654217679984868
            },
            {
              "step": 44000,
              "train_loss": 7.5951104164123535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12676649924833328,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10682287707459182
            },
            {
              "step": 44500,
              "train_loss": 7.57741641998291,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12585433339700103,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10719418979715556
            },
            {
              "step": 45000,
              "train_loss": 7.647844314575195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1266499140765518,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10775660490617156
            },
            {
              "step": 45500,
              "train_loss": 7.51102876663208,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12597127549815923,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10852414421970025
            },
            {
              "step": 46000,
              "train_loss": 7.594028949737549,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1260686197783798,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10915194178232923
            },
            {
              "step": 46500,
              "train_loss": 7.595154285430908,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1264802879304625,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10939505189890042
            },
            {
              "step": 47000,
              "train_loss": 7.517694473266602,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12613915570545942,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10895863291807473
            },
            {
              "step": 47500,
              "train_loss": 7.6103620529174805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12687206821283326,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1091126212850213
            },
            {
              "step": 48000,
              "train_loss": 7.6402997970581055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1264983568689786,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10974291426828131
            },
            {
              "step": 48500,
              "train_loss": 7.62952995300293,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12685707985656336,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10907068109372631
            },
            {
              "step": 49000,
              "train_loss": 7.638669013977051,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12731928296852857,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11008018400752917
            },
            {
              "step": 49500,
              "train_loss": 7.611036777496338,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12684963474748656,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10867941076867282
            },
            {
              "step": 50000,
              "train_loss": 7.56977653503418,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12645802460610867,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10926793055841699
            },
            {
              "step": 50500,
              "train_loss": 7.6503705978393555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1266364311450161,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1101172009948641
            },
            {
              "step": 51000,
              "train_loss": 7.590632438659668,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12634742492809892,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10941432049730793
            },
            {
              "step": 51500,
              "train_loss": 7.578255653381348,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12603124976158142,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1094378120615147
            },
            {
              "step": 52000,
              "train_loss": 7.58120059967041,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1264854982146062,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10918854107148945
            },
            {
              "step": 52500,
              "train_loss": 7.556394100189209,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12689505942398682,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10892167949350551
            },
            {
              "step": 53000,
              "train_loss": 7.486360549926758,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12635720649268478,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10871341644087806
            },
            {
              "step": 53500,
              "train_loss": 7.650635242462158,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12640286481473595,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10874311078805476
            },
            {
              "step": 54000,
              "train_loss": 7.52052116394043,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1265387098537758,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10879322601249442
            },
            {
              "step": 54500,
              "train_loss": 7.539897918701172,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1267317975871265,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10953687835717574
            },
            {
              "step": 55000,
              "train_loss": 7.595992088317871,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12730102322530001,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10979695606511086
            },
            {
              "step": 55500,
              "train_loss": 7.586202621459961,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12707518634852022,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10924209142103791
            },
            {
              "step": 56000,
              "train_loss": 7.5370073318481445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12725974339991808,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10960476682521403
            },
            {
              "step": 56500,
              "train_loss": 7.608531475067139,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12762645009206608,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10971876233816147
            },
            {
              "step": 57000,
              "train_loss": 7.571901798248291,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12733500701142475,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10945444804383442
            },
            {
              "step": 57500,
              "train_loss": 7.616583347320557,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12752608442679048,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10988480760715902
            },
            {
              "step": 58000,
              "train_loss": 7.549406051635742,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1275568607961759,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10921240627067164
            },
            {
              "step": 58500,
              "train_loss": 7.577636241912842,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1275178972282447,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10962878336431459
            },
            {
              "step": 59000,
              "train_loss": 7.586575508117676,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1274089497164823,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10922908579232171
            },
            {
              "step": 59500,
              "train_loss": 7.537158489227295,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12727526779053733,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10945458855712786
            },
            {
              "step": 60000,
              "train_loss": 7.568443775177002,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12723867979366332,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10941870580427349
            }
          ],
          "loss_first": 23.697816848754883,
          "loss_final_mean5": 7.562198829650879,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr1e-03_st60000_s1.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr1e-03_st60000_s1_round4.json"
        },
        {
          "seed_idx": 2,
          "acc_A": 0.032958984375,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.818521499633789,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11426201002905145,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11359938653185964
            },
            {
              "step": 1000,
              "train_loss": 7.754774570465088,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11546115844976157,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11287816311232746
            },
            {
              "step": 1500,
              "train_loss": 7.764660835266113,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11574592115357518,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11084396636579186
            },
            {
              "step": 2000,
              "train_loss": 7.7857818603515625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11739498196402565,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11192049767123535
            },
            {
              "step": 2500,
              "train_loss": 7.77463436126709,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11765515559818596,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11389214091468602
            },
            {
              "step": 3000,
              "train_loss": 7.739846706390381,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11703087406931445,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11250307882437482
            },
            {
              "step": 3500,
              "train_loss": 7.7857890129089355,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11826457298593596,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1137811754597351
            },
            {
              "step": 4000,
              "train_loss": 7.74190092086792,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11793311970541254,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11377025279216468
            },
            {
              "step": 4500,
              "train_loss": 7.735116958618164,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11798970709787682,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11277217813767493
            },
            {
              "step": 5000,
              "train_loss": 7.800249099731445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11759733932558447,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11262361926492304
            },
            {
              "step": 5500,
              "train_loss": 7.781111717224121,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11677671381039545,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11422880680765957
            },
            {
              "step": 6000,
              "train_loss": 7.755147457122803,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11845810629893094,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11172055208589882
            },
            {
              "step": 6500,
              "train_loss": 7.7961931228637695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11971552926115692,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11403981235343963
            },
            {
              "step": 7000,
              "train_loss": 7.747881889343262,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11887658527120948,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11429089546436444
            },
            {
              "step": 7500,
              "train_loss": 7.659321308135986,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12064579268917441,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11450177972437814
            },
            {
              "step": 8000,
              "train_loss": 7.711910247802734,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12014758464647457,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11463332507992163
            },
            {
              "step": 8500,
              "train_loss": 7.699019908905029,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12019223673269153,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11465080559719354
            },
            {
              "step": 9000,
              "train_loss": 7.709211349487305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12212093826383352,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1144042283995077
            },
            {
              "step": 9500,
              "train_loss": 7.704151630401611,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12127128429710865,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11420596780953929
            },
            {
              "step": 10000,
              "train_loss": 7.6566572189331055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12199642474297434,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1151207631919533
            },
            {
              "step": 10500,
              "train_loss": 7.732848644256592,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12299771752441302,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11213546380167827
            },
            {
              "step": 11000,
              "train_loss": 7.676055908203125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12130244413856417,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11088787135668099
            },
            {
              "step": 11500,
              "train_loss": 7.70731782913208,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12247376190498471,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11051050806418061
            },
            {
              "step": 12000,
              "train_loss": 7.648614406585693,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12264095060527325,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11003305308986455
            },
            {
              "step": 12500,
              "train_loss": 7.705737113952637,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12329063285142183,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11012847285019234
            },
            {
              "step": 13000,
              "train_loss": 7.64309024810791,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12244724784977734,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11191642010817304
            },
            {
              "step": 13500,
              "train_loss": 7.67303466796875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12311131524620578,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10870765266008675
            },
            {
              "step": 14000,
              "train_loss": 7.592957973480225,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12464027298847213,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11351436300901696
            },
            {
              "step": 14500,
              "train_loss": 7.693423748016357,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12417601636843756,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11287306289887056
            },
            {
              "step": 15000,
              "train_loss": 7.5904412269592285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12415873497957364,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1142796891508624
            },
            {
              "step": 15500,
              "train_loss": 7.638650894165039,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12413462449330837,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11444596410728991
            },
            {
              "step": 16000,
              "train_loss": 7.695015907287598,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12397011608118191,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11212437233189121
            },
            {
              "step": 16500,
              "train_loss": 7.678048610687256,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12457298842491582,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11386826040688902
            },
            {
              "step": 17000,
              "train_loss": 7.686968803405762,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.124586169666145,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1137209827429615
            },
            {
              "step": 17500,
              "train_loss": 7.738279342651367,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12607504724292085,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11505054536974058
            },
            {
              "step": 18000,
              "train_loss": 7.637960433959961,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12568722007563338,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11505320342257619
            },
            {
              "step": 18500,
              "train_loss": 7.591765880584717,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12564485194161534,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11428599484497681
            },
            {
              "step": 19000,
              "train_loss": 7.64681339263916,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12579141493188217,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11411937983939424
            },
            {
              "step": 19500,
              "train_loss": 7.644766807556152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1258701141923666,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11383975221542642
            },
            {
              "step": 20000,
              "train_loss": 7.630105495452881,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1254385422798805,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1119149288861081
            },
            {
              "step": 20500,
              "train_loss": 7.6040825843811035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12663756840629503,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11352774762781337
            },
            {
              "step": 21000,
              "train_loss": 7.587311744689941,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12643818935612217,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11468141066143289
            },
            {
              "step": 21500,
              "train_loss": 7.694883346557617,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12554223608458415,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1145060263806954
            },
            {
              "step": 22000,
              "train_loss": 7.619367599487305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1261890938039869,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11387222062330693
            },
            {
              "step": 22500,
              "train_loss": 7.579973220825195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12763337191427127,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11482176242861897
            },
            {
              "step": 23000,
              "train_loss": 7.621433258056641,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1281830359948799,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11436040443368256
            },
            {
              "step": 23500,
              "train_loss": 7.5848846435546875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12770640314556658,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11413010687101632
            },
            {
              "step": 24000,
              "train_loss": 7.567165374755859,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12738540465943515,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11342045932542533
            },
            {
              "step": 24500,
              "train_loss": 7.646631240844727,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12789136142237112,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11242484045214951
            },
            {
              "step": 25000,
              "train_loss": 7.582793712615967,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12842448096489534,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11303562467219308
            },
            {
              "step": 25500,
              "train_loss": 7.615894317626953,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12861385173164308,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11346206191228703
            },
            {
              "step": 26000,
              "train_loss": 7.517799377441406,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12886614014860243,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1135929262964055
            },
            {
              "step": 26500,
              "train_loss": 7.622138500213623,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1284089443506673,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11400678101927042
            },
            {
              "step": 27000,
              "train_loss": 7.568263530731201,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.128390877507627,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11357663082890213
            },
            {
              "step": 27500,
              "train_loss": 7.545898914337158,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.129105310770683,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11281584936659783
            },
            {
              "step": 28000,
              "train_loss": 7.567584991455078,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12950145814102143,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11285169486654922
            },
            {
              "step": 28500,
              "train_loss": 7.585547924041748,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12960298696998507,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11331282480387017
            },
            {
              "step": 29000,
              "train_loss": 7.565932750701904,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12992271652910858,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11216419242555276
            },
            {
              "step": 29500,
              "train_loss": 7.4967942237854,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12886184337548912,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11409694456961006
            },
            {
              "step": 30000,
              "train_loss": 7.581264495849609,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1281809895299375,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11314395209774375
            },
            {
              "step": 30500,
              "train_loss": 7.52790641784668,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12871787539916113,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11391257494688034
            },
            {
              "step": 31000,
              "train_loss": 7.543004035949707,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12976877816254273,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11392452835571021
            },
            {
              "step": 31500,
              "train_loss": 7.57861852645874,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13008314155740663,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11397279193624854
            },
            {
              "step": 32000,
              "train_loss": 7.499584674835205,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1306707079638727,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11355770216323435
            },
            {
              "step": 32500,
              "train_loss": 7.558352470397949,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13043230096809566,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11379146907711402
            },
            {
              "step": 33000,
              "train_loss": 7.584377288818359,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1295492333592847,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11347036040388048
            },
            {
              "step": 33500,
              "train_loss": 7.495981216430664,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12974721379578114,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11332832218613476
            },
            {
              "step": 34000,
              "train_loss": 7.605300426483154,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13062592799542472,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11372773698531091
            },
            {
              "step": 34500,
              "train_loss": 7.5083160400390625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13040582183748484,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1142193140112795
            },
            {
              "step": 35000,
              "train_loss": 7.5406293869018555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13062806258676574,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11279910855228081
            },
            {
              "step": 35500,
              "train_loss": 7.471202850341797,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13100753026083112,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11326062650186941
            },
            {
              "step": 36000,
              "train_loss": 7.589837551116943,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1307042262633331,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11193864548113197
            },
            {
              "step": 36500,
              "train_loss": 7.532867908477783,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13070024986518547,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11184513010084629
            },
            {
              "step": 37000,
              "train_loss": 7.525399208068848,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1316108864848502,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11197819258086383
            },
            {
              "step": 37500,
              "train_loss": 7.585593223571777,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13210973888635635,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11251309054205194
            },
            {
              "step": 38000,
              "train_loss": 7.56754207611084,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13254586578113958,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11157574807293713
            },
            {
              "step": 38500,
              "train_loss": 7.503106117248535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13293537904974073,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11068299278849736
            },
            {
              "step": 39000,
              "train_loss": 7.684216499328613,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13244180905167013,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10746910603484139
            },
            {
              "step": 39500,
              "train_loss": 7.549813747406006,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13229546940419823,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10785608197329566
            },
            {
              "step": 40000,
              "train_loss": 7.458357810974121,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13234138442203403,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11069259163923562
            },
            {
              "step": 40500,
              "train_loss": 7.522668838500977,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13217624981189147,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10996530152624473
            },
            {
              "step": 41000,
              "train_loss": 7.519854545593262,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13151151698548347,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10925535630667582
            },
            {
              "step": 41500,
              "train_loss": 7.553094863891602,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1314428573823534,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10828652925556526
            },
            {
              "step": 42000,
              "train_loss": 7.590806007385254,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1316275202552788,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11020280054071918
            },
            {
              "step": 42500,
              "train_loss": 7.627762794494629,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13249623886076733,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10967550839995965
            },
            {
              "step": 43000,
              "train_loss": 7.493006229400635,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13268885860452428,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10916184040252119
            },
            {
              "step": 43500,
              "train_loss": 7.524169921875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13228993018856272,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10709066916024312
            },
            {
              "step": 44000,
              "train_loss": 7.525542736053467,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.132473778212443,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10752368456451222
            },
            {
              "step": 44500,
              "train_loss": 7.495378017425537,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13235174189321697,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11033472797134891
            },
            {
              "step": 45000,
              "train_loss": 7.513667106628418,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13182522112037987,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1110898062470369
            },
            {
              "step": 45500,
              "train_loss": 7.499454498291016,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13186770590255037,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11086217692354694
            },
            {
              "step": 46000,
              "train_loss": 7.475201606750488,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13224818062735721,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11091001209570095
            },
            {
              "step": 46500,
              "train_loss": 7.443558692932129,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13209865178214386,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11060968163656071
            },
            {
              "step": 47000,
              "train_loss": 7.55158805847168,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13221303158206865,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11054691579192877
            },
            {
              "step": 47500,
              "train_loss": 7.47757625579834,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13258736551506445,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11050634423736483
            },
            {
              "step": 48000,
              "train_loss": 7.468501091003418,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1326339355437085,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11125089431880042
            },
            {
              "step": 48500,
              "train_loss": 7.4514899253845215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13242431380786002,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11106714059133083
            },
            {
              "step": 49000,
              "train_loss": 7.498491287231445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13259387126890942,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11147853668080643
            },
            {
              "step": 49500,
              "train_loss": 7.536523818969727,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13295357360038906,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11168107425328344
            },
            {
              "step": 50000,
              "train_loss": 7.49411678314209,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13283154607051983,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11171747843036428
            },
            {
              "step": 50500,
              "train_loss": 7.505499839782715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13313874998129904,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10763569170376286
            },
            {
              "step": 51000,
              "train_loss": 7.493627071380615,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1328100778046064,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10870934708509594
            },
            {
              "step": 51500,
              "train_loss": 7.490654945373535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1323902964941226,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1103891785023734
            },
            {
              "step": 52000,
              "train_loss": 7.441885948181152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1325416362960823,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11101245740428567
            },
            {
              "step": 52500,
              "train_loss": 7.488004207611084,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1326963949832134,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11106057715369388
            },
            {
              "step": 53000,
              "train_loss": 7.490711688995361,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13261859148042277,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11106651840964332
            },
            {
              "step": 53500,
              "train_loss": 7.478984832763672,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1324173576431349,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11098471592413262
            },
            {
              "step": 54000,
              "train_loss": 7.418733596801758,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13273133226903155,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11152389558264986
            },
            {
              "step": 54500,
              "train_loss": 7.4753313064575195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13295012834714726,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11131784413009882
            },
            {
              "step": 55000,
              "train_loss": 7.4794206619262695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13303161464864388,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11116101924562827
            },
            {
              "step": 55500,
              "train_loss": 7.494760036468506,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13300696085207164,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11062466859584674
            },
            {
              "step": 56000,
              "train_loss": 7.58247709274292,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1329808674636297,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10820673813577741
            },
            {
              "step": 56500,
              "train_loss": 7.561150074005127,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13308918330585584,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1081223952351138
            },
            {
              "step": 57000,
              "train_loss": 7.561725616455078,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13299630087567493,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10663395933806896
            },
            {
              "step": 57500,
              "train_loss": 7.447928428649902,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13302544160978869,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11032566032372415
            },
            {
              "step": 58000,
              "train_loss": 7.503347873687744,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.133092476578895,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10833124438067898
            },
            {
              "step": 58500,
              "train_loss": 7.513976573944092,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13300511456327513,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10785823134938255
            },
            {
              "step": 59000,
              "train_loss": 7.478453636169434,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13313154055504128,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1075812642229721
            },
            {
              "step": 59500,
              "train_loss": 7.465869903564453,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1331855028984137,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11106439802097157
            },
            {
              "step": 60000,
              "train_loss": 7.463493347167969,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13313903124071658,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1101253402302973
            }
          ],
          "loss_first": 23.772296905517578,
          "loss_final_mean5": 7.472539329528809,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr1e-03_st60000_s2.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr1e-03_st60000_s2_round4.json"
        }
      ]
    },
    "C0_lr3e-04_st60000": {
      "capacity": "C0",
      "lr": 0.0003,
      "steps": 60000,
      "reused": false,
      "deferred": false,
      "per_seed_acc_A": [
        0.032958984375,
        0.02734375,
        0.0263671875
      ],
      "mean_acc_A": 0.028889973958333332,
      "n_clearing_bar": 0,
      "clears": false,
      "n_competitive": 0,
      "competitive": false,
      "rows": [
        {
          "seed_idx": 0,
          "acc_A": 0.032958984375,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.836008548736572,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11345874646212906,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11342056049034
            },
            {
              "step": 1000,
              "train_loss": 7.765649795532227,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11562717141350731,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1127548009972088
            },
            {
              "step": 1500,
              "train_loss": 7.746475696563721,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1190937664359808,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11213768454035744
            },
            {
              "step": 2000,
              "train_loss": 7.76292085647583,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12067203636979684,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11315902863861993
            },
            {
              "step": 2500,
              "train_loss": 7.769078731536865,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12210391624830663,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11416243150597438
            },
            {
              "step": 3000,
              "train_loss": 7.632626533508301,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12327128410106525,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11465943028451875
            },
            {
              "step": 3500,
              "train_loss": 7.572702407836914,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12617009034147486,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1147155988146551
            },
            {
              "step": 4000,
              "train_loss": 7.517563819885254,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1271338328369893,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11340880597708747
            },
            {
              "step": 4500,
              "train_loss": 7.646540641784668,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12821844994323328,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11323218117468059
            },
            {
              "step": 5000,
              "train_loss": 7.633367538452148,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1292329923599027,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11186822078889236
            },
            {
              "step": 5500,
              "train_loss": 7.52398681640625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1302491023670882,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11112938885344192
            },
            {
              "step": 6000,
              "train_loss": 7.479146480560303,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13013006100663915,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11077946610748768
            },
            {
              "step": 6500,
              "train_loss": 7.487129211425781,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1301192698883824,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1109610585262999
            },
            {
              "step": 7000,
              "train_loss": 7.504108905792236,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13104833278339356,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11140465113567188
            },
            {
              "step": 7500,
              "train_loss": 7.455820083618164,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13180771545739844,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11027527996338904
            },
            {
              "step": 8000,
              "train_loss": 7.50331449508667,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13110298773972318,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11145245988154784
            },
            {
              "step": 8500,
              "train_loss": 7.439135551452637,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13164387689903378,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11054408515337855
            },
            {
              "step": 9000,
              "train_loss": 7.478325843811035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13145548303145915,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1100829437491484
            },
            {
              "step": 9500,
              "train_loss": 7.574896335601807,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13191781373461708,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11044174164999276
            },
            {
              "step": 10000,
              "train_loss": 7.419865131378174,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13189817836973816,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1109874063404277
            },
            {
              "step": 10500,
              "train_loss": 7.482759475708008,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13274514605291188,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11144305055495352
            },
            {
              "step": 11000,
              "train_loss": 7.498362064361572,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13272135460283607,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10839306702837348
            },
            {
              "step": 11500,
              "train_loss": 7.405271530151367,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13346905406797305,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10675183701096103
            },
            {
              "step": 12000,
              "train_loss": 7.4875993728637695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13324690773151815,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10902867111144587
            },
            {
              "step": 12500,
              "train_loss": 7.445674419403076,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13369436719221994,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10975724301533774
            },
            {
              "step": 13000,
              "train_loss": 7.461991786956787,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13325594319030643,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10825277795083821
            },
            {
              "step": 13500,
              "train_loss": 7.467222690582275,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13405401207273826,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11037281295284629
            },
            {
              "step": 14000,
              "train_loss": 7.407823085784912,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13350822677602991,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10882549162488431
            },
            {
              "step": 14500,
              "train_loss": 7.51375150680542,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1338889161706902,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10561420704470947
            },
            {
              "step": 15000,
              "train_loss": 7.421499252319336,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13406013429630548,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10553793091094121
            },
            {
              "step": 15500,
              "train_loss": 7.439781665802002,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13443052518414333,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10794169700238854
            },
            {
              "step": 16000,
              "train_loss": 7.488649845123291,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13500682322774082,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10674192843725905
            },
            {
              "step": 16500,
              "train_loss": 7.3584303855896,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13371869747061282,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10600738931680098
            },
            {
              "step": 17000,
              "train_loss": 7.420821666717529,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13441759115085006,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11045248981099576
            },
            {
              "step": 17500,
              "train_loss": 7.457111358642578,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13521290820790455,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11197157722199336
            },
            {
              "step": 18000,
              "train_loss": 7.480175971984863,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13545305625302717,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10935535276075825
            },
            {
              "step": 18500,
              "train_loss": 7.414026260375977,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13464004453271627,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1070580251980573
            },
            {
              "step": 19000,
              "train_loss": 7.43076229095459,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1350731611601077,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10546475421870127
            },
            {
              "step": 19500,
              "train_loss": 7.343955993652344,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13509981386596337,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10336918663233519
            },
            {
              "step": 20000,
              "train_loss": 7.467105388641357,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13564024801598862,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10306519322330132
            },
            {
              "step": 20500,
              "train_loss": 7.4600372314453125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13601344265043736,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10135566128883511
            },
            {
              "step": 21000,
              "train_loss": 7.4656171798706055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13640208635479212,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09793827155954204
            },
            {
              "step": 21500,
              "train_loss": 7.4128289222717285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1366232495638542,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10021971291280352
            },
            {
              "step": 22000,
              "train_loss": 7.46793794631958,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13654736150056124,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09428716002730653
            },
            {
              "step": 22500,
              "train_loss": 7.3889617919921875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1372513998649083,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09780037464224733
            },
            {
              "step": 23000,
              "train_loss": 7.373460292816162,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13727487123105675,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09782738646026701
            },
            {
              "step": 23500,
              "train_loss": 7.392439842224121,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13722304202383384,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09719405148644
            },
            {
              "step": 24000,
              "train_loss": 7.412400245666504,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1386735872947611,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0977779229870066
            },
            {
              "step": 24500,
              "train_loss": 7.457176685333252,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13847052137134597,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09816642041550949
            },
            {
              "step": 25000,
              "train_loss": 7.4109086990356445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13983835454564542,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09902566933305934
            },
            {
              "step": 25500,
              "train_loss": 7.409317493438721,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13937853038078174,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09825526858912781
            },
            {
              "step": 26000,
              "train_loss": 7.404676914215088,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1398045681999065,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09961866732919589
            },
            {
              "step": 26500,
              "train_loss": 7.363010406494141,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14102458651177585,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10068559960927814
            },
            {
              "step": 27000,
              "train_loss": 7.306721210479736,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14102603832725435,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10189388232538477
            },
            {
              "step": 27500,
              "train_loss": 7.375995635986328,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14136401325231418,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10266732581658289
            },
            {
              "step": 28000,
              "train_loss": 7.352962970733643,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14276075619272888,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10304357414133847
            },
            {
              "step": 28500,
              "train_loss": 7.319971084594727,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14266868605045602,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10216253233375028
            },
            {
              "step": 29000,
              "train_loss": 7.30723237991333,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14356830855831504,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10352220060303807
            },
            {
              "step": 29500,
              "train_loss": 7.333780765533447,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14381025562761351,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10463427274953574
            },
            {
              "step": 30000,
              "train_loss": 7.334560394287109,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14413902163505554,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10442587430588901
            },
            {
              "step": 30500,
              "train_loss": 7.294541835784912,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14464494987623766,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10528464301023632
            },
            {
              "step": 31000,
              "train_loss": 7.294296741485596,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1455885925097391,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10610551945865154
            },
            {
              "step": 31500,
              "train_loss": 7.3135809898376465,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14554714766563848,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10801027255365625
            },
            {
              "step": 32000,
              "train_loss": 7.256715774536133,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.145498130179476,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10756360064260662
            },
            {
              "step": 32500,
              "train_loss": 7.295326232910156,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14610385056585073,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10762707598041743
            },
            {
              "step": 33000,
              "train_loss": 7.357144832611084,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14631696738069877,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10545522760367021
            },
            {
              "step": 33500,
              "train_loss": 7.257408142089844,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1466209256905131,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10857783467508852
            },
            {
              "step": 34000,
              "train_loss": 7.214456558227539,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14681936899432912,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1093701702193357
            },
            {
              "step": 34500,
              "train_loss": 7.299272537231445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14688138553174213,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10817001678515226
            },
            {
              "step": 35000,
              "train_loss": 7.213509559631348,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1469373123254627,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10811183537589386
            },
            {
              "step": 35500,
              "train_loss": 7.324738025665283,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14728001202456653,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10619580990169197
            },
            {
              "step": 36000,
              "train_loss": 7.2062554359436035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14685057365568355,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1061624403228052
            },
            {
              "step": 36500,
              "train_loss": 7.287933349609375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14766607206547633,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10518209805013612
            },
            {
              "step": 37000,
              "train_loss": 7.209224224090576,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14749714906793088,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10343537118751556
            },
            {
              "step": 37500,
              "train_loss": 7.243807792663574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14876933913910761,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10248253890313208
            },
            {
              "step": 38000,
              "train_loss": 7.205367565155029,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14861884922720492,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09925379930064082
            },
            {
              "step": 38500,
              "train_loss": 7.313074588775635,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1484643209259957,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10060684871859848
            },
            {
              "step": 39000,
              "train_loss": 7.230169773101807,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14887192921014503,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0962334101786837
            },
            {
              "step": 39500,
              "train_loss": 7.167576789855957,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14917234977474436,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09707189106848091
            },
            {
              "step": 40000,
              "train_loss": 7.250153064727783,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14882678183494136,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09616212116088718
            },
            {
              "step": 40500,
              "train_loss": 7.180685520172119,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14889525744365528,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09619015082716942
            },
            {
              "step": 41000,
              "train_loss": 7.254073143005371,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14914823602885008,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09497913660015911
            },
            {
              "step": 41500,
              "train_loss": 7.216322898864746,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1497743267682381,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09367027034750208
            },
            {
              "step": 42000,
              "train_loss": 7.210871696472168,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14961823995690793,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09716967528220266
            },
            {
              "step": 42500,
              "train_loss": 7.287562847137451,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1503111743950285,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09774020937038586
            },
            {
              "step": 43000,
              "train_loss": 7.216517448425293,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15022886346559972,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09626102255424485
            },
            {
              "step": 43500,
              "train_loss": 7.162991046905518,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15049542556516826,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09657049766974524
            },
            {
              "step": 44000,
              "train_loss": 7.202637195587158,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1508567487471737,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09643230342771858
            },
            {
              "step": 44500,
              "train_loss": 7.135350704193115,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1504305205307901,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0961427201400511
            },
            {
              "step": 45000,
              "train_loss": 7.244078159332275,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1501506344648078,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09645876695867628
            },
            {
              "step": 45500,
              "train_loss": 7.217593669891357,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1506319434265606,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09727686899714172
            },
            {
              "step": 46000,
              "train_loss": 7.239189147949219,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15062832029070705,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09745605301577598
            },
            {
              "step": 46500,
              "train_loss": 7.193090915679932,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1514082663343288,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09694899205351248
            },
            {
              "step": 47000,
              "train_loss": 7.16693115234375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.151596657698974,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0978704456356354
            },
            {
              "step": 47500,
              "train_loss": 7.16812801361084,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1512291490798816,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0984607067075558
            },
            {
              "step": 48000,
              "train_loss": 7.235619068145752,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1521319090970792,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09768309560604393
            },
            {
              "step": 48500,
              "train_loss": 7.255059719085693,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15207294060382992,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09776760713430122
            },
            {
              "step": 49000,
              "train_loss": 7.156744956970215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1517656366340816,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09815361461369321
            },
            {
              "step": 49500,
              "train_loss": 7.1909708976745605,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.152228684280999,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09935811150353402
            },
            {
              "step": 50000,
              "train_loss": 7.112329959869385,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15263341972604394,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09979057341115549
            },
            {
              "step": 50500,
              "train_loss": 7.131954193115234,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15274039068026468,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09932169446256012
            },
            {
              "step": 51000,
              "train_loss": 7.2331671714782715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1528548063361086,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10016625939169899
            },
            {
              "step": 51500,
              "train_loss": 7.218900203704834,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1530525609268807,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09944639843888581
            },
            {
              "step": 52000,
              "train_loss": 7.122015953063965,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1533226941828616,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09931741136824712
            },
            {
              "step": 52500,
              "train_loss": 7.12793493270874,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15325863985344768,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10027834144420922
            },
            {
              "step": 53000,
              "train_loss": 7.198577880859375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15388229890959337,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.100607572006993
            },
            {
              "step": 53500,
              "train_loss": 7.101441383361816,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15401351865148172,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10024603898636997
            },
            {
              "step": 54000,
              "train_loss": 7.149968147277832,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15431094652740285,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09954763198038563
            },
            {
              "step": 54500,
              "train_loss": 7.098440647125244,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15455579245463014,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10116343025583774
            },
            {
              "step": 55000,
              "train_loss": 7.106004238128662,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1543434297782369,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10021095379488543
            },
            {
              "step": 55500,
              "train_loss": 7.161448955535889,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15462123387260363,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10074381891172379
            },
            {
              "step": 56000,
              "train_loss": 7.162504196166992,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1547372883069329,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10083894740091637
            },
            {
              "step": 56500,
              "train_loss": 7.13555908203125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1551200905814767,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10067474510287866
            },
            {
              "step": 57000,
              "train_loss": 7.102123260498047,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15503805445041507,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.101211488887202
            },
            {
              "step": 57500,
              "train_loss": 7.1295905113220215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15508386678993702,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10131083178566769
            },
            {
              "step": 58000,
              "train_loss": 7.125913619995117,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15534422651398927,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10071099805645645
            },
            {
              "step": 58500,
              "train_loss": 7.133403301239014,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15587206673808396,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10100529185729101
            },
            {
              "step": 59000,
              "train_loss": 7.09421968460083,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15573428920470178,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10210311913397163
            },
            {
              "step": 59500,
              "train_loss": 7.072266578674316,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15576062980107963,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10211182001512498
            },
            {
              "step": 60000,
              "train_loss": 7.105457782745361,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15584632894024253,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10199201054638252
            }
          ],
          "loss_first": 23.764734268188477,
          "loss_final_mean5": 7.115772533416748,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr3e-04_st60000_s0.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr3e-04_st60000_s0_round4.json"
        },
        {
          "seed_idx": 1,
          "acc_A": 0.02734375,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.810930252075195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11448587395716459,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11439824366243556
            },
            {
              "step": 1000,
              "train_loss": 7.783545017242432,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11673881119349971,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11398065666435286
            },
            {
              "step": 1500,
              "train_loss": 7.704360008239746,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11947967630112544,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11262679618084803
            },
            {
              "step": 2000,
              "train_loss": 7.730353832244873,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1208325102343224,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1118862399016507
            },
            {
              "step": 2500,
              "train_loss": 7.724453449249268,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12052271404536441,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11266774957766756
            },
            {
              "step": 3000,
              "train_loss": 7.7110185623168945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1221261466271244,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11386942345416173
            },
            {
              "step": 3500,
              "train_loss": 7.73947811126709,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12356585165252909,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11153337947325781
            },
            {
              "step": 4000,
              "train_loss": 7.646636486053467,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12516283593140543,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11083918536314741
            },
            {
              "step": 4500,
              "train_loss": 7.679329872131348,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12601472227834165,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11324154940666631
            },
            {
              "step": 5000,
              "train_loss": 7.606344223022461,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12770376482512802,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11019230511737987
            },
            {
              "step": 5500,
              "train_loss": 7.644101142883301,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12994922033976763,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10986174579011276
            },
            {
              "step": 6000,
              "train_loss": 7.596446514129639,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13010959228267893,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11143146199174225
            },
            {
              "step": 6500,
              "train_loss": 7.558558464050293,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13055638677906245,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1122180667007342
            },
            {
              "step": 7000,
              "train_loss": 7.515347957611084,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13169633329380304,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10955863952403888
            },
            {
              "step": 7500,
              "train_loss": 7.603195667266846,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13306091609410942,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11017629504203796
            },
            {
              "step": 8000,
              "train_loss": 7.565820217132568,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13296901911962777,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10897943092277274
            },
            {
              "step": 8500,
              "train_loss": 7.562133312225342,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13334999670041725,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10961871832842007
            },
            {
              "step": 9000,
              "train_loss": 7.530971527099609,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13447061571059749,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10871126735582948
            },
            {
              "step": 9500,
              "train_loss": 7.514153003692627,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13320749800186604,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10935504821827635
            },
            {
              "step": 10000,
              "train_loss": 7.527918815612793,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1342104232753627,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11004859965760261
            },
            {
              "step": 10500,
              "train_loss": 7.586796283721924,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13459515594877303,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10680922481697053
            },
            {
              "step": 11000,
              "train_loss": 7.538103103637695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13417396013392136,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10882825509179384
            },
            {
              "step": 11500,
              "train_loss": 7.513926029205322,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13448181573767215,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10820914682699367
            },
            {
              "step": 12000,
              "train_loss": 7.521274566650391,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13487705256557092,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10694380715722218
            },
            {
              "step": 12500,
              "train_loss": 7.503960609436035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1342915341956541,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1070013188291341
            },
            {
              "step": 13000,
              "train_loss": 7.443140983581543,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13541740301297978,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10726916120620444
            },
            {
              "step": 13500,
              "train_loss": 7.6017303466796875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13570062385406345,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10552903939969838
            },
            {
              "step": 14000,
              "train_loss": 7.4970703125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13630654331063852,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10626106517156586
            },
            {
              "step": 14500,
              "train_loss": 7.565522193908691,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1374351948616095,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10768812638707459
            },
            {
              "step": 15000,
              "train_loss": 7.535654067993164,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13764878688380122,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10393241047859192
            },
            {
              "step": 15500,
              "train_loss": 7.448768615722656,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1374837935436517,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10502311558229849
            },
            {
              "step": 16000,
              "train_loss": 7.54960823059082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13795537396799773,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10398423986043781
            },
            {
              "step": 16500,
              "train_loss": 7.437995910644531,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1385629447759129,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10615767986746505
            },
            {
              "step": 17000,
              "train_loss": 7.360339164733887,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13894294074270874,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10412321018520743
            },
            {
              "step": 17500,
              "train_loss": 7.507291793823242,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13973934977548197,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10547611059155315
            },
            {
              "step": 18000,
              "train_loss": 7.433344841003418,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13983342348365113,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10495219670701772
            },
            {
              "step": 18500,
              "train_loss": 7.439338684082031,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1397906881175004,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10390761808957905
            },
            {
              "step": 19000,
              "train_loss": 7.472255706787109,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14060332463122904,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10199301788816229
            },
            {
              "step": 19500,
              "train_loss": 7.4712748527526855,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13983850530348718,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1042871163226664
            },
            {
              "step": 20000,
              "train_loss": 7.483283042907715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.139857490779832,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1052812120760791
            },
            {
              "step": 20500,
              "train_loss": 7.393195629119873,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1395143691333942,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10193878161953762
            },
            {
              "step": 21000,
              "train_loss": 7.474136829376221,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1408244475023821,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10251714737387374
            },
            {
              "step": 21500,
              "train_loss": 7.427488327026367,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1399984678137116,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10541757749160752
            },
            {
              "step": 22000,
              "train_loss": 7.429224967956543,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14039182831766084,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10531409952091053
            },
            {
              "step": 22500,
              "train_loss": 7.424880027770996,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14137674198718742,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10353928932454437
            },
            {
              "step": 23000,
              "train_loss": 7.550446033477783,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14036795549327508,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10399091779254377
            },
            {
              "step": 23500,
              "train_loss": 7.4448018074035645,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1408792856382206,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10338348604273051
            },
            {
              "step": 24000,
              "train_loss": 7.428124904632568,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1408461441169493,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10335725353797898
            },
            {
              "step": 24500,
              "train_loss": 7.4064507484436035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14108160411706194,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1036414498812519
            },
            {
              "step": 25000,
              "train_loss": 7.359447956085205,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14040588296484202,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10354773025028408
            },
            {
              "step": 25500,
              "train_loss": 7.450870037078857,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14162266539642587,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10379384231055155
            },
            {
              "step": 26000,
              "train_loss": 7.433406829833984,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14119572786148638,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10138545534573495
            },
            {
              "step": 26500,
              "train_loss": 7.3310346603393555,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1413531856960617,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10032984835561365
            },
            {
              "step": 27000,
              "train_loss": 7.350320816040039,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1414698506705463,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1004968867637217
            },
            {
              "step": 27500,
              "train_loss": 7.345700740814209,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14162313233828172,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10327871382469311
            },
            {
              "step": 28000,
              "train_loss": 7.361440658569336,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14166741858934984,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1022792550502345
            },
            {
              "step": 28500,
              "train_loss": 7.3986945152282715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14128883794182912,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10163122846279293
            },
            {
              "step": 29000,
              "train_loss": 7.412625789642334,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14156937127700076,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0992751982412301
            },
            {
              "step": 29500,
              "train_loss": 7.37257719039917,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14175220276229084,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10180550871882588
            },
            {
              "step": 30000,
              "train_loss": 7.3989667892456055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1422992778243497,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09841082140337676
            },
            {
              "step": 30500,
              "train_loss": 7.4090118408203125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14257882855599746,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0995877620880492
            },
            {
              "step": 31000,
              "train_loss": 7.3418803215026855,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14224509481573477,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10091107885818928
            },
            {
              "step": 31500,
              "train_loss": 7.317706108093262,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14243035862455145,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10007237369427457
            },
            {
              "step": 32000,
              "train_loss": 7.382469654083252,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14262776728719473,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10035545041318983
            },
            {
              "step": 32500,
              "train_loss": 7.408507823944092,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1430482091382146,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09910848137224093
            },
            {
              "step": 33000,
              "train_loss": 7.347321033477783,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1430229438119568,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09753985126735643
            },
            {
              "step": 33500,
              "train_loss": 7.333171844482422,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14297580998390913,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09577893192181364
            },
            {
              "step": 34000,
              "train_loss": 7.289089202880859,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14450605580350384,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09894595859805122
            },
            {
              "step": 34500,
              "train_loss": 7.364968299865723,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14446028863312677,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09539015282643959
            },
            {
              "step": 35000,
              "train_loss": 7.3390793800354,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1447173958295025,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09609147533774376
            },
            {
              "step": 35500,
              "train_loss": 7.3298563957214355,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14505120692774653,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09274646133417264
            },
            {
              "step": 36000,
              "train_loss": 7.4045634269714355,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1447577013168484,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09324654546799138
            },
            {
              "step": 36500,
              "train_loss": 7.301272392272949,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14481233846163377,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09082712442614138
            },
            {
              "step": 37000,
              "train_loss": 7.253130912780762,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1455237950431183,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09511446434771642
            },
            {
              "step": 37500,
              "train_loss": 7.290212154388428,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14554751676041633,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09479488828219473
            },
            {
              "step": 38000,
              "train_loss": 7.2593183517456055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1463087813463062,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09412990359123796
            },
            {
              "step": 38500,
              "train_loss": 7.282944679260254,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14598711568396538,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09485838419641368
            },
            {
              "step": 39000,
              "train_loss": 7.283493995666504,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14609902747906744,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09514837811002508
            },
            {
              "step": 39500,
              "train_loss": 7.316901683807373,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14601514110108837,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09458533715223894
            },
            {
              "step": 40000,
              "train_loss": 7.2678608894348145,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14622801082441583,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09333779010921717
            },
            {
              "step": 40500,
              "train_loss": 7.326318740844727,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14653410378377885,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09453931543976068
            },
            {
              "step": 41000,
              "train_loss": 7.272976875305176,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14647480368148535,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09669295884668827
            },
            {
              "step": 41500,
              "train_loss": 7.234461784362793,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14677731657866389,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09668867237633094
            },
            {
              "step": 42000,
              "train_loss": 7.227555274963379,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14751285914098844,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0962334603536874
            },
            {
              "step": 42500,
              "train_loss": 7.278263092041016,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14731779048452154,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09586634393781424
            },
            {
              "step": 43000,
              "train_loss": 7.218767166137695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1475701240124181,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09547402116004378
            },
            {
              "step": 43500,
              "train_loss": 7.235631942749023,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14770973374834284,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0948184872395359
            },
            {
              "step": 44000,
              "train_loss": 7.210824012756348,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1480869907536544,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09491352358600125
            },
            {
              "step": 44500,
              "train_loss": 7.308803558349609,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1483160256757401,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09452229063026607
            },
            {
              "step": 45000,
              "train_loss": 7.372990608215332,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14809624064946547,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09429937868844718
            },
            {
              "step": 45500,
              "train_loss": 7.295021057128906,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1488374870386906,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09461181797087193
            },
            {
              "step": 46000,
              "train_loss": 7.300583839416504,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14918579976074398,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09514854341978207
            },
            {
              "step": 46500,
              "train_loss": 7.330479621887207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14899937814334407,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09313528437633067
            },
            {
              "step": 47000,
              "train_loss": 7.208543300628662,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1494580375147052,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09297316998708993
            },
            {
              "step": 47500,
              "train_loss": 7.301993370056152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1494591867667623,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0927679282031022
            },
            {
              "step": 48000,
              "train_loss": 7.261532783508301,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.150189611595124,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09348911029519513
            },
            {
              "step": 48500,
              "train_loss": 7.282862663269043,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15019644884159788,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09330316560226493
            },
            {
              "step": 49000,
              "train_loss": 7.239089488983154,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1501829864573665,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09213672089390457
            },
            {
              "step": 49500,
              "train_loss": 7.178711891174316,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15014661400346085,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09235151868779212
            },
            {
              "step": 50000,
              "train_loss": 7.272718906402588,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15038501139497384,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09178170369705185
            },
            {
              "step": 50500,
              "train_loss": 7.212657928466797,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15077566320542246,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09163930721115321
            },
            {
              "step": 51000,
              "train_loss": 7.24786901473999,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1505647586309351,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09060040771146305
            },
            {
              "step": 51500,
              "train_loss": 7.201627254486084,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1507480651489459,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09047877977718599
            },
            {
              "step": 52000,
              "train_loss": 7.240588188171387,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15128185495268553,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09169934698729776
            },
            {
              "step": 52500,
              "train_loss": 7.146519184112549,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.151239259110298,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0890763882198371
            },
            {
              "step": 53000,
              "train_loss": 7.212662220001221,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15119593776762486,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08886032874579541
            },
            {
              "step": 53500,
              "train_loss": 7.254303455352783,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.151371015177574,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08829591298126616
            },
            {
              "step": 54000,
              "train_loss": 7.17177152633667,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15178495814325288,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08737165870843455
            },
            {
              "step": 54500,
              "train_loss": 7.163176536560059,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15195690095424652,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08733917426434346
            },
            {
              "step": 55000,
              "train_loss": 7.243463516235352,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15235335915349424,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08699296147096902
            },
            {
              "step": 55500,
              "train_loss": 7.187878608703613,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15254886267939582,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08764417984639294
            },
            {
              "step": 56000,
              "train_loss": 7.1894683837890625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1525256180902943,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08580627589253709
            },
            {
              "step": 56500,
              "train_loss": 7.222353935241699,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15248117974260822,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08666038501542062
            },
            {
              "step": 57000,
              "train_loss": 7.194367408752441,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15283104439731687,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08634651594911702
            },
            {
              "step": 57500,
              "train_loss": 7.257216453552246,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15317252097884193,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08642800062079914
            },
            {
              "step": 58000,
              "train_loss": 7.094947814941406,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15323932829778641,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08571376075269654
            },
            {
              "step": 58500,
              "train_loss": 7.202978610992432,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1533113448531367,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08578814775682986
            },
            {
              "step": 59000,
              "train_loss": 7.247806072235107,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15360100369434804,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0852444460906554
            },
            {
              "step": 59500,
              "train_loss": 7.159392356872559,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15384434931911528,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.08526316305506043
            },
            {
              "step": 60000,
              "train_loss": 7.114502429962158,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15376203204505146,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0840539620257914
            }
          ],
          "loss_first": 23.697816848754883,
          "loss_final_mean5": 7.1829026222229,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr3e-04_st60000_s1.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr3e-04_st60000_s1_round4.json"
        },
        {
          "seed_idx": 2,
          "acc_A": 0.0263671875,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.82169246673584,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11496561282547191,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11401004588697106
            },
            {
              "step": 1000,
              "train_loss": 7.728180885314941,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11907680449075997,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11356914683710784
            },
            {
              "step": 1500,
              "train_loss": 7.722680568695068,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12071473803371191,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11250082700280473
            },
            {
              "step": 2000,
              "train_loss": 7.783316612243652,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12135058239800856,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11256142373895273
            },
            {
              "step": 2500,
              "train_loss": 7.735001564025879,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12233210192061961,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11376230779569596
            },
            {
              "step": 3000,
              "train_loss": 7.709528923034668,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1239228691556491,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11500728368991986
            },
            {
              "step": 3500,
              "train_loss": 7.718998908996582,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12395074818050489,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11459778586868197
            },
            {
              "step": 4000,
              "train_loss": 7.618541240692139,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1268411207711324,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11445471842307597
            },
            {
              "step": 4500,
              "train_loss": 7.613595008850098,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12606374372262508,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11297922598896548
            },
            {
              "step": 5000,
              "train_loss": 7.62063455581665,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12747169559588656,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11206158751156181
            },
            {
              "step": 5500,
              "train_loss": 7.603826522827148,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1288272985839285,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1112606682581827
            },
            {
              "step": 6000,
              "train_loss": 7.633016586303711,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12921799620380625,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11324626085115597
            },
            {
              "step": 6500,
              "train_loss": 7.595946311950684,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.130193296528887,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11221058381488547
            },
            {
              "step": 7000,
              "train_loss": 7.633014678955078,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12930980790406466,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11282820033375174
            },
            {
              "step": 7500,
              "train_loss": 7.629114627838135,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12961112579796463,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11183606076519936
            },
            {
              "step": 8000,
              "train_loss": 7.558386325836182,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12921769020613283,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11263031302951276
            },
            {
              "step": 8500,
              "train_loss": 7.5514020919799805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13008150336099789,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1109321778640151
            },
            {
              "step": 9000,
              "train_loss": 7.539315223693848,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12975826271576807,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10909239371540025
            },
            {
              "step": 9500,
              "train_loss": 7.5579705238342285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.130473883531522,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11045813444070518
            },
            {
              "step": 10000,
              "train_loss": 7.427425384521484,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13061393093084916,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10953959700418636
            },
            {
              "step": 10500,
              "train_loss": 7.531834602355957,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13054197386372834,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1094912548433058
            },
            {
              "step": 11000,
              "train_loss": 7.513891220092773,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1302921925089322,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1105521158897318
            },
            {
              "step": 11500,
              "train_loss": 7.536048889160156,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1310558077530004,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10925707907881588
            },
            {
              "step": 12000,
              "train_loss": 7.515440940856934,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13086532737361267,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10854385432321578
            },
            {
              "step": 12500,
              "train_loss": 7.534234046936035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13048023032024503,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10882334684720263
            },
            {
              "step": 13000,
              "train_loss": 7.536120891571045,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13150046044029295,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10746453300816938
            },
            {
              "step": 13500,
              "train_loss": 7.520050048828125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13254841603338718,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10822838492458686
            },
            {
              "step": 14000,
              "train_loss": 7.512056350708008,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13288050174014643,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1066698533250019
            },
            {
              "step": 14500,
              "train_loss": 7.5223588943481445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13182258984306827,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10669123835396022
            },
            {
              "step": 15000,
              "train_loss": 7.56331205368042,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1323694198508747,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10580130212474614
            },
            {
              "step": 15500,
              "train_loss": 7.484246730804443,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13189475890249014,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10885973076801747
            },
            {
              "step": 16000,
              "train_loss": 7.484062671661377,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13231272692792118,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11010406824061647
            },
            {
              "step": 16500,
              "train_loss": 7.490079402923584,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1333688262384385,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10999265278223902
            },
            {
              "step": 17000,
              "train_loss": 7.4391937255859375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13275034312391654,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10915576899424195
            },
            {
              "step": 17500,
              "train_loss": 7.499091625213623,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13297755981329829,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10960995790082961
            },
            {
              "step": 18000,
              "train_loss": 7.521239280700684,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13302828645100817,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10861910018138587
            },
            {
              "step": 18500,
              "train_loss": 7.488952159881592,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13331154984189197,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10822002298664302
            },
            {
              "step": 19000,
              "train_loss": 7.460271835327148,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13409537606639788,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10744119447190315
            },
            {
              "step": 19500,
              "train_loss": 7.433062553405762,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1334505626000464,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10674871993251145
            },
            {
              "step": 20000,
              "train_loss": 7.4153900146484375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13395168539136648,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10730933072045445
            },
            {
              "step": 20500,
              "train_loss": 7.391082763671875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13466320920269936,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10754233371699229
            },
            {
              "step": 21000,
              "train_loss": 7.450290203094482,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13419249979779124,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1072889348724857
            },
            {
              "step": 21500,
              "train_loss": 7.5508198738098145,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1348189390846528,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10807627043686807
            },
            {
              "step": 22000,
              "train_loss": 7.454257011413574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13585425773635507,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10802272305591032
            },
            {
              "step": 22500,
              "train_loss": 7.455221652984619,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1370117876213044,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10628328798338771
            },
            {
              "step": 23000,
              "train_loss": 7.418866157531738,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13845740864053369,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10583462280919775
            },
            {
              "step": 23500,
              "train_loss": 7.414778232574463,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13830977177713066,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10441672889282927
            },
            {
              "step": 24000,
              "train_loss": 7.444023609161377,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14031787507701665,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10494750062935054
            },
            {
              "step": 24500,
              "train_loss": 7.391936302185059,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1395921680959873,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10581706912489608
            },
            {
              "step": 25000,
              "train_loss": 7.353632926940918,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14009757980238646,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10634483012836426
            },
            {
              "step": 25500,
              "train_loss": 7.488615989685059,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1396696764859371,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10473990842001513
            },
            {
              "step": 26000,
              "train_loss": 7.2971296310424805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14025026361923665,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10357722453773022
            },
            {
              "step": 26500,
              "train_loss": 7.385061740875244,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14036953239701688,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10601269878679886
            },
            {
              "step": 27000,
              "train_loss": 7.387629985809326,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14068722783122212,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10269327700370923
            },
            {
              "step": 27500,
              "train_loss": 7.43927526473999,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1410579702933319,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10417824803153053
            },
            {
              "step": 28000,
              "train_loss": 7.443408966064453,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14126069145277143,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10353253898210824
            },
            {
              "step": 28500,
              "train_loss": 7.357883930206299,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1416120080393739,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10230537201277912
            },
            {
              "step": 29000,
              "train_loss": 7.492420673370361,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14159589755581692,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10197324812179431
            },
            {
              "step": 29500,
              "train_loss": 7.382294654846191,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14186648628674448,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10403588501503691
            },
            {
              "step": 30000,
              "train_loss": 7.381906986236572,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14214458357309923,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09677999507403001
            },
            {
              "step": 30500,
              "train_loss": 7.350085258483887,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14232196821831167,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10004968795692548
            },
            {
              "step": 31000,
              "train_loss": 7.3495965003967285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1417633993551135,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09787345846416429
            },
            {
              "step": 31500,
              "train_loss": 7.334873199462891,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14246115315472707,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09975356759969145
            },
            {
              "step": 32000,
              "train_loss": 7.346132278442383,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14244173606857657,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09926851250929758
            },
            {
              "step": 32500,
              "train_loss": 7.354893684387207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14269553951453418,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09908785193692893
            },
            {
              "step": 33000,
              "train_loss": 7.310227394104004,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14234746212605387,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09563235071254894
            },
            {
              "step": 33500,
              "train_loss": 7.331700325012207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14252071583177894,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09401199204148725
            },
            {
              "step": 34000,
              "train_loss": 7.355449676513672,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1426582033163868,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09687329590087757
            },
            {
              "step": 34500,
              "train_loss": 7.299626350402832,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14325445180293173,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09745048818876967
            },
            {
              "step": 35000,
              "train_loss": 7.369153022766113,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1436649495153688,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09463240951299667
            },
            {
              "step": 35500,
              "train_loss": 7.21803092956543,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14356170856626704,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09419012075522915
            },
            {
              "step": 36000,
              "train_loss": 7.383732318878174,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14409658347722143,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09562752884812653
            },
            {
              "step": 36500,
              "train_loss": 7.381559371948242,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14405592437833548,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09656302636722103
            },
            {
              "step": 37000,
              "train_loss": 7.3853349685668945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1446078751469031,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09499721421161667
            },
            {
              "step": 37500,
              "train_loss": 7.292508602142334,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14462016988545656,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09732081112451851
            },
            {
              "step": 38000,
              "train_loss": 7.26737117767334,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14525923400651664,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09306547639425844
            },
            {
              "step": 38500,
              "train_loss": 7.25169038772583,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14513957093004137,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09453778190072626
            },
            {
              "step": 39000,
              "train_loss": 7.280040264129639,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14466557535342872,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09660455369157717
            },
            {
              "step": 39500,
              "train_loss": 7.3277668952941895,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14531006588367745,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0943972475361079
            },
            {
              "step": 40000,
              "train_loss": 7.246302127838135,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14580326044233516,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09595259954221547
            },
            {
              "step": 40500,
              "train_loss": 7.31591796875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1458667903789319,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09678667481057346
            },
            {
              "step": 41000,
              "train_loss": 7.312484264373779,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14555921970168129,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09743433893891051
            },
            {
              "step": 41500,
              "train_loss": 7.2258381843566895,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1459898584871553,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0985102200647816
            },
            {
              "step": 42000,
              "train_loss": 7.346814155578613,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1456886125379242,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09971041075186804
            },
            {
              "step": 42500,
              "train_loss": 7.235650062561035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14595745806582272,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09718992828857154
            },
            {
              "step": 43000,
              "train_loss": 7.292642116546631,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1462499056942761,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09743947902461514
            },
            {
              "step": 43500,
              "train_loss": 7.193805694580078,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14663265238050371,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0965747928712517
            },
            {
              "step": 44000,
              "train_loss": 7.192597389221191,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14678535726852715,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09856599190970883
            },
            {
              "step": 44500,
              "train_loss": 7.259891986846924,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14667848451063037,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09936973499134183
            },
            {
              "step": 45000,
              "train_loss": 7.216372966766357,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1468677269294858,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09758969489485025
            },
            {
              "step": 45500,
              "train_loss": 7.3094940185546875,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14704206702299416,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09779377334052697
            },
            {
              "step": 46000,
              "train_loss": 7.2965593338012695,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14726680621970445,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09908786811865866
            },
            {
              "step": 46500,
              "train_loss": 7.27252721786499,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14746742963325232,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09562415932305157
            },
            {
              "step": 47000,
              "train_loss": 7.298783779144287,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14717851497698575,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09698137891246006
            },
            {
              "step": 47500,
              "train_loss": 7.287147521972656,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14770902425516397,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09682333521777764
            },
            {
              "step": 48000,
              "train_loss": 7.275102615356445,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1479433554923162,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09641099232248962
            },
            {
              "step": 48500,
              "train_loss": 7.20469856262207,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14768492907751352,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09651285741711035
            },
            {
              "step": 49000,
              "train_loss": 7.295057773590088,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.148057576501742,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09620912850368768
            },
            {
              "step": 49500,
              "train_loss": 7.252139091491699,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14810065575875342,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09659048489993438
            },
            {
              "step": 50000,
              "train_loss": 7.175743103027344,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14812281331978738,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09738234151154757
            },
            {
              "step": 50500,
              "train_loss": 7.217235565185547,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14844157849438488,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09755331324413419
            },
            {
              "step": 51000,
              "train_loss": 7.1923346519470215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14824616338592023,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09565003641182557
            },
            {
              "step": 51500,
              "train_loss": 7.212226867675781,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14843366236891598,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09696283034281805
            },
            {
              "step": 52000,
              "train_loss": 7.310994625091553,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14838862046599388,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09607219108147547
            },
            {
              "step": 52500,
              "train_loss": 7.236537933349609,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14853958471212536,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09797560365404934
            },
            {
              "step": 53000,
              "train_loss": 7.190258979797363,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14870850241277367,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09579344920348376
            },
            {
              "step": 53500,
              "train_loss": 7.260554790496826,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14854469860438257,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09509902389254421
            },
            {
              "step": 54000,
              "train_loss": 7.270106315612793,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14855895715299994,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09571808518376201
            },
            {
              "step": 54500,
              "train_loss": 7.214457035064697,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14863667683675885,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09622338123153895
            },
            {
              "step": 55000,
              "train_loss": 7.125283718109131,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1489992457209155,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09591142990393564
            },
            {
              "step": 55500,
              "train_loss": 7.311610698699951,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14897163701243699,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09617103915661573
            },
            {
              "step": 56000,
              "train_loss": 7.172992706298828,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14922483079135418,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09667829895624891
            },
            {
              "step": 56500,
              "train_loss": 7.197532653808594,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14962070889305323,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09645341313444078
            },
            {
              "step": 57000,
              "train_loss": 7.221850872039795,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1495172881986946,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09537257536430843
            },
            {
              "step": 57500,
              "train_loss": 7.172800064086914,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.14983066159766167,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0967054923530668
            },
            {
              "step": 58000,
              "train_loss": 7.161200046539307,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1499592347536236,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09557222443982027
            },
            {
              "step": 58500,
              "train_loss": 7.138819694519043,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1502373496768996,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0951201721036341
            },
            {
              "step": 59000,
              "train_loss": 7.185758590698242,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15055258863139898,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09523251801147126
            },
            {
              "step": 59500,
              "train_loss": 7.111333847045898,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15015722811222076,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.0957475665200036
            },
            {
              "step": 60000,
              "train_loss": 7.171835899353027,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.15014437946956605,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09520560334203765
            }
          ],
          "loss_first": 23.772296905517578,
          "loss_final_mean5": 7.206936454772949,
          "raw_path": "experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr3e-04_st60000_s2.json",
          "remetric_path": "experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr3e-04_st60000_s2_round4.json"
        }
      ]
    },
    "C0_lr1e-03_st20000": {
      "capacity": "C0",
      "lr": 0.001,
      "steps": 20000,
      "reused": true,
      "deferred": false,
      "per_seed_acc_A": [
        0.03515625,
        0.02978515625,
        0.031005859375
      ],
      "mean_acc_A": 0.031982421875,
      "n_clearing_bar": 0,
      "clears": false,
      "n_competitive": 0,
      "competitive": false,
      "rows": [
        {
          "seed_idx": 0,
          "acc_A": 0.03515625,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.846717357635498,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11333791399374604,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11333710525650531
            },
            {
              "step": 1000,
              "train_loss": 7.818188190460205,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11353924253489822,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1135387992253527
            },
            {
              "step": 1500,
              "train_loss": 7.814571857452393,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11453366401838139,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11429968482116237
            },
            {
              "step": 2000,
              "train_loss": 7.820354461669922,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11511283583240584,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11436448956374079
            },
            {
              "step": 2500,
              "train_loss": 7.821115016937256,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11533809924731031,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11414528801105917
            },
            {
              "step": 3000,
              "train_loss": 7.842781066894531,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11559841106645763,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11376048478996381
            },
            {
              "step": 3500,
              "train_loss": 7.774791717529297,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11558871931629255,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11414595984388143
            },
            {
              "step": 4000,
              "train_loss": 7.812307834625244,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11539056000765413,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11424271168652922
            },
            {
              "step": 4500,
              "train_loss": 7.7913923263549805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11507444846211001,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11453545710537583
            },
            {
              "step": 5000,
              "train_loss": 7.807153224945068,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1150912611046806,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11446585395606235
            },
            {
              "step": 5500,
              "train_loss": 7.775332450866699,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1152822079602629,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11451102327555418
            },
            {
              "step": 6000,
              "train_loss": 7.777767181396484,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1152218438219279,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11465426970971748
            },
            {
              "step": 6500,
              "train_loss": 7.768361568450928,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11540688207605854,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11431154992897063
            },
            {
              "step": 7000,
              "train_loss": 8.202676773071289,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11558036872884259,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11467707977863029
            },
            {
              "step": 7500,
              "train_loss": 7.836968421936035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11527631944045424,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11440514685818925
            },
            {
              "step": 8000,
              "train_loss": 7.750875473022461,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11593238956993446,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11434040078893304
            },
            {
              "step": 8500,
              "train_loss": 7.798746109008789,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11582794657442719,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11452176049351692
            },
            {
              "step": 9000,
              "train_loss": 7.811955451965332,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11529630707809702,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11451955931261182
            },
            {
              "step": 9500,
              "train_loss": 7.775071144104004,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11594542633974925,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11400559113826603
            },
            {
              "step": 10000,
              "train_loss": 7.7968339920043945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11563518201000988,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11481966054998338
            },
            {
              "step": 10500,
              "train_loss": 7.825058460235596,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1160624481854029,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11433525214670226
            },
            {
              "step": 11000,
              "train_loss": 7.793945789337158,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11596673232270405,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11414716363651678
            },
            {
              "step": 11500,
              "train_loss": 7.794307708740234,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1159876940655522,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11406955390702933
            },
            {
              "step": 12000,
              "train_loss": 7.754361152648926,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11598322918871418,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11446819588309154
            },
            {
              "step": 12500,
              "train_loss": 7.74791955947876,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11630884610349312,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11382498044986278
            },
            {
              "step": 13000,
              "train_loss": 7.755444049835205,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1168181817047298,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1142935364623554
            },
            {
              "step": 13500,
              "train_loss": 7.7695441246032715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11745717679150403,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11386744462652132
            },
            {
              "step": 14000,
              "train_loss": 7.773582458496094,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11762649397132918,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11413849535165355
            },
            {
              "step": 14500,
              "train_loss": 7.7721123695373535,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11715398350497708,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11412859050324187
            },
            {
              "step": 15000,
              "train_loss": 7.751339435577393,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11788061849074438,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.113379095797427
            },
            {
              "step": 15500,
              "train_loss": 7.7919416427612305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11804407672025263,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11407530208816752
            },
            {
              "step": 16000,
              "train_loss": 7.690670967102051,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11842560936929658,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11427095503313467
            },
            {
              "step": 16500,
              "train_loss": 7.74384880065918,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11851120420033112,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11409818823449314
            },
            {
              "step": 17000,
              "train_loss": 7.77049446105957,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11860225937562063,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11452025448670611
            },
            {
              "step": 17500,
              "train_loss": 7.766556739807129,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1189176146290265,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11410652485210449
            },
            {
              "step": 18000,
              "train_loss": 7.753964424133301,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11894209019374102,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11431445000926033
            },
            {
              "step": 18500,
              "train_loss": 7.7188262939453125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11897243780549616,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1141960525419563
            },
            {
              "step": 19000,
              "train_loss": 7.712703704833984,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11917557410197333,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11391551716951653
            },
            {
              "step": 19500,
              "train_loss": 7.732095241546631,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11938176758121699,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11424925539176911
            },
            {
              "step": 20000,
              "train_loss": 7.748598098754883,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11953449115389958,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11420631140936166
            }
          ],
          "loss_first": 23.764734268188477,
          "loss_final_mean5": 7.734462833404541,
          "raw_path": "experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/h2h_fix5_transformer_task1_lr1e-03_s0.json",
          "remetric_path": "experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/remetric/h2h_fix5_transformer_task1_lr1e-03_s0_round4.json"
        },
        {
          "seed_idx": 1,
          "acc_A": 0.02978515625,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.833236217498779,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11473774089245126,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11437050037784502
            },
            {
              "step": 1000,
              "train_loss": 7.795245170593262,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11489089782116935,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11231657728785649
            },
            {
              "step": 1500,
              "train_loss": 7.785754203796387,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1160198557190597,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10723247576970607
            },
            {
              "step": 2000,
              "train_loss": 7.780927658081055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11717134079663083,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10836266330443323
            },
            {
              "step": 2500,
              "train_loss": 7.795525550842285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11680501815862954,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11181819677585736
            },
            {
              "step": 3000,
              "train_loss": 7.791864395141602,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11613854090683162,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11096649343380705
            },
            {
              "step": 3500,
              "train_loss": 7.804624557495117,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11785133817465976,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10784962627803907
            },
            {
              "step": 4000,
              "train_loss": 7.728452205657959,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11799688165774569,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1080284551717341
            },
            {
              "step": 4500,
              "train_loss": 7.778213977813721,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11630481312749907,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1104436552268453
            },
            {
              "step": 5000,
              "train_loss": 7.764308929443359,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11781014141160995,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11264879506779835
            },
            {
              "step": 5500,
              "train_loss": 7.764141082763672,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11878118757158518,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11112268251599744
            },
            {
              "step": 6000,
              "train_loss": 7.771530628204346,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11954573792172596,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11132465716218576
            },
            {
              "step": 6500,
              "train_loss": 7.7270660400390625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11915041587781161,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11065350129501894
            },
            {
              "step": 7000,
              "train_loss": 7.716285228729248,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12000856432132423,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1068953950307332
            },
            {
              "step": 7500,
              "train_loss": 7.713577747344971,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12017852329881862,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10765617899596691
            },
            {
              "step": 8000,
              "train_loss": 7.75186824798584,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11938061070395634,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10835851402953267
            },
            {
              "step": 8500,
              "train_loss": 7.73980188369751,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11818658566335216,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11272700323024765
            },
            {
              "step": 9000,
              "train_loss": 7.783072471618652,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11882443819195032,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11100970220286399
            },
            {
              "step": 9500,
              "train_loss": 7.716848373413086,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11889128503389657,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11044022010173649
            },
            {
              "step": 10000,
              "train_loss": 7.726951599121094,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1195601355866529,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1087780655361712
            },
            {
              "step": 10500,
              "train_loss": 7.789894104003906,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11886102159041911,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10802264354424551
            },
            {
              "step": 11000,
              "train_loss": 7.710116386413574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1193260332220234,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11258369131246582
            },
            {
              "step": 11500,
              "train_loss": 7.693589687347412,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11927873751847073,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11264185176696628
            },
            {
              "step": 12000,
              "train_loss": 7.697751045227051,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11887790623586625,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11107407964300364
            },
            {
              "step": 12500,
              "train_loss": 7.667074680328369,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11980049195699394,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.107655196741689
            },
            {
              "step": 13000,
              "train_loss": 7.68233060836792,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12034502101596445,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11194047902245075
            },
            {
              "step": 13500,
              "train_loss": 7.708667755126953,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12037990498356521,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1095750851673074
            },
            {
              "step": 14000,
              "train_loss": 7.682409286499023,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12055751361185685,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1125722925644368
            },
            {
              "step": 14500,
              "train_loss": 7.724457740783691,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12070135842077434,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11247156833996996
            },
            {
              "step": 15000,
              "train_loss": 7.643098831176758,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12051415839232504,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10835302708437666
            },
            {
              "step": 15500,
              "train_loss": 7.650996208190918,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1207912522368133,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11179809155873954
            },
            {
              "step": 16000,
              "train_loss": 7.7005767822265625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1207631555153057,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10979756148299202
            },
            {
              "step": 16500,
              "train_loss": 7.6410231590271,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12103454454336315,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1079464026261121
            },
            {
              "step": 17000,
              "train_loss": 7.732200622558594,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12131955096265301,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10725632449612021
            },
            {
              "step": 17500,
              "train_loss": 7.703425884246826,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12135852762730792,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10754864441696554
            },
            {
              "step": 18000,
              "train_loss": 7.693172931671143,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12130118673667312,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10788522119401023
            },
            {
              "step": 18500,
              "train_loss": 7.667356491088867,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12131334934383631,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10874983004759997
            },
            {
              "step": 19000,
              "train_loss": 7.675108909606934,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.121533754223492,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10722721484489739
            },
            {
              "step": 19500,
              "train_loss": 7.728849411010742,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12170004373183474,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10789467085851356
            },
            {
              "step": 20000,
              "train_loss": 7.6980085372924805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12168845732230693,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10731275705620646
            }
          ],
          "loss_first": 23.697816848754883,
          "loss_final_mean5": 7.662932300567627,
          "raw_path": "experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/h2h_fix5_transformer_task1_lr1e-03_s1.json",
          "remetric_path": "experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/remetric/h2h_fix5_transformer_task1_lr1e-03_s1_round4.json"
        },
        {
          "seed_idx": 2,
          "acc_A": 0.031005859375,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.830602169036865,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1141211127396673,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11346577451331541
            },
            {
              "step": 1000,
              "train_loss": 7.77566385269165,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11645173630677164,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11300111416494474
            },
            {
              "step": 1500,
              "train_loss": 7.788618564605713,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11533977295039222,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11347894399659708
            },
            {
              "step": 2000,
              "train_loss": 7.848682880401611,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11520471959374845,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11477584589738399
            },
            {
              "step": 2500,
              "train_loss": 7.794377326965332,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11630843591410667,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11420800787163898
            },
            {
              "step": 3000,
              "train_loss": 7.803905963897705,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11646019673207775,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11441268504131585
            },
            {
              "step": 3500,
              "train_loss": 7.778996467590332,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1162485201493837,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11414806882385164
            },
            {
              "step": 4000,
              "train_loss": 7.784574508666992,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1157276148442179,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11328886513365433
            },
            {
              "step": 4500,
              "train_loss": 7.750145435333252,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1165059074992314,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11314805748406798
            },
            {
              "step": 5000,
              "train_loss": 7.79923152923584,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11753258999669924,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11291407735552639
            },
            {
              "step": 5500,
              "train_loss": 7.761343479156494,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11737643415108323,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11358617537189275
            },
            {
              "step": 6000,
              "train_loss": 7.732729911804199,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11792051722295582,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11230831878492609
            },
            {
              "step": 6500,
              "train_loss": 7.757248401641846,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11802204279229045,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11171993962489069
            },
            {
              "step": 7000,
              "train_loss": 7.741317272186279,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11833273898810148,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11134041036712006
            },
            {
              "step": 7500,
              "train_loss": 7.718843936920166,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11949033715063706,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11243856558576226
            },
            {
              "step": 8000,
              "train_loss": 7.660909652709961,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11937232076888904,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11463419091887772
            },
            {
              "step": 8500,
              "train_loss": 7.708493709564209,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11871663655620068,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11360420734854415
            },
            {
              "step": 9000,
              "train_loss": 7.757328987121582,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11914554622489959,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11422698653768748
            },
            {
              "step": 9500,
              "train_loss": 7.656270980834961,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11901403043884784,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11493988567963243
            },
            {
              "step": 10000,
              "train_loss": 7.648789405822754,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11914735176833346,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1143318748800084
            },
            {
              "step": 10500,
              "train_loss": 7.739226341247559,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11998192028841004,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11484751396346837
            },
            {
              "step": 11000,
              "train_loss": 7.683022499084473,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11946963449008763,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1138440003269352
            },
            {
              "step": 11500,
              "train_loss": 7.776111602783203,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12018160533625633,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11465246957959607
            },
            {
              "step": 12000,
              "train_loss": 7.748912811279297,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12022156472085044,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11466561444103718
            },
            {
              "step": 12500,
              "train_loss": 7.722208023071289,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11982543324120343,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11464127956423908
            },
            {
              "step": 13000,
              "train_loss": 7.7009687423706055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12030321435304359,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11442097404506058
            },
            {
              "step": 13500,
              "train_loss": 7.756394863128662,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12061298952903599,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11466515279607847
            },
            {
              "step": 14000,
              "train_loss": 7.716150283813477,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12051467841956764,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11477509781252593
            },
            {
              "step": 14500,
              "train_loss": 7.743227958679199,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12067188799846917,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11429293890250847
            },
            {
              "step": 15000,
              "train_loss": 7.733400344848633,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12075562850805,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11410349508514628
            },
            {
              "step": 15500,
              "train_loss": 7.69911003112793,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12083103490294889,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11394372483482584
            },
            {
              "step": 16000,
              "train_loss": 7.683539390563965,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.120606632262934,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11442918883403763
            },
            {
              "step": 16500,
              "train_loss": 7.750473499298096,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1207699729129672,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11436707811662927
            },
            {
              "step": 17000,
              "train_loss": 7.678730487823486,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.120802279911004,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11444766790373251
            },
            {
              "step": 17500,
              "train_loss": 7.6351470947265625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12084086006507277,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11470855324296281
            },
            {
              "step": 18000,
              "train_loss": 7.698232650756836,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1208283249870874,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11477737996028736
            },
            {
              "step": 18500,
              "train_loss": 7.663718223571777,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12109079252695665,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11475426988909021
            },
            {
              "step": 19000,
              "train_loss": 7.7181267738342285,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12103937478968874,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11440245911944658
            },
            {
              "step": 19500,
              "train_loss": 7.730466365814209,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12100640003336594,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11466131906490773
            },
            {
              "step": 20000,
              "train_loss": 7.673437595367432,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12095473380759358,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11441708210622892
            }
          ],
          "loss_first": 23.772296905517578,
          "loss_final_mean5": 7.700488662719726,
          "raw_path": "experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/h2h_fix5_transformer_task1_lr1e-03_s2.json",
          "remetric_path": "experiment-runs/2026-07-11_h2h_fix5_lrgrid/results/remetric/h2h_fix5_transformer_task1_lr1e-03_s2_round4.json"
        }
      ]
    },
    "C0_lr3e-04_st20000": {
      "capacity": "C0",
      "lr": 0.0003,
      "steps": 20000,
      "reused": true,
      "deferred": false,
      "per_seed_acc_A": [
        0.027099609375,
        0.029296875,
        0.028564453125
      ],
      "mean_acc_A": 0.0283203125,
      "n_clearing_bar": 0,
      "clears": false,
      "n_competitive": 0,
      "competitive": false,
      "rows": [
        {
          "seed_idx": 0,
          "acc_A": 0.027099609375,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.835993766784668,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11345912964316085,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11342093197163194
            },
            {
              "step": 1000,
              "train_loss": 7.7522101402282715,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11626662244088948,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11321071040583774
            },
            {
              "step": 1500,
              "train_loss": 7.696880340576172,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11941867193672806,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11343093676259741
            },
            {
              "step": 2000,
              "train_loss": 7.743760108947754,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12100887316046283,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11301301670027897
            },
            {
              "step": 2500,
              "train_loss": 7.733266830444336,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12223343522055075,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11383523978292942
            },
            {
              "step": 3000,
              "train_loss": 7.6411027908325195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1244668994913809,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11417985678417608
            },
            {
              "step": 3500,
              "train_loss": 7.629533767700195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12541179993422702,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1142543877940625
            },
            {
              "step": 4000,
              "train_loss": 7.584527015686035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1263863112544641,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11393722135107964
            },
            {
              "step": 4500,
              "train_loss": 7.585665702819824,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12766696332255378,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11424959904979914
            },
            {
              "step": 5000,
              "train_loss": 7.618233680725098,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12839589471695945,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11369204538641497
            },
            {
              "step": 5500,
              "train_loss": 7.458704948425293,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12797428492922336,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1133101365994662
            },
            {
              "step": 6000,
              "train_loss": 7.543638229370117,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12860170588828623,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11447714478708804
            },
            {
              "step": 6500,
              "train_loss": 7.58878231048584,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12815500260330737,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11344471079064533
            },
            {
              "step": 7000,
              "train_loss": 7.523987293243408,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1296628707787022,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11350101261632517
            },
            {
              "step": 7500,
              "train_loss": 7.483954429626465,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1300561961834319,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11339542706264183
            },
            {
              "step": 8000,
              "train_loss": 7.573561668395996,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1307968571782112,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11354020779253915
            },
            {
              "step": 8500,
              "train_loss": 7.489840984344482,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.131390372000169,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11222626600647345
            },
            {
              "step": 9000,
              "train_loss": 7.530424118041992,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13127552054356784,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11270696844439954
            },
            {
              "step": 9500,
              "train_loss": 7.609043121337891,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13161288382252678,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11264855047920719
            },
            {
              "step": 10000,
              "train_loss": 7.481945514678955,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1320238837506622,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11152265750570223
            },
            {
              "step": 10500,
              "train_loss": 7.503056526184082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13214122911449522,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1101570455939509
            },
            {
              "step": 11000,
              "train_loss": 7.522796630859375,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13218925398541614,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10709244175814092
            },
            {
              "step": 11500,
              "train_loss": 7.400893211364746,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13280243310146034,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10572364326799288
            },
            {
              "step": 12000,
              "train_loss": 7.427814960479736,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13331179454689845,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10497410729294643
            },
            {
              "step": 12500,
              "train_loss": 7.4710469245910645,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13373136514564976,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10337515652645379
            },
            {
              "step": 13000,
              "train_loss": 7.494976997375488,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1337297567515634,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10163107834523544
            },
            {
              "step": 13500,
              "train_loss": 7.430935382843018,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1342924379860051,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10403161938302219
            },
            {
              "step": 14000,
              "train_loss": 7.276594161987305,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13392792886588722,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10335719696013257
            },
            {
              "step": 14500,
              "train_loss": 7.479761123657227,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1344121159054339,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10242650442523882
            },
            {
              "step": 15000,
              "train_loss": 7.382389545440674,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13434648659313098,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1015398574527353
            },
            {
              "step": 15500,
              "train_loss": 7.406412601470947,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13485813076840714,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10205930517986417
            },
            {
              "step": 16000,
              "train_loss": 7.501347064971924,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13470790878636762,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10057842714013532
            },
            {
              "step": 16500,
              "train_loss": 7.359048843383789,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13477367057930678,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.100140621594619
            },
            {
              "step": 17000,
              "train_loss": 7.395455837249756,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13487017096485943,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09976232273038477
            },
            {
              "step": 17500,
              "train_loss": 7.4118757247924805,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1348180978675373,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09901209798408672
            },
            {
              "step": 18000,
              "train_loss": 7.450905799865723,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13521192671032622,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09894932172028348
            },
            {
              "step": 18500,
              "train_loss": 7.382421970367432,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13521739596035331,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09919757035095245
            },
            {
              "step": 19000,
              "train_loss": 7.427717685699463,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13530137023190036,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09921993414172903
            },
            {
              "step": 19500,
              "train_loss": 7.385783672332764,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13536908355308697,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09878713660873473
            },
            {
              "step": 20000,
              "train_loss": 7.514266490936279,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1357002227450721,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.09860577573999763
            }
          ],
          "loss_first": 23.764734268188477,
          "loss_final_mean5": 7.471782684326172,
          "raw_path": "experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s0.json",
          "remetric_path": "experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s0_round4.json"
        },
        {
          "seed_idx": 1,
          "acc_A": 0.029296875,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.810901165008545,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11448622471652925,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11439841781975701
            },
            {
              "step": 1000,
              "train_loss": 7.757018566131592,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11673266725847498,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11397588107502088
            },
            {
              "step": 1500,
              "train_loss": 7.7276611328125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1191256515448913,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11099144903710112
            },
            {
              "step": 2000,
              "train_loss": 7.723679065704346,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12099446344655007,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11104029434500262
            },
            {
              "step": 2500,
              "train_loss": 7.69375467300415,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12147781188832596,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11083651433000341
            },
            {
              "step": 3000,
              "train_loss": 7.726279258728027,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1211224946891889,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11330119689228013
            },
            {
              "step": 3500,
              "train_loss": 7.739298343658447,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1230679964646697,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1127761859097518
            },
            {
              "step": 4000,
              "train_loss": 7.651595115661621,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12617376394337043,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1115589706460014
            },
            {
              "step": 4500,
              "train_loss": 7.634402751922607,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12825559981865808,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11246852623298764
            },
            {
              "step": 5000,
              "train_loss": 7.560068130493164,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1304081819835119,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11407883040374145
            },
            {
              "step": 5500,
              "train_loss": 7.626952171325684,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13131372234784067,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11142469919286668
            },
            {
              "step": 6000,
              "train_loss": 7.615325450897217,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13222696061711758,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11135400569764897
            },
            {
              "step": 6500,
              "train_loss": 7.575530052185059,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13169684418244287,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1123866171692498
            },
            {
              "step": 7000,
              "train_loss": 7.515600204467773,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13287699117790908,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11117932532215491
            },
            {
              "step": 7500,
              "train_loss": 7.58431339263916,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1337099390802905,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11188243085052818
            },
            {
              "step": 8000,
              "train_loss": 7.606438159942627,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13296587218064815,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10974160785553977
            },
            {
              "step": 8500,
              "train_loss": 7.582294464111328,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1337563904817216,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10935922944918275
            },
            {
              "step": 9000,
              "train_loss": 7.540525913238525,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1345816888497211,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11084747052518651
            },
            {
              "step": 9500,
              "train_loss": 7.492768287658691,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13429660687688738,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11070136917987838
            },
            {
              "step": 10000,
              "train_loss": 7.512768745422363,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13484797696582973,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11030764516908675
            },
            {
              "step": 10500,
              "train_loss": 7.585319519042969,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13531077257357538,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11090972507372499
            },
            {
              "step": 11000,
              "train_loss": 7.513021469116211,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13503440952626988,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11169236112618819
            },
            {
              "step": 11500,
              "train_loss": 7.520481586456299,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13560963526833802,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11149423837196082
            },
            {
              "step": 12000,
              "train_loss": 7.4839253425598145,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13599206210346892,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11136947193881497
            },
            {
              "step": 12500,
              "train_loss": 7.420187950134277,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13609406625619158,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11208566080313176
            },
            {
              "step": 13000,
              "train_loss": 7.475438594818115,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1367267882451415,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11260430340189487
            },
            {
              "step": 13500,
              "train_loss": 7.538565635681152,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.137056669103913,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11180268961470574
            },
            {
              "step": 14000,
              "train_loss": 7.477364540100098,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13717492652358487,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11193143966374919
            },
            {
              "step": 14500,
              "train_loss": 7.529199600219727,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1372212622081861,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11212532734498382
            },
            {
              "step": 15000,
              "train_loss": 7.509605884552002,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13780098140705377,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11071555159287527
            },
            {
              "step": 15500,
              "train_loss": 7.434687614440918,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13797610596520826,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11164686514530331
            },
            {
              "step": 16000,
              "train_loss": 7.528043746948242,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1380432391888462,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11163024639245123
            },
            {
              "step": 16500,
              "train_loss": 7.451333045959473,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13845930504612625,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11133837304078043
            },
            {
              "step": 17000,
              "train_loss": 7.392055988311768,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13861665350850672,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11125847732182592
            },
            {
              "step": 17500,
              "train_loss": 7.4806671142578125,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13856633857358247,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11079626210266724
            },
            {
              "step": 18000,
              "train_loss": 7.441167831420898,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13879109418485314,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11080655280966312
            },
            {
              "step": 18500,
              "train_loss": 7.446054935455322,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1385975406737998,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11054282484110445
            },
            {
              "step": 19000,
              "train_loss": 7.474852561950684,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1388092230190523,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11056755989557132
            },
            {
              "step": 19500,
              "train_loss": 7.450204849243164,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13878328690771013,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11054028302896768
            },
            {
              "step": 20000,
              "train_loss": 7.453363418579102,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13876054115826264,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11050570040242746
            }
          ],
          "loss_first": 23.697816848754883,
          "loss_final_mean5": 7.446061706542968,
          "raw_path": "experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s1.json",
          "remetric_path": "experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s1_round4.json"
        },
        {
          "seed_idx": 2,
          "acc_A": 0.028564453125,
          "chance": 0.03125,
          "curve": [
            {
              "step": 500,
              "train_loss": 7.821667671203613,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11496576655190438,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11401075270259753
            },
            {
              "step": 1000,
              "train_loss": 7.731500625610352,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.11954801570391282,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1136774217011407
            },
            {
              "step": 1500,
              "train_loss": 7.710491180419922,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12095025688176975,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11291935690678656
            },
            {
              "step": 2000,
              "train_loss": 7.73819637298584,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12210943864192814,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11344038229435682
            },
            {
              "step": 2500,
              "train_loss": 7.750247955322266,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12381221249233931,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11431921581970528
            },
            {
              "step": 3000,
              "train_loss": 7.6471757888793945,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12522602482931688,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11465003312332556
            },
            {
              "step": 3500,
              "train_loss": 7.657594680786133,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12613258912460878,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11514801869634539
            },
            {
              "step": 4000,
              "train_loss": 7.615002632141113,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1275648481096141,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11414693237747997
            },
            {
              "step": 4500,
              "train_loss": 7.630694389343262,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12694890901912004,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11443912901449949
            },
            {
              "step": 5000,
              "train_loss": 7.648134231567383,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12775382032850757,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11453291808720678
            },
            {
              "step": 5500,
              "train_loss": 7.629323959350586,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12845540512353182,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11493264936143532
            },
            {
              "step": 6000,
              "train_loss": 7.590959548950195,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12961297330912203,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1132955125067383
            },
            {
              "step": 6500,
              "train_loss": 7.572027206420898,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1305940659949556,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11479354073526338
            },
            {
              "step": 7000,
              "train_loss": 7.52601432800293,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.12970028084237128,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11390217510052025
            },
            {
              "step": 7500,
              "train_loss": 7.619499683380127,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13079699885565788,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11510778858792037
            },
            {
              "step": 8000,
              "train_loss": 7.579245090484619,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13094868091866374,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11545237706741318
            },
            {
              "step": 8500,
              "train_loss": 7.5661187171936035,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1310915575013496,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11470241571078077
            },
            {
              "step": 9000,
              "train_loss": 7.515019416809082,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1321969061391428,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11460099014220759
            },
            {
              "step": 9500,
              "train_loss": 7.566320896148682,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13271887454902753,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11325635784305632
            },
            {
              "step": 10000,
              "train_loss": 7.422826290130615,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13307634269585833,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11299966147635132
            },
            {
              "step": 10500,
              "train_loss": 7.5052642822265625,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1328060992527753,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1126279549789615
            },
            {
              "step": 11000,
              "train_loss": 7.513461112976074,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1330965767847374,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11243238323368132
            },
            {
              "step": 11500,
              "train_loss": 7.545438766479492,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13357306481339037,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11163174163084477
            },
            {
              "step": 12000,
              "train_loss": 7.471412658691406,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13420058565679938,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11146584857488051
            },
            {
              "step": 12500,
              "train_loss": 7.504805088043213,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13399458938511088,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11173713236348704
            },
            {
              "step": 13000,
              "train_loss": 7.517600059509277,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13463508221320808,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11185723810922354
            },
            {
              "step": 13500,
              "train_loss": 7.500979423522949,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13473785645328462,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11110767599893734
            },
            {
              "step": 14000,
              "train_loss": 7.4624433517456055,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13461503386497498,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11087720555951819
            },
            {
              "step": 14500,
              "train_loss": 7.485019207000732,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13464592333184555,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11077196523547173
            },
            {
              "step": 15000,
              "train_loss": 7.498723030090332,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13497645541792735,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11088877759175375
            },
            {
              "step": 15500,
              "train_loss": 7.497191429138184,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13492401404073462,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11039002303732559
            },
            {
              "step": 16000,
              "train_loss": 7.4245924949646,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13482559961266816,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.11043325194623321
            },
            {
              "step": 16500,
              "train_loss": 7.468284606933594,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13521715602837503,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10955699684564024
            },
            {
              "step": 17000,
              "train_loss": 7.429110527038574,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13530645507853478,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10961018700618297
            },
            {
              "step": 17500,
              "train_loss": 7.458775043487549,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1355915570165962,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10944560484495014
            },
            {
              "step": 18000,
              "train_loss": 7.492637634277344,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1354963043704629,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10924573539523408
            },
            {
              "step": 18500,
              "train_loss": 7.481696128845215,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1352562516112812,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.1092835710151121
            },
            {
              "step": 19000,
              "train_loss": 7.427182197570801,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.1353039083769545,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10872575355460867
            },
            {
              "step": 19500,
              "train_loss": 7.426584243774414,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13528541807318106,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10861376818502322
            },
            {
              "step": 20000,
              "train_loss": 7.458835601806641,
              "recovered_frac_train_hops": 0.0,
              "probe_cos_mean_train_hops": 0.13528899400262162,
              "recovered_frac_capped_M2": 0.0,
              "probe_cos_mean_capped_M2": 0.10840830398956314
            }
          ],
          "loss_first": 23.772296905517578,
          "loss_final_mean5": 7.464256668090821,
          "raw_path": "experiment-runs/2026-07-10_h2h_sweep_harvest/h2h_transformer_task1_sweep_s2.json",
          "remetric_path": "experiment-runs/2026-07-10_h2h_sweep_harvest/sweep_remetric/h2h_transformer_task1_sweep_s2_round4.json"
        }
      ]
    }
  },
  "any_clears": false,
  "any_competitive": false,
  "clearing_configs": [],
  "competitive_configs": [],
  "outcome": "OUTCOME_A_NON_COMPETITIVE",
  "verdict": "No (capacity, lr, steps) config clears the frozen sec 1.31.1 demonstration bar (0.09375) on >=2/3 seeds (best mean acc_A=0.0346 at C2_lr1e-03_st20000). The transformer baseline is NON-COMPETITIVE after an explicit capacity x training-length x LR search -- the capability separation strengthens to a search that covered all three axes, not LR alone.",
  "ratio_report": null
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr1e-03_st60000_s0.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_strengthen_C0_lr1e-03_st60000_s0",
  "role": "sweep",
  "lr": 0.001,
  "steps": 60000,
  "capacity": "C0",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 2,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 2854.1260435581207,
  "s_per_step": 0.047568767392635346,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.764734268188477,
  "loss_final_mean5": 7.595554828643799,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.846944332122803,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1133349621668458,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1133331359596923
    },
    {
      "step": 1000,
      "train_loss": 7.818013668060303,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11353828670689836,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1135384093504399
    },
    {
      "step": 1500,
      "train_loss": 7.812587738037109,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11481525894487277,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1143531984416768
    },
    {
      "step": 2000,
      "train_loss": 7.787154674530029,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11622077313950285,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1115562638733536
    },
    {
      "step": 2500,
      "train_loss": 7.811985492706299,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11609575472539291,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11040939693339169
    },
    {
      "step": 3000,
      "train_loss": 7.812368392944336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11676139413611963,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10763652063906193
    },
    {
      "step": 3500,
      "train_loss": 7.7541117668151855,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11748413654277101,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.106986969942227
    },
    {
      "step": 4000,
      "train_loss": 7.807128429412842,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11717576894443482,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10658082773443311
    },
    {
      "step": 4500,
      "train_loss": 7.781241416931152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11676426004851237,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10617906803963706
    },
    {
      "step": 5000,
      "train_loss": 7.8224287033081055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11615872761467472,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10539994778810069
    },
    {
      "step": 5500,
      "train_loss": 7.742893218994141,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1173305114498362,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10162369010504335
    },
    {
      "step": 6000,
      "train_loss": 7.7515645027160645,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11690588225610554,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10403791716089472
    },
    {
      "step": 6500,
      "train_loss": 7.737983703613281,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1167525764903985,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10736926342360675
    },
    {
      "step": 7000,
      "train_loss": 7.776278018951416,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11679822346195579,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10666171909542754
    },
    {
      "step": 7500,
      "train_loss": 7.792001724243164,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1172401764197275,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10033838305389509
    },
    {
      "step": 8000,
      "train_loss": 7.764731407165527,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11717061069793999,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11113762896275148
    },
    {
      "step": 8500,
      "train_loss": 7.7699103355407715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11683347093639895,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11086224671453238
    },
    {
      "step": 9000,
      "train_loss": 7.768321514129639,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1189246810390614,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11224263109033927
    },
    {
      "step": 9500,
      "train_loss": 7.789175510406494,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11791884078411385,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10837428917875513
    },
    {
      "step": 10000,
      "train_loss": 7.695353031158447,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11743877670960501,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11041830119211227
    },
    {
      "step": 10500,
      "train_loss": 7.7865447998046875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11840416671475396,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11065336980391294
    },
    {
      "step": 11000,
      "train_loss": 7.718486785888672,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11804001341806725,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11281113227596506
    },
    {
      "step": 11500,
      "train_loss": 7.734055042266846,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11826310964534059,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11109465267509222
    },
    {
      "step": 12000,
      "train_loss": 7.762430191040039,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11885294719832018,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1119681007694453
    },
    {
      "step": 12500,
      "train_loss": 7.750329971313477,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1182525921612978,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11358107137493789
    },
    {
      "step": 13000,
      "train_loss": 7.787899971008301,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11808055511210114,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11348500777967274
    },
    {
      "step": 13500,
      "train_loss": 7.730266571044922,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11842552886810154,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10571262490702793
    },
    {
      "step": 14000,
      "train_loss": 7.742651462554932,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11885256314417347,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11254305706825107
    },
    {
      "step": 14500,
      "train_loss": 7.713410377502441,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11920684610959142,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11445627815555781
    },
    {
      "step": 15000,
      "train_loss": 7.778930187225342,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11907342099584639,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10655198595486581
    },
    {
      "step": 15500,
      "train_loss": 7.767063140869141,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11959966592257842,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10987780266441405
    },
    {
      "step": 16000,
      "train_loss": 7.705793380737305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11984118894906715,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11088994500460103
    },
    {
      "step": 16500,
      "train_loss": 7.728778839111328,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11910646694013849,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08444459430756979
    },
    {
      "step": 17000,
      "train_loss": 7.751723766326904,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12003700929926708,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11488292855210602
    },
    {
      "step": 17500,
      "train_loss": 7.753540992736816,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11870468186680228,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10692924936302006
    },
    {
      "step": 18000,
      "train_loss": 7.7285661697387695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11994860594859347,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10918615409173071
    },
    {
      "step": 18500,
      "train_loss": 7.674332141876221,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11964626802364364,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09759219837724231
    },
    {
      "step": 19000,
      "train_loss": 7.746485233306885,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1201323788263835,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08953308456693776
    },
    {
      "step": 19500,
      "train_loss": 7.684806823730469,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12013423367170617,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09109060998889618
    },
    {
      "step": 20000,
      "train_loss": 7.6606855392456055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12057487654965371,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.06776317680487409
    },
    {
      "step": 20500,
      "train_loss": 7.772516250610352,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12171542504802346,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09945782722206786
    },
    {
      "step": 21000,
      "train_loss": 7.738546371459961,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12219613161869347,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09628669108496979
    },
    {
      "step": 21500,
      "train_loss": 7.666818618774414,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12153984000906348,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09115399516304024
    },
    {
      "step": 22000,
      "train_loss": 7.720726013183594,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12161023903172463,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08338104642461985
    },
    {
      "step": 22500,
      "train_loss": 7.747626304626465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12282380583928898,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10046716296346858
    },
    {
      "step": 23000,
      "train_loss": 7.659914016723633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12423176609445363,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09840141114545986
    },
    {
      "step": 23500,
      "train_loss": 7.706225872039795,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12310218601487577,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0972912076395005
    },
    {
      "step": 24000,
      "train_loss": 7.669682502746582,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1237125403713435,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.06851630720484536
    },
    {
      "step": 24500,
      "train_loss": 7.611616611480713,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12380506057525054,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.06544207774277311
    },
    {
      "step": 25000,
      "train_loss": 7.714936256408691,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12377226125681773,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.06319080693356227
    },
    {
      "step": 25500,
      "train_loss": 7.6621198654174805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12327675527194515,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.06884458509739488
    },
    {
      "step": 26000,
      "train_loss": 7.718680381774902,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12412585242418572,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08046665534493513
    },
    {
      "step": 26500,
      "train_loss": 7.647133827209473,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12443604262080044,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08868825883837417
    },
    {
      "step": 27000,
      "train_loss": 7.7026166915893555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12355425313580781,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08910415507853031
    },
    {
      "step": 27500,
      "train_loss": 7.68794059753418,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12460918381111696,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08959442027844489
    },
    {
      "step": 28000,
      "train_loss": 7.706478595733643,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12422451499151066,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09410700935404748
    },
    {
      "step": 28500,
      "train_loss": 7.660777568817139,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1253171917051077,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10588691692100838
    },
    {
      "step": 29000,
      "train_loss": 7.655328750610352,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12527500418946147,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10054589580977336
    },
    {
      "step": 29500,
      "train_loss": 7.6517181396484375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1254381444887258,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09153490973403677
    },
    {
      "step": 30000,
      "train_loss": 7.584740161895752,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12593787594232708,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.06440506171202287
    },
    {
      "step": 30500,
      "train_loss": 7.625610828399658,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12570476782275364,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07891317387111485
    },
    {
      "step": 31000,
      "train_loss": 7.696132659912109,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1257415062864311,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.091381940204883
    },
    {
      "step": 31500,
      "train_loss": 7.602094650268555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12565082998480648,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09257705818163231
    },
    {
      "step": 32000,
      "train_loss": 7.634283542633057,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1262012636871077,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09753659274429083
    },
    {
      "step": 32500,
      "train_loss": 7.619424343109131,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12594526913017035,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07750264331116341
    },
    {
      "step": 33000,
      "train_loss": 7.6429595947265625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12598282942781225,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08719796032528393
    },
    {
      "step": 33500,
      "train_loss": 7.616843223571777,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12568992556771263,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08620318188332021
    },
    {
      "step": 34000,
      "train_loss": 7.675552845001221,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1260717436671257,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07627356151351705
    },
    {
      "step": 34500,
      "train_loss": 7.681853294372559,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12608912610448897,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09197880170540884
    },
    {
      "step": 35000,
      "train_loss": 7.674301624298096,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12609290145337582,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07994695310480893
    },
    {
      "step": 35500,
      "train_loss": 7.658964157104492,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1257526974659413,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07589766549062915
    },
    {
      "step": 36000,
      "train_loss": 7.680871963500977,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1262404612498358,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07414632191648707
    },
    {
      "step": 36500,
      "train_loss": 7.670401573181152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12627688207430765,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0700096704531461
    },
    {
      "step": 37000,
      "train_loss": 7.6152849197387695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12617506040260196,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07463561845361255
    },
    {
      "step": 37500,
      "train_loss": 7.673718452453613,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1263320635771379,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07605071872239932
    },
    {
      "step": 38000,
      "train_loss": 7.621881484985352,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12639229645719752,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0921493616187945
    },
    {
      "step": 38500,
      "train_loss": 7.637823104858398,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12618440057849512,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09116330865072086
    },
    {
      "step": 39000,
      "train_loss": 7.6419148445129395,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12633198755793273,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0798803147918079
    },
    {
      "step": 39500,
      "train_loss": 7.647330284118652,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12668423465220258,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08356321044266224
    },
    {
      "step": 40000,
      "train_loss": 7.6717023849487305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12655085133155808,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0832504122518003
    },
    {
      "step": 40500,
      "train_loss": 7.6338958740234375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12624383793445304,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08226327455486171
    },
    {
      "step": 41000,
      "train_loss": 7.739434242248535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12682097149081528,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08285608628648333
    },
    {
      "step": 41500,
      "train_loss": 7.590781211853027,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12703039648476988,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0754797612898983
    },
    {
      "step": 42000,
      "train_loss": 7.6250152587890625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12723599566379562,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07317931589204818
    },
    {
      "step": 42500,
      "train_loss": 7.677602291107178,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12728269217768684,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07687331992201507
    },
    {
      "step": 43000,
      "train_loss": 7.651557922363281,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1270853485330008,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07749000622425228
    },
    {
      "step": 43500,
      "train_loss": 7.672121047973633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12679174728691578,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.06384156417334452
    },
    {
      "step": 44000,
      "train_loss": 7.6706438064575195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12750502570997924,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07462538368417881
    },
    {
      "step": 44500,
      "train_loss": 7.61459493637085,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12690003594616428,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07280356041155756
    },
    {
      "step": 45000,
      "train_loss": 7.581576347351074,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1268298880313523,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0717572603316512
    },
    {
      "step": 45500,
      "train_loss": 7.660699367523193,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1269460316398181,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.06921629296266474
    },
    {
      "step": 46000,
      "train_loss": 7.534343242645264,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12664545170264319,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.06252241408219561
    },
    {
      "step": 46500,
      "train_loss": 7.5715532302856445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12694869085680693,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.05985476492787711
    },
    {
      "step": 47000,
      "train_loss": 7.557077884674072,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12681468611117452,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.056592157343402505
    },
    {
      "step": 47500,
      "train_loss": 7.641862392425537,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12703341426094994,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.053882887281361036
    },
    {
      "step": 48000,
      "train_loss": 7.636639595031738,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12696191121358424,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.051733620013692416
    },
    {
      "step": 48500,
      "train_loss": 7.593317985534668,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1268416013335809,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.05778215007740073
    },
    {
      "step": 49000,
      "train_loss": 7.607895851135254,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1267712424742058,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.06321389852382708
    },
    {
      "step": 49500,
      "train_loss": 7.628780364990234,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12699456210248172,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.05870159505866468
    },
    {
      "step": 50000,
      "train_loss": 7.592859268188477,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1271700610523112,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.061727389256702736
    },
    {
      "step": 50500,
      "train_loss": 7.689252853393555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1276005196850747,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.051391133543802425
    },
    {
      "step": 51000,
      "train_loss": 7.581354141235352,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12749934499152005,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.04745368285512086
    },
    {
      "step": 51500,
      "train_loss": 7.597460746765137,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12688434222945943,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.04932498699054122
    },
    {
      "step": 52000,
      "train_loss": 7.574746131896973,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12742314056959003,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.048836425790796056
    },
    {
      "step": 52500,
      "train_loss": 7.574026107788086,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12738789204740897,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.046839340386213735
    },
    {
      "step": 53000,
      "train_loss": 7.6652727127075195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12711711472366005,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.04770075640408322
    },
    {
      "step": 53500,
      "train_loss": 7.569295406341553,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12726154562551528,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.05361248171539046
    },
    {
      "step": 54000,
      "train_loss": 7.600409507751465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12725789222167805,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.054138583480380476
    },
    {
      "step": 54500,
      "train_loss": 7.599351406097412,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12747073121136054,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.05057747861428652
    },
    {
      "step": 55000,
      "train_loss": 7.576662063598633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12730956642189994,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.05140342316008173
    },
    {
      "step": 55500,
      "train_loss": 7.616839408874512,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1275519587798044,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.048588585123070516
    },
    {
      "step": 56000,
      "train_loss": 7.709061622619629,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12761490151751786,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.04988640816009138
    },
    {
      "step": 56500,
      "train_loss": 7.568670272827148,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12751671392470598,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.04784129442850826
    },
    {
      "step": 57000,
      "train_loss": 7.570871829986572,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1274181574699469,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.04089794895662635
    },
    {
      "step": 57500,
      "train_loss": 7.607387542724609,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12738627276849002,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.039207350921060424
    },
    {
      "step": 58000,
      "train_loss": 7.598085403442383,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12739233596948907,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.04160860457341187
    },
    {
      "step": 58500,
      "train_loss": 7.65407657623291,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12737864151131362,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.04024715485502384
    },
    {
      "step": 59000,
      "train_loss": 7.624832630157471,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12763159530004486,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.041684664342028555
    },
    {
      "step": 59500,
      "train_loss": 7.5792741775512695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12753409805009142,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.041373658321390394
    },
    {
      "step": 60000,
      "train_loss": 7.548758506774902,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12760334002086893,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.03717390475139837
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.12760334002086893,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C0_lr1e-03_st60000_s0_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr1e-03_st60000_s1.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 1,
  "seed": 1010000,
  "name": "h2h_strengthen_C0_lr1e-03_st60000_s1",
  "role": "sweep",
  "lr": 0.001,
  "steps": 60000,
  "capacity": "C0",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 2,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 2824.289543867111,
  "s_per_step": 0.047071492397785186,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.697816848754883,
  "loss_final_mean5": 7.562198829650879,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.829431533813477,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11472485779086128,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1143763858708553
    },
    {
      "step": 1000,
      "train_loss": 7.810211181640625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11505610018502921,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11264295177534223
    },
    {
      "step": 1500,
      "train_loss": 7.770817756652832,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11651874554809183,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11345302517293021
    },
    {
      "step": 2000,
      "train_loss": 7.776425361633301,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11604235443519428,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11472622089786455
    },
    {
      "step": 2500,
      "train_loss": 7.779808521270752,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11728760891128331,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11488732317229733
    },
    {
      "step": 3000,
      "train_loss": 7.774075508117676,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11710392293753102,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1145810661255382
    },
    {
      "step": 3500,
      "train_loss": 7.751496315002441,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11830247461330146,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11447568592848256
    },
    {
      "step": 4000,
      "train_loss": 7.752981185913086,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11719873151741922,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11410359659930691
    },
    {
      "step": 4500,
      "train_loss": 7.756665229797363,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11774710839381441,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1142627148074098
    },
    {
      "step": 5000,
      "train_loss": 7.759851455688477,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11742031649919227,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11523879074957222
    },
    {
      "step": 5500,
      "train_loss": 7.773488998413086,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11873517808271572,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11460601963335648
    },
    {
      "step": 6000,
      "train_loss": 7.8060736656188965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11911618430167437,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11507175507722422
    },
    {
      "step": 6500,
      "train_loss": 7.683875560760498,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11803692195098847,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11386221245629713
    },
    {
      "step": 7000,
      "train_loss": 7.6701765060424805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11917137453565374,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11358732829103246
    },
    {
      "step": 7500,
      "train_loss": 7.7436065673828125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.119567199901212,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11266921932110563
    },
    {
      "step": 8000,
      "train_loss": 7.803205490112305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11875655397307128,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11323498038109392
    },
    {
      "step": 8500,
      "train_loss": 7.731568813323975,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11964052013354376,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11276019510114565
    },
    {
      "step": 9000,
      "train_loss": 7.803969860076904,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1194122529705055,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1117713256389834
    },
    {
      "step": 9500,
      "train_loss": 7.654905319213867,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11951787257567048,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10816212487407029
    },
    {
      "step": 10000,
      "train_loss": 7.771684646606445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12028007738990709,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10994801571359858
    },
    {
      "step": 10500,
      "train_loss": 7.767556190490723,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12147537886630744,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10965776821831241
    },
    {
      "step": 11000,
      "train_loss": 7.704146385192871,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12099868303630501,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1108224627096206
    },
    {
      "step": 11500,
      "train_loss": 7.668824195861816,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1217740741558373,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1102085048914887
    },
    {
      "step": 12000,
      "train_loss": 7.738145351409912,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12110789213329554,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10882691707229242
    },
    {
      "step": 12500,
      "train_loss": 7.725396156311035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12128153239609674,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11045057867886499
    },
    {
      "step": 13000,
      "train_loss": 7.716874122619629,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12184579338645563,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10922345309518278
    },
    {
      "step": 13500,
      "train_loss": 7.653115272521973,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12079637922579423,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1098845147062093
    },
    {
      "step": 14000,
      "train_loss": 7.637759685516357,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12111599621130154,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11048602272057906
    },
    {
      "step": 14500,
      "train_loss": 7.701977252960205,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.122686228598468,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11073610576568171
    },
    {
      "step": 15000,
      "train_loss": 7.6168060302734375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12201550230383873,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11059990309877321
    },
    {
      "step": 15500,
      "train_loss": 7.635385513305664,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12261965544894338,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11031137104146183
    },
    {
      "step": 16000,
      "train_loss": 7.737348556518555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12170697539113462,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10903495160164312
    },
    {
      "step": 16500,
      "train_loss": 7.677458763122559,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12182761629810557,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10907406703336164
    },
    {
      "step": 17000,
      "train_loss": 7.691657543182373,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12353260832605883,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1070042933570221
    },
    {
      "step": 17500,
      "train_loss": 7.6271562576293945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12290661834413186,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10627282224595547
    },
    {
      "step": 18000,
      "train_loss": 7.665104389190674,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12196533189853653,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10182828840333968
    },
    {
      "step": 18500,
      "train_loss": 7.666167736053467,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12259801238542423,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10222984943538904
    },
    {
      "step": 19000,
      "train_loss": 7.690243244171143,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12329398636939004,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10257990879472345
    },
    {
      "step": 19500,
      "train_loss": 7.663271903991699,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12352498900145292,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10677840822609141
    },
    {
      "step": 20000,
      "train_loss": 7.668813705444336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12323238019598648,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10626560769742355
    },
    {
      "step": 20500,
      "train_loss": 7.612606525421143,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12344327644677833,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1053073187940754
    },
    {
      "step": 21000,
      "train_loss": 7.595582962036133,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12377738190116361,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10350103408563882
    },
    {
      "step": 21500,
      "train_loss": 7.679632663726807,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12431761715561152,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10576579731423408
    },
    {
      "step": 22000,
      "train_loss": 7.633944511413574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12357277557021007,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10597592953126878
    },
    {
      "step": 22500,
      "train_loss": 7.627980709075928,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12417053058743477,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10736102896044031
    },
    {
      "step": 23000,
      "train_loss": 7.648800849914551,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12363174854544923,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1088202734827064
    },
    {
      "step": 23500,
      "train_loss": 7.619915008544922,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12410790601279587,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10440781799843535
    },
    {
      "step": 24000,
      "train_loss": 7.589996337890625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1236425155075267,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10896845709066838
    },
    {
      "step": 24500,
      "train_loss": 7.687525749206543,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12275195261463523,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10777859727386385
    },
    {
      "step": 25000,
      "train_loss": 7.5783562660217285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1231406896840781,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10812161746434867
    },
    {
      "step": 25500,
      "train_loss": 7.663502216339111,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12412309815408662,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10719212208641693
    },
    {
      "step": 26000,
      "train_loss": 7.698183536529541,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12401165661867708,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10853852971922606
    },
    {
      "step": 26500,
      "train_loss": 7.595036506652832,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12454993574647233,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10654828255064785
    },
    {
      "step": 27000,
      "train_loss": 7.636521339416504,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12455636641243473,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10849292582133785
    },
    {
      "step": 27500,
      "train_loss": 7.656352996826172,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12378706753952429,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10829069459578022
    },
    {
      "step": 28000,
      "train_loss": 7.5932159423828125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12480043922550976,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10708664712728932
    },
    {
      "step": 28500,
      "train_loss": 7.612600326538086,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12459470023168251,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10586002405034378
    },
    {
      "step": 29000,
      "train_loss": 7.615906715393066,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12445797340478748,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10621503758011386
    },
    {
      "step": 29500,
      "train_loss": 7.582546710968018,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12456510792253539,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10857240291079506
    },
    {
      "step": 30000,
      "train_loss": 7.6273956298828125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12424976652255282,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11095439724158496
    },
    {
      "step": 30500,
      "train_loss": 7.633001327514648,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12433663179399446,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11024778848513961
    },
    {
      "step": 31000,
      "train_loss": 7.556432723999023,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.124951625126414,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10921096242964268
    },
    {
      "step": 31500,
      "train_loss": 7.613597393035889,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12540094589348882,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11076218611560762
    },
    {
      "step": 32000,
      "train_loss": 7.630208492279053,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12563065718859434,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1081970154773444
    },
    {
      "step": 32500,
      "train_loss": 7.614431381225586,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12436421873280779,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11069107038201764
    },
    {
      "step": 33000,
      "train_loss": 7.533713340759277,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12500446353806183,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11128213524352759
    },
    {
      "step": 33500,
      "train_loss": 7.688632011413574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1250975900911726,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11125593917677179
    },
    {
      "step": 34000,
      "train_loss": 7.660665035247803,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12507154780905694,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11102446756558493
    },
    {
      "step": 34500,
      "train_loss": 7.620237827301025,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12456502381246537,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11144753807457164
    },
    {
      "step": 35000,
      "train_loss": 7.607019424438477,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1249908710597083,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1115698185749352
    },
    {
      "step": 35500,
      "train_loss": 7.62968635559082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12556088209385052,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10903866728767753
    },
    {
      "step": 36000,
      "train_loss": 7.620797634124756,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1255771791911684,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11127327411668375
    },
    {
      "step": 36500,
      "train_loss": 7.580264091491699,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12574895203579217,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11184793536085635
    },
    {
      "step": 37000,
      "train_loss": 7.646636486053467,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12499742902582511,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11046076141064987
    },
    {
      "step": 37500,
      "train_loss": 7.566844940185547,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12552067200886086,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10635385534260422
    },
    {
      "step": 38000,
      "train_loss": 7.58237361907959,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1253811784554273,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10744223074289039
    },
    {
      "step": 38500,
      "train_loss": 7.515100955963135,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12536244897637516,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1056206602952443
    },
    {
      "step": 39000,
      "train_loss": 7.565553665161133,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1261457120999694,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10958884377032518
    },
    {
      "step": 39500,
      "train_loss": 7.577319145202637,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12632438022410497,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1082395619014278
    },
    {
      "step": 40000,
      "train_loss": 7.604954719543457,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12647272838512436,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10914254002273083
    },
    {
      "step": 40500,
      "train_loss": 7.600384712219238,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12602671782951802,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11023074452532455
    },
    {
      "step": 41000,
      "train_loss": 7.5937371253967285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12679357297020033,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10986105125630274
    },
    {
      "step": 41500,
      "train_loss": 7.586054801940918,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1270039506489411,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10725775774335489
    },
    {
      "step": 42000,
      "train_loss": 7.616692543029785,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12661687668878585,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10627142956946045
    },
    {
      "step": 42500,
      "train_loss": 7.587375640869141,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1270121110137552,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10699325107270852
    },
    {
      "step": 43000,
      "train_loss": 7.6262335777282715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12680785555858165,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10763812874210998
    },
    {
      "step": 43500,
      "train_loss": 7.626932621002197,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12702031718799844,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10654217679984868
    },
    {
      "step": 44000,
      "train_loss": 7.5951104164123535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12676649924833328,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10682287707459182
    },
    {
      "step": 44500,
      "train_loss": 7.57741641998291,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12585433339700103,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10719418979715556
    },
    {
      "step": 45000,
      "train_loss": 7.647844314575195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1266499140765518,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10775660490617156
    },
    {
      "step": 45500,
      "train_loss": 7.51102876663208,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12597127549815923,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10852414421970025
    },
    {
      "step": 46000,
      "train_loss": 7.594028949737549,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1260686197783798,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10915194178232923
    },
    {
      "step": 46500,
      "train_loss": 7.595154285430908,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1264802879304625,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10939505189890042
    },
    {
      "step": 47000,
      "train_loss": 7.517694473266602,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12613915570545942,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10895863291807473
    },
    {
      "step": 47500,
      "train_loss": 7.6103620529174805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12687206821283326,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1091126212850213
    },
    {
      "step": 48000,
      "train_loss": 7.6402997970581055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1264983568689786,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10974291426828131
    },
    {
      "step": 48500,
      "train_loss": 7.62952995300293,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12685707985656336,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10907068109372631
    },
    {
      "step": 49000,
      "train_loss": 7.638669013977051,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12731928296852857,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11008018400752917
    },
    {
      "step": 49500,
      "train_loss": 7.611036777496338,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12684963474748656,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10867941076867282
    },
    {
      "step": 50000,
      "train_loss": 7.56977653503418,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12645802460610867,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10926793055841699
    },
    {
      "step": 50500,
      "train_loss": 7.6503705978393555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1266364311450161,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1101172009948641
    },
    {
      "step": 51000,
      "train_loss": 7.590632438659668,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12634742492809892,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10941432049730793
    },
    {
      "step": 51500,
      "train_loss": 7.578255653381348,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12603124976158142,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1094378120615147
    },
    {
      "step": 52000,
      "train_loss": 7.58120059967041,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1264854982146062,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10918854107148945
    },
    {
      "step": 52500,
      "train_loss": 7.556394100189209,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12689505942398682,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10892167949350551
    },
    {
      "step": 53000,
      "train_loss": 7.486360549926758,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12635720649268478,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10871341644087806
    },
    {
      "step": 53500,
      "train_loss": 7.650635242462158,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12640286481473595,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10874311078805476
    },
    {
      "step": 54000,
      "train_loss": 7.52052116394043,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1265387098537758,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10879322601249442
    },
    {
      "step": 54500,
      "train_loss": 7.539897918701172,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1267317975871265,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10953687835717574
    },
    {
      "step": 55000,
      "train_loss": 7.595992088317871,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12730102322530001,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10979695606511086
    },
    {
      "step": 55500,
      "train_loss": 7.586202621459961,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12707518634852022,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10924209142103791
    },
    {
      "step": 56000,
      "train_loss": 7.5370073318481445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12725974339991808,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10960476682521403
    },
    {
      "step": 56500,
      "train_loss": 7.608531475067139,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12762645009206608,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10971876233816147
    },
    {
      "step": 57000,
      "train_loss": 7.571901798248291,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12733500701142475,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10945444804383442
    },
    {
      "step": 57500,
      "train_loss": 7.616583347320557,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12752608442679048,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10988480760715902
    },
    {
      "step": 58000,
      "train_loss": 7.549406051635742,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1275568607961759,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10921240627067164
    },
    {
      "step": 58500,
      "train_loss": 7.577636241912842,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1275178972282447,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10962878336431459
    },
    {
      "step": 59000,
      "train_loss": 7.586575508117676,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1274089497164823,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10922908579232171
    },
    {
      "step": 59500,
      "train_loss": 7.537158489227295,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12727526779053733,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10945458855712786
    },
    {
      "step": 60000,
      "train_loss": 7.568443775177002,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12723867979366332,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10941870580427349
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.12723867979366332,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C0_lr1e-03_st60000_s1_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr1e-03_st60000_s2.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 2,
  "seed": 1020000,
  "name": "h2h_strengthen_C0_lr1e-03_st60000_s2",
  "role": "sweep",
  "lr": 0.001,
  "steps": 60000,
  "capacity": "C0",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 2,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 2844.7291221618652,
  "s_per_step": 0.04741215203603109,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.772296905517578,
  "loss_final_mean5": 7.472539329528809,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.818521499633789,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11426201002905145,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11359938653185964
    },
    {
      "step": 1000,
      "train_loss": 7.754774570465088,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11546115844976157,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11287816311232746
    },
    {
      "step": 1500,
      "train_loss": 7.764660835266113,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11574592115357518,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11084396636579186
    },
    {
      "step": 2000,
      "train_loss": 7.7857818603515625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11739498196402565,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11192049767123535
    },
    {
      "step": 2500,
      "train_loss": 7.77463436126709,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11765515559818596,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11389214091468602
    },
    {
      "step": 3000,
      "train_loss": 7.739846706390381,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11703087406931445,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11250307882437482
    },
    {
      "step": 3500,
      "train_loss": 7.7857890129089355,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11826457298593596,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1137811754597351
    },
    {
      "step": 4000,
      "train_loss": 7.74190092086792,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11793311970541254,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11377025279216468
    },
    {
      "step": 4500,
      "train_loss": 7.735116958618164,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11798970709787682,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11277217813767493
    },
    {
      "step": 5000,
      "train_loss": 7.800249099731445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11759733932558447,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11262361926492304
    },
    {
      "step": 5500,
      "train_loss": 7.781111717224121,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11677671381039545,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11422880680765957
    },
    {
      "step": 6000,
      "train_loss": 7.755147457122803,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11845810629893094,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11172055208589882
    },
    {
      "step": 6500,
      "train_loss": 7.7961931228637695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11971552926115692,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11403981235343963
    },
    {
      "step": 7000,
      "train_loss": 7.747881889343262,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11887658527120948,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11429089546436444
    },
    {
      "step": 7500,
      "train_loss": 7.659321308135986,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12064579268917441,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11450177972437814
    },
    {
      "step": 8000,
      "train_loss": 7.711910247802734,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12014758464647457,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11463332507992163
    },
    {
      "step": 8500,
      "train_loss": 7.699019908905029,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12019223673269153,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11465080559719354
    },
    {
      "step": 9000,
      "train_loss": 7.709211349487305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12212093826383352,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1144042283995077
    },
    {
      "step": 9500,
      "train_loss": 7.704151630401611,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12127128429710865,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11420596780953929
    },
    {
      "step": 10000,
      "train_loss": 7.6566572189331055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12199642474297434,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1151207631919533
    },
    {
      "step": 10500,
      "train_loss": 7.732848644256592,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12299771752441302,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11213546380167827
    },
    {
      "step": 11000,
      "train_loss": 7.676055908203125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12130244413856417,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11088787135668099
    },
    {
      "step": 11500,
      "train_loss": 7.70731782913208,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12247376190498471,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11051050806418061
    },
    {
      "step": 12000,
      "train_loss": 7.648614406585693,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12264095060527325,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11003305308986455
    },
    {
      "step": 12500,
      "train_loss": 7.705737113952637,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12329063285142183,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11012847285019234
    },
    {
      "step": 13000,
      "train_loss": 7.64309024810791,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12244724784977734,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11191642010817304
    },
    {
      "step": 13500,
      "train_loss": 7.67303466796875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12311131524620578,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10870765266008675
    },
    {
      "step": 14000,
      "train_loss": 7.592957973480225,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12464027298847213,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11351436300901696
    },
    {
      "step": 14500,
      "train_loss": 7.693423748016357,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12417601636843756,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11287306289887056
    },
    {
      "step": 15000,
      "train_loss": 7.5904412269592285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12415873497957364,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1142796891508624
    },
    {
      "step": 15500,
      "train_loss": 7.638650894165039,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12413462449330837,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11444596410728991
    },
    {
      "step": 16000,
      "train_loss": 7.695015907287598,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12397011608118191,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11212437233189121
    },
    {
      "step": 16500,
      "train_loss": 7.678048610687256,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12457298842491582,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11386826040688902
    },
    {
      "step": 17000,
      "train_loss": 7.686968803405762,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.124586169666145,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1137209827429615
    },
    {
      "step": 17500,
      "train_loss": 7.738279342651367,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12607504724292085,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11505054536974058
    },
    {
      "step": 18000,
      "train_loss": 7.637960433959961,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12568722007563338,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11505320342257619
    },
    {
      "step": 18500,
      "train_loss": 7.591765880584717,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12564485194161534,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11428599484497681
    },
    {
      "step": 19000,
      "train_loss": 7.64681339263916,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12579141493188217,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11411937983939424
    },
    {
      "step": 19500,
      "train_loss": 7.644766807556152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1258701141923666,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11383975221542642
    },
    {
      "step": 20000,
      "train_loss": 7.630105495452881,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1254385422798805,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1119149288861081
    },
    {
      "step": 20500,
      "train_loss": 7.6040825843811035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12663756840629503,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11352774762781337
    },
    {
      "step": 21000,
      "train_loss": 7.587311744689941,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12643818935612217,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11468141066143289
    },
    {
      "step": 21500,
      "train_loss": 7.694883346557617,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12554223608458415,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1145060263806954
    },
    {
      "step": 22000,
      "train_loss": 7.619367599487305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1261890938039869,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11387222062330693
    },
    {
      "step": 22500,
      "train_loss": 7.579973220825195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12763337191427127,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11482176242861897
    },
    {
      "step": 23000,
      "train_loss": 7.621433258056641,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1281830359948799,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11436040443368256
    },
    {
      "step": 23500,
      "train_loss": 7.5848846435546875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12770640314556658,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11413010687101632
    },
    {
      "step": 24000,
      "train_loss": 7.567165374755859,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12738540465943515,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11342045932542533
    },
    {
      "step": 24500,
      "train_loss": 7.646631240844727,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12789136142237112,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11242484045214951
    },
    {
      "step": 25000,
      "train_loss": 7.582793712615967,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12842448096489534,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11303562467219308
    },
    {
      "step": 25500,
      "train_loss": 7.615894317626953,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12861385173164308,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11346206191228703
    },
    {
      "step": 26000,
      "train_loss": 7.517799377441406,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12886614014860243,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1135929262964055
    },
    {
      "step": 26500,
      "train_loss": 7.622138500213623,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1284089443506673,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11400678101927042
    },
    {
      "step": 27000,
      "train_loss": 7.568263530731201,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.128390877507627,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11357663082890213
    },
    {
      "step": 27500,
      "train_loss": 7.545898914337158,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.129105310770683,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11281584936659783
    },
    {
      "step": 28000,
      "train_loss": 7.567584991455078,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12950145814102143,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11285169486654922
    },
    {
      "step": 28500,
      "train_loss": 7.585547924041748,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12960298696998507,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11331282480387017
    },
    {
      "step": 29000,
      "train_loss": 7.565932750701904,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12992271652910858,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11216419242555276
    },
    {
      "step": 29500,
      "train_loss": 7.4967942237854,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12886184337548912,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11409694456961006
    },
    {
      "step": 30000,
      "train_loss": 7.581264495849609,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1281809895299375,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11314395209774375
    },
    {
      "step": 30500,
      "train_loss": 7.52790641784668,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12871787539916113,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11391257494688034
    },
    {
      "step": 31000,
      "train_loss": 7.543004035949707,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12976877816254273,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11392452835571021
    },
    {
      "step": 31500,
      "train_loss": 7.57861852645874,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13008314155740663,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11397279193624854
    },
    {
      "step": 32000,
      "train_loss": 7.499584674835205,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1306707079638727,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11355770216323435
    },
    {
      "step": 32500,
      "train_loss": 7.558352470397949,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13043230096809566,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11379146907711402
    },
    {
      "step": 33000,
      "train_loss": 7.584377288818359,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1295492333592847,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11347036040388048
    },
    {
      "step": 33500,
      "train_loss": 7.495981216430664,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12974721379578114,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11332832218613476
    },
    {
      "step": 34000,
      "train_loss": 7.605300426483154,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13062592799542472,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11372773698531091
    },
    {
      "step": 34500,
      "train_loss": 7.5083160400390625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13040582183748484,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1142193140112795
    },
    {
      "step": 35000,
      "train_loss": 7.5406293869018555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13062806258676574,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11279910855228081
    },
    {
      "step": 35500,
      "train_loss": 7.471202850341797,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13100753026083112,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11326062650186941
    },
    {
      "step": 36000,
      "train_loss": 7.589837551116943,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1307042262633331,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11193864548113197
    },
    {
      "step": 36500,
      "train_loss": 7.532867908477783,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13070024986518547,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11184513010084629
    },
    {
      "step": 37000,
      "train_loss": 7.525399208068848,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1316108864848502,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11197819258086383
    },
    {
      "step": 37500,
      "train_loss": 7.585593223571777,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13210973888635635,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11251309054205194
    },
    {
      "step": 38000,
      "train_loss": 7.56754207611084,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13254586578113958,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11157574807293713
    },
    {
      "step": 38500,
      "train_loss": 7.503106117248535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13293537904974073,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11068299278849736
    },
    {
      "step": 39000,
      "train_loss": 7.684216499328613,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13244180905167013,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10746910603484139
    },
    {
      "step": 39500,
      "train_loss": 7.549813747406006,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13229546940419823,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10785608197329566
    },
    {
      "step": 40000,
      "train_loss": 7.458357810974121,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13234138442203403,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11069259163923562
    },
    {
      "step": 40500,
      "train_loss": 7.522668838500977,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13217624981189147,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10996530152624473
    },
    {
      "step": 41000,
      "train_loss": 7.519854545593262,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13151151698548347,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10925535630667582
    },
    {
      "step": 41500,
      "train_loss": 7.553094863891602,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1314428573823534,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10828652925556526
    },
    {
      "step": 42000,
      "train_loss": 7.590806007385254,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1316275202552788,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11020280054071918
    },
    {
      "step": 42500,
      "train_loss": 7.627762794494629,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13249623886076733,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10967550839995965
    },
    {
      "step": 43000,
      "train_loss": 7.493006229400635,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13268885860452428,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10916184040252119
    },
    {
      "step": 43500,
      "train_loss": 7.524169921875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13228993018856272,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10709066916024312
    },
    {
      "step": 44000,
      "train_loss": 7.525542736053467,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.132473778212443,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10752368456451222
    },
    {
      "step": 44500,
      "train_loss": 7.495378017425537,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13235174189321697,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11033472797134891
    },
    {
      "step": 45000,
      "train_loss": 7.513667106628418,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13182522112037987,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1110898062470369
    },
    {
      "step": 45500,
      "train_loss": 7.499454498291016,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13186770590255037,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11086217692354694
    },
    {
      "step": 46000,
      "train_loss": 7.475201606750488,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13224818062735721,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11091001209570095
    },
    {
      "step": 46500,
      "train_loss": 7.443558692932129,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13209865178214386,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11060968163656071
    },
    {
      "step": 47000,
      "train_loss": 7.55158805847168,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13221303158206865,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11054691579192877
    },
    {
      "step": 47500,
      "train_loss": 7.47757625579834,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13258736551506445,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11050634423736483
    },
    {
      "step": 48000,
      "train_loss": 7.468501091003418,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1326339355437085,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11125089431880042
    },
    {
      "step": 48500,
      "train_loss": 7.4514899253845215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13242431380786002,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11106714059133083
    },
    {
      "step": 49000,
      "train_loss": 7.498491287231445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13259387126890942,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11147853668080643
    },
    {
      "step": 49500,
      "train_loss": 7.536523818969727,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13295357360038906,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11168107425328344
    },
    {
      "step": 50000,
      "train_loss": 7.49411678314209,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13283154607051983,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11171747843036428
    },
    {
      "step": 50500,
      "train_loss": 7.505499839782715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13313874998129904,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10763569170376286
    },
    {
      "step": 51000,
      "train_loss": 7.493627071380615,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1328100778046064,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10870934708509594
    },
    {
      "step": 51500,
      "train_loss": 7.490654945373535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1323902964941226,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1103891785023734
    },
    {
      "step": 52000,
      "train_loss": 7.441885948181152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1325416362960823,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11101245740428567
    },
    {
      "step": 52500,
      "train_loss": 7.488004207611084,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1326963949832134,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11106057715369388
    },
    {
      "step": 53000,
      "train_loss": 7.490711688995361,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13261859148042277,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11106651840964332
    },
    {
      "step": 53500,
      "train_loss": 7.478984832763672,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1324173576431349,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11098471592413262
    },
    {
      "step": 54000,
      "train_loss": 7.418733596801758,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13273133226903155,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11152389558264986
    },
    {
      "step": 54500,
      "train_loss": 7.4753313064575195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13295012834714726,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11131784413009882
    },
    {
      "step": 55000,
      "train_loss": 7.4794206619262695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13303161464864388,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11116101924562827
    },
    {
      "step": 55500,
      "train_loss": 7.494760036468506,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13300696085207164,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11062466859584674
    },
    {
      "step": 56000,
      "train_loss": 7.58247709274292,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1329808674636297,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10820673813577741
    },
    {
      "step": 56500,
      "train_loss": 7.561150074005127,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13308918330585584,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1081223952351138
    },
    {
      "step": 57000,
      "train_loss": 7.561725616455078,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13299630087567493,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10663395933806896
    },
    {
      "step": 57500,
      "train_loss": 7.447928428649902,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13302544160978869,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11032566032372415
    },
    {
      "step": 58000,
      "train_loss": 7.503347873687744,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.133092476578895,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10833124438067898
    },
    {
      "step": 58500,
      "train_loss": 7.513976573944092,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13300511456327513,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10785823134938255
    },
    {
      "step": 59000,
      "train_loss": 7.478453636169434,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13313154055504128,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1075812642229721
    },
    {
      "step": 59500,
      "train_loss": 7.465869903564453,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1331855028984137,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11106439802097157
    },
    {
      "step": 60000,
      "train_loss": 7.463493347167969,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13313903124071658,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1101253402302973
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.13313903124071658,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C0_lr1e-03_st60000_s2_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr3e-04_st60000_s0.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_strengthen_C0_lr3e-04_st60000_s0",
  "role": "sweep",
  "lr": 0.0003,
  "steps": 60000,
  "capacity": "C0",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 2,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 2838.833038330078,
  "s_per_step": 0.04731388397216797,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.764734268188477,
  "loss_final_mean5": 7.115772533416748,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.836008548736572,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11345874646212906,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11342056049034
    },
    {
      "step": 1000,
      "train_loss": 7.765649795532227,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11562717141350731,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1127548009972088
    },
    {
      "step": 1500,
      "train_loss": 7.746475696563721,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1190937664359808,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11213768454035744
    },
    {
      "step": 2000,
      "train_loss": 7.76292085647583,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12067203636979684,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11315902863861993
    },
    {
      "step": 2500,
      "train_loss": 7.769078731536865,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12210391624830663,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11416243150597438
    },
    {
      "step": 3000,
      "train_loss": 7.632626533508301,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12327128410106525,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11465943028451875
    },
    {
      "step": 3500,
      "train_loss": 7.572702407836914,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12617009034147486,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1147155988146551
    },
    {
      "step": 4000,
      "train_loss": 7.517563819885254,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1271338328369893,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11340880597708747
    },
    {
      "step": 4500,
      "train_loss": 7.646540641784668,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12821844994323328,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11323218117468059
    },
    {
      "step": 5000,
      "train_loss": 7.633367538452148,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1292329923599027,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11186822078889236
    },
    {
      "step": 5500,
      "train_loss": 7.52398681640625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1302491023670882,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11112938885344192
    },
    {
      "step": 6000,
      "train_loss": 7.479146480560303,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13013006100663915,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11077946610748768
    },
    {
      "step": 6500,
      "train_loss": 7.487129211425781,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1301192698883824,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1109610585262999
    },
    {
      "step": 7000,
      "train_loss": 7.504108905792236,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13104833278339356,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11140465113567188
    },
    {
      "step": 7500,
      "train_loss": 7.455820083618164,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13180771545739844,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11027527996338904
    },
    {
      "step": 8000,
      "train_loss": 7.50331449508667,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13110298773972318,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11145245988154784
    },
    {
      "step": 8500,
      "train_loss": 7.439135551452637,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13164387689903378,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11054408515337855
    },
    {
      "step": 9000,
      "train_loss": 7.478325843811035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13145548303145915,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1100829437491484
    },
    {
      "step": 9500,
      "train_loss": 7.574896335601807,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13191781373461708,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11044174164999276
    },
    {
      "step": 10000,
      "train_loss": 7.419865131378174,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13189817836973816,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1109874063404277
    },
    {
      "step": 10500,
      "train_loss": 7.482759475708008,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13274514605291188,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11144305055495352
    },
    {
      "step": 11000,
      "train_loss": 7.498362064361572,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13272135460283607,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10839306702837348
    },
    {
      "step": 11500,
      "train_loss": 7.405271530151367,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13346905406797305,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10675183701096103
    },
    {
      "step": 12000,
      "train_loss": 7.4875993728637695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13324690773151815,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10902867111144587
    },
    {
      "step": 12500,
      "train_loss": 7.445674419403076,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13369436719221994,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10975724301533774
    },
    {
      "step": 13000,
      "train_loss": 7.461991786956787,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13325594319030643,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10825277795083821
    },
    {
      "step": 13500,
      "train_loss": 7.467222690582275,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13405401207273826,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11037281295284629
    },
    {
      "step": 14000,
      "train_loss": 7.407823085784912,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13350822677602991,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10882549162488431
    },
    {
      "step": 14500,
      "train_loss": 7.51375150680542,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1338889161706902,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10561420704470947
    },
    {
      "step": 15000,
      "train_loss": 7.421499252319336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13406013429630548,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10553793091094121
    },
    {
      "step": 15500,
      "train_loss": 7.439781665802002,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13443052518414333,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10794169700238854
    },
    {
      "step": 16000,
      "train_loss": 7.488649845123291,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13500682322774082,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10674192843725905
    },
    {
      "step": 16500,
      "train_loss": 7.3584303855896,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13371869747061282,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10600738931680098
    },
    {
      "step": 17000,
      "train_loss": 7.420821666717529,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13441759115085006,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11045248981099576
    },
    {
      "step": 17500,
      "train_loss": 7.457111358642578,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13521290820790455,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11197157722199336
    },
    {
      "step": 18000,
      "train_loss": 7.480175971984863,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13545305625302717,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10935535276075825
    },
    {
      "step": 18500,
      "train_loss": 7.414026260375977,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13464004453271627,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1070580251980573
    },
    {
      "step": 19000,
      "train_loss": 7.43076229095459,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1350731611601077,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10546475421870127
    },
    {
      "step": 19500,
      "train_loss": 7.343955993652344,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13509981386596337,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10336918663233519
    },
    {
      "step": 20000,
      "train_loss": 7.467105388641357,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13564024801598862,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10306519322330132
    },
    {
      "step": 20500,
      "train_loss": 7.4600372314453125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13601344265043736,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10135566128883511
    },
    {
      "step": 21000,
      "train_loss": 7.4656171798706055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13640208635479212,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09793827155954204
    },
    {
      "step": 21500,
      "train_loss": 7.4128289222717285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1366232495638542,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10021971291280352
    },
    {
      "step": 22000,
      "train_loss": 7.46793794631958,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13654736150056124,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09428716002730653
    },
    {
      "step": 22500,
      "train_loss": 7.3889617919921875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1372513998649083,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09780037464224733
    },
    {
      "step": 23000,
      "train_loss": 7.373460292816162,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13727487123105675,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09782738646026701
    },
    {
      "step": 23500,
      "train_loss": 7.392439842224121,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13722304202383384,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09719405148644
    },
    {
      "step": 24000,
      "train_loss": 7.412400245666504,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1386735872947611,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0977779229870066
    },
    {
      "step": 24500,
      "train_loss": 7.457176685333252,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13847052137134597,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09816642041550949
    },
    {
      "step": 25000,
      "train_loss": 7.4109086990356445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13983835454564542,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09902566933305934
    },
    {
      "step": 25500,
      "train_loss": 7.409317493438721,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13937853038078174,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09825526858912781
    },
    {
      "step": 26000,
      "train_loss": 7.404676914215088,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1398045681999065,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09961866732919589
    },
    {
      "step": 26500,
      "train_loss": 7.363010406494141,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14102458651177585,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10068559960927814
    },
    {
      "step": 27000,
      "train_loss": 7.306721210479736,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14102603832725435,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10189388232538477
    },
    {
      "step": 27500,
      "train_loss": 7.375995635986328,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14136401325231418,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10266732581658289
    },
    {
      "step": 28000,
      "train_loss": 7.352962970733643,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14276075619272888,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10304357414133847
    },
    {
      "step": 28500,
      "train_loss": 7.319971084594727,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14266868605045602,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10216253233375028
    },
    {
      "step": 29000,
      "train_loss": 7.30723237991333,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14356830855831504,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10352220060303807
    },
    {
      "step": 29500,
      "train_loss": 7.333780765533447,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14381025562761351,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10463427274953574
    },
    {
      "step": 30000,
      "train_loss": 7.334560394287109,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14413902163505554,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10442587430588901
    },
    {
      "step": 30500,
      "train_loss": 7.294541835784912,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14464494987623766,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10528464301023632
    },
    {
      "step": 31000,
      "train_loss": 7.294296741485596,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1455885925097391,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10610551945865154
    },
    {
      "step": 31500,
      "train_loss": 7.3135809898376465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14554714766563848,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10801027255365625
    },
    {
      "step": 32000,
      "train_loss": 7.256715774536133,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.145498130179476,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10756360064260662
    },
    {
      "step": 32500,
      "train_loss": 7.295326232910156,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14610385056585073,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10762707598041743
    },
    {
      "step": 33000,
      "train_loss": 7.357144832611084,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14631696738069877,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10545522760367021
    },
    {
      "step": 33500,
      "train_loss": 7.257408142089844,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1466209256905131,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10857783467508852
    },
    {
      "step": 34000,
      "train_loss": 7.214456558227539,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14681936899432912,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1093701702193357
    },
    {
      "step": 34500,
      "train_loss": 7.299272537231445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14688138553174213,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10817001678515226
    },
    {
      "step": 35000,
      "train_loss": 7.213509559631348,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1469373123254627,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10811183537589386
    },
    {
      "step": 35500,
      "train_loss": 7.324738025665283,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14728001202456653,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10619580990169197
    },
    {
      "step": 36000,
      "train_loss": 7.2062554359436035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14685057365568355,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1061624403228052
    },
    {
      "step": 36500,
      "train_loss": 7.287933349609375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14766607206547633,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10518209805013612
    },
    {
      "step": 37000,
      "train_loss": 7.209224224090576,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14749714906793088,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10343537118751556
    },
    {
      "step": 37500,
      "train_loss": 7.243807792663574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14876933913910761,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10248253890313208
    },
    {
      "step": 38000,
      "train_loss": 7.205367565155029,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14861884922720492,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09925379930064082
    },
    {
      "step": 38500,
      "train_loss": 7.313074588775635,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1484643209259957,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10060684871859848
    },
    {
      "step": 39000,
      "train_loss": 7.230169773101807,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14887192921014503,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0962334101786837
    },
    {
      "step": 39500,
      "train_loss": 7.167576789855957,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14917234977474436,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09707189106848091
    },
    {
      "step": 40000,
      "train_loss": 7.250153064727783,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14882678183494136,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09616212116088718
    },
    {
      "step": 40500,
      "train_loss": 7.180685520172119,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14889525744365528,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09619015082716942
    },
    {
      "step": 41000,
      "train_loss": 7.254073143005371,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14914823602885008,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09497913660015911
    },
    {
      "step": 41500,
      "train_loss": 7.216322898864746,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1497743267682381,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09367027034750208
    },
    {
      "step": 42000,
      "train_loss": 7.210871696472168,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14961823995690793,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09716967528220266
    },
    {
      "step": 42500,
      "train_loss": 7.287562847137451,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1503111743950285,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09774020937038586
    },
    {
      "step": 43000,
      "train_loss": 7.216517448425293,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15022886346559972,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09626102255424485
    },
    {
      "step": 43500,
      "train_loss": 7.162991046905518,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15049542556516826,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09657049766974524
    },
    {
      "step": 44000,
      "train_loss": 7.202637195587158,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1508567487471737,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09643230342771858
    },
    {
      "step": 44500,
      "train_loss": 7.135350704193115,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1504305205307901,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0961427201400511
    },
    {
      "step": 45000,
      "train_loss": 7.244078159332275,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1501506344648078,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09645876695867628
    },
    {
      "step": 45500,
      "train_loss": 7.217593669891357,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1506319434265606,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09727686899714172
    },
    {
      "step": 46000,
      "train_loss": 7.239189147949219,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15062832029070705,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09745605301577598
    },
    {
      "step": 46500,
      "train_loss": 7.193090915679932,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1514082663343288,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09694899205351248
    },
    {
      "step": 47000,
      "train_loss": 7.16693115234375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.151596657698974,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0978704456356354
    },
    {
      "step": 47500,
      "train_loss": 7.16812801361084,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1512291490798816,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0984607067075558
    },
    {
      "step": 48000,
      "train_loss": 7.235619068145752,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1521319090970792,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09768309560604393
    },
    {
      "step": 48500,
      "train_loss": 7.255059719085693,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15207294060382992,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09776760713430122
    },
    {
      "step": 49000,
      "train_loss": 7.156744956970215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1517656366340816,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09815361461369321
    },
    {
      "step": 49500,
      "train_loss": 7.1909708976745605,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.152228684280999,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09935811150353402
    },
    {
      "step": 50000,
      "train_loss": 7.112329959869385,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15263341972604394,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09979057341115549
    },
    {
      "step": 50500,
      "train_loss": 7.131954193115234,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15274039068026468,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09932169446256012
    },
    {
      "step": 51000,
      "train_loss": 7.2331671714782715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1528548063361086,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10016625939169899
    },
    {
      "step": 51500,
      "train_loss": 7.218900203704834,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1530525609268807,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09944639843888581
    },
    {
      "step": 52000,
      "train_loss": 7.122015953063965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1533226941828616,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09931741136824712
    },
    {
      "step": 52500,
      "train_loss": 7.12793493270874,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15325863985344768,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10027834144420922
    },
    {
      "step": 53000,
      "train_loss": 7.198577880859375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15388229890959337,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.100607572006993
    },
    {
      "step": 53500,
      "train_loss": 7.101441383361816,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15401351865148172,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10024603898636997
    },
    {
      "step": 54000,
      "train_loss": 7.149968147277832,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15431094652740285,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09954763198038563
    },
    {
      "step": 54500,
      "train_loss": 7.098440647125244,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15455579245463014,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10116343025583774
    },
    {
      "step": 55000,
      "train_loss": 7.106004238128662,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1543434297782369,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10021095379488543
    },
    {
      "step": 55500,
      "train_loss": 7.161448955535889,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15462123387260363,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10074381891172379
    },
    {
      "step": 56000,
      "train_loss": 7.162504196166992,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1547372883069329,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10083894740091637
    },
    {
      "step": 56500,
      "train_loss": 7.13555908203125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1551200905814767,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10067474510287866
    },
    {
      "step": 57000,
      "train_loss": 7.102123260498047,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15503805445041507,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.101211488887202
    },
    {
      "step": 57500,
      "train_loss": 7.1295905113220215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15508386678993702,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10131083178566769
    },
    {
      "step": 58000,
      "train_loss": 7.125913619995117,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15534422651398927,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10071099805645645
    },
    {
      "step": 58500,
      "train_loss": 7.133403301239014,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15587206673808396,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10100529185729101
    },
    {
      "step": 59000,
      "train_loss": 7.09421968460083,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15573428920470178,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10210311913397163
    },
    {
      "step": 59500,
      "train_loss": 7.072266578674316,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15576062980107963,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10211182001512498
    },
    {
      "step": 60000,
      "train_loss": 7.105457782745361,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15584632894024253,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10199201054638252
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.15584632894024253,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C0_lr3e-04_st60000_s0_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr3e-04_st60000_s1.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 1,
  "seed": 1010000,
  "name": "h2h_strengthen_C0_lr3e-04_st60000_s1",
  "role": "sweep",
  "lr": 0.0003,
  "steps": 60000,
  "capacity": "C0",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 2,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 2854.336727619171,
  "s_per_step": 0.047572278793652854,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.697816848754883,
  "loss_final_mean5": 7.1829026222229,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.810930252075195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11448587395716459,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11439824366243556
    },
    {
      "step": 1000,
      "train_loss": 7.783545017242432,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11673881119349971,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11398065666435286
    },
    {
      "step": 1500,
      "train_loss": 7.704360008239746,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11947967630112544,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11262679618084803
    },
    {
      "step": 2000,
      "train_loss": 7.730353832244873,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1208325102343224,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1118862399016507
    },
    {
      "step": 2500,
      "train_loss": 7.724453449249268,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12052271404536441,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11266774957766756
    },
    {
      "step": 3000,
      "train_loss": 7.7110185623168945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1221261466271244,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11386942345416173
    },
    {
      "step": 3500,
      "train_loss": 7.73947811126709,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12356585165252909,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11153337947325781
    },
    {
      "step": 4000,
      "train_loss": 7.646636486053467,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12516283593140543,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11083918536314741
    },
    {
      "step": 4500,
      "train_loss": 7.679329872131348,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12601472227834165,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11324154940666631
    },
    {
      "step": 5000,
      "train_loss": 7.606344223022461,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12770376482512802,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11019230511737987
    },
    {
      "step": 5500,
      "train_loss": 7.644101142883301,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12994922033976763,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10986174579011276
    },
    {
      "step": 6000,
      "train_loss": 7.596446514129639,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13010959228267893,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11143146199174225
    },
    {
      "step": 6500,
      "train_loss": 7.558558464050293,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13055638677906245,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1122180667007342
    },
    {
      "step": 7000,
      "train_loss": 7.515347957611084,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13169633329380304,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10955863952403888
    },
    {
      "step": 7500,
      "train_loss": 7.603195667266846,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13306091609410942,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11017629504203796
    },
    {
      "step": 8000,
      "train_loss": 7.565820217132568,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13296901911962777,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10897943092277274
    },
    {
      "step": 8500,
      "train_loss": 7.562133312225342,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13334999670041725,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10961871832842007
    },
    {
      "step": 9000,
      "train_loss": 7.530971527099609,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13447061571059749,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10871126735582948
    },
    {
      "step": 9500,
      "train_loss": 7.514153003692627,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13320749800186604,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10935504821827635
    },
    {
      "step": 10000,
      "train_loss": 7.527918815612793,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1342104232753627,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11004859965760261
    },
    {
      "step": 10500,
      "train_loss": 7.586796283721924,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13459515594877303,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10680922481697053
    },
    {
      "step": 11000,
      "train_loss": 7.538103103637695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13417396013392136,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10882825509179384
    },
    {
      "step": 11500,
      "train_loss": 7.513926029205322,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13448181573767215,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10820914682699367
    },
    {
      "step": 12000,
      "train_loss": 7.521274566650391,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13487705256557092,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10694380715722218
    },
    {
      "step": 12500,
      "train_loss": 7.503960609436035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1342915341956541,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1070013188291341
    },
    {
      "step": 13000,
      "train_loss": 7.443140983581543,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13541740301297978,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10726916120620444
    },
    {
      "step": 13500,
      "train_loss": 7.6017303466796875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13570062385406345,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10552903939969838
    },
    {
      "step": 14000,
      "train_loss": 7.4970703125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13630654331063852,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10626106517156586
    },
    {
      "step": 14500,
      "train_loss": 7.565522193908691,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1374351948616095,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10768812638707459
    },
    {
      "step": 15000,
      "train_loss": 7.535654067993164,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13764878688380122,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10393241047859192
    },
    {
      "step": 15500,
      "train_loss": 7.448768615722656,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1374837935436517,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10502311558229849
    },
    {
      "step": 16000,
      "train_loss": 7.54960823059082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13795537396799773,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10398423986043781
    },
    {
      "step": 16500,
      "train_loss": 7.437995910644531,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1385629447759129,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10615767986746505
    },
    {
      "step": 17000,
      "train_loss": 7.360339164733887,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13894294074270874,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10412321018520743
    },
    {
      "step": 17500,
      "train_loss": 7.507291793823242,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13973934977548197,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10547611059155315
    },
    {
      "step": 18000,
      "train_loss": 7.433344841003418,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13983342348365113,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10495219670701772
    },
    {
      "step": 18500,
      "train_loss": 7.439338684082031,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1397906881175004,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10390761808957905
    },
    {
      "step": 19000,
      "train_loss": 7.472255706787109,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14060332463122904,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10199301788816229
    },
    {
      "step": 19500,
      "train_loss": 7.4712748527526855,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13983850530348718,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1042871163226664
    },
    {
      "step": 20000,
      "train_loss": 7.483283042907715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.139857490779832,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1052812120760791
    },
    {
      "step": 20500,
      "train_loss": 7.393195629119873,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1395143691333942,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10193878161953762
    },
    {
      "step": 21000,
      "train_loss": 7.474136829376221,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1408244475023821,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10251714737387374
    },
    {
      "step": 21500,
      "train_loss": 7.427488327026367,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1399984678137116,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10541757749160752
    },
    {
      "step": 22000,
      "train_loss": 7.429224967956543,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14039182831766084,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10531409952091053
    },
    {
      "step": 22500,
      "train_loss": 7.424880027770996,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14137674198718742,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10353928932454437
    },
    {
      "step": 23000,
      "train_loss": 7.550446033477783,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14036795549327508,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10399091779254377
    },
    {
      "step": 23500,
      "train_loss": 7.4448018074035645,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1408792856382206,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10338348604273051
    },
    {
      "step": 24000,
      "train_loss": 7.428124904632568,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1408461441169493,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10335725353797898
    },
    {
      "step": 24500,
      "train_loss": 7.4064507484436035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14108160411706194,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1036414498812519
    },
    {
      "step": 25000,
      "train_loss": 7.359447956085205,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14040588296484202,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10354773025028408
    },
    {
      "step": 25500,
      "train_loss": 7.450870037078857,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14162266539642587,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10379384231055155
    },
    {
      "step": 26000,
      "train_loss": 7.433406829833984,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14119572786148638,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10138545534573495
    },
    {
      "step": 26500,
      "train_loss": 7.3310346603393555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1413531856960617,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10032984835561365
    },
    {
      "step": 27000,
      "train_loss": 7.350320816040039,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1414698506705463,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1004968867637217
    },
    {
      "step": 27500,
      "train_loss": 7.345700740814209,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14162313233828172,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10327871382469311
    },
    {
      "step": 28000,
      "train_loss": 7.361440658569336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14166741858934984,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1022792550502345
    },
    {
      "step": 28500,
      "train_loss": 7.3986945152282715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14128883794182912,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10163122846279293
    },
    {
      "step": 29000,
      "train_loss": 7.412625789642334,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14156937127700076,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0992751982412301
    },
    {
      "step": 29500,
      "train_loss": 7.37257719039917,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14175220276229084,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10180550871882588
    },
    {
      "step": 30000,
      "train_loss": 7.3989667892456055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1422992778243497,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09841082140337676
    },
    {
      "step": 30500,
      "train_loss": 7.4090118408203125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14257882855599746,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0995877620880492
    },
    {
      "step": 31000,
      "train_loss": 7.3418803215026855,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14224509481573477,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10091107885818928
    },
    {
      "step": 31500,
      "train_loss": 7.317706108093262,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14243035862455145,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10007237369427457
    },
    {
      "step": 32000,
      "train_loss": 7.382469654083252,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14262776728719473,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10035545041318983
    },
    {
      "step": 32500,
      "train_loss": 7.408507823944092,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1430482091382146,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09910848137224093
    },
    {
      "step": 33000,
      "train_loss": 7.347321033477783,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1430229438119568,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09753985126735643
    },
    {
      "step": 33500,
      "train_loss": 7.333171844482422,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14297580998390913,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09577893192181364
    },
    {
      "step": 34000,
      "train_loss": 7.289089202880859,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14450605580350384,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09894595859805122
    },
    {
      "step": 34500,
      "train_loss": 7.364968299865723,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14446028863312677,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09539015282643959
    },
    {
      "step": 35000,
      "train_loss": 7.3390793800354,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1447173958295025,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09609147533774376
    },
    {
      "step": 35500,
      "train_loss": 7.3298563957214355,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14505120692774653,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09274646133417264
    },
    {
      "step": 36000,
      "train_loss": 7.4045634269714355,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1447577013168484,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09324654546799138
    },
    {
      "step": 36500,
      "train_loss": 7.301272392272949,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14481233846163377,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09082712442614138
    },
    {
      "step": 37000,
      "train_loss": 7.253130912780762,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1455237950431183,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09511446434771642
    },
    {
      "step": 37500,
      "train_loss": 7.290212154388428,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14554751676041633,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09479488828219473
    },
    {
      "step": 38000,
      "train_loss": 7.2593183517456055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1463087813463062,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09412990359123796
    },
    {
      "step": 38500,
      "train_loss": 7.282944679260254,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14598711568396538,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09485838419641368
    },
    {
      "step": 39000,
      "train_loss": 7.283493995666504,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14609902747906744,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09514837811002508
    },
    {
      "step": 39500,
      "train_loss": 7.316901683807373,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14601514110108837,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09458533715223894
    },
    {
      "step": 40000,
      "train_loss": 7.2678608894348145,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14622801082441583,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09333779010921717
    },
    {
      "step": 40500,
      "train_loss": 7.326318740844727,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14653410378377885,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09453931543976068
    },
    {
      "step": 41000,
      "train_loss": 7.272976875305176,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14647480368148535,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09669295884668827
    },
    {
      "step": 41500,
      "train_loss": 7.234461784362793,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14677731657866389,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09668867237633094
    },
    {
      "step": 42000,
      "train_loss": 7.227555274963379,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14751285914098844,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0962334603536874
    },
    {
      "step": 42500,
      "train_loss": 7.278263092041016,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14731779048452154,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09586634393781424
    },
    {
      "step": 43000,
      "train_loss": 7.218767166137695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1475701240124181,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09547402116004378
    },
    {
      "step": 43500,
      "train_loss": 7.235631942749023,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14770973374834284,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0948184872395359
    },
    {
      "step": 44000,
      "train_loss": 7.210824012756348,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1480869907536544,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09491352358600125
    },
    {
      "step": 44500,
      "train_loss": 7.308803558349609,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1483160256757401,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09452229063026607
    },
    {
      "step": 45000,
      "train_loss": 7.372990608215332,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14809624064946547,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09429937868844718
    },
    {
      "step": 45500,
      "train_loss": 7.295021057128906,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1488374870386906,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09461181797087193
    },
    {
      "step": 46000,
      "train_loss": 7.300583839416504,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14918579976074398,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09514854341978207
    },
    {
      "step": 46500,
      "train_loss": 7.330479621887207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14899937814334407,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09313528437633067
    },
    {
      "step": 47000,
      "train_loss": 7.208543300628662,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1494580375147052,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09297316998708993
    },
    {
      "step": 47500,
      "train_loss": 7.301993370056152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1494591867667623,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0927679282031022
    },
    {
      "step": 48000,
      "train_loss": 7.261532783508301,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.150189611595124,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09348911029519513
    },
    {
      "step": 48500,
      "train_loss": 7.282862663269043,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15019644884159788,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09330316560226493
    },
    {
      "step": 49000,
      "train_loss": 7.239089488983154,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1501829864573665,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09213672089390457
    },
    {
      "step": 49500,
      "train_loss": 7.178711891174316,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15014661400346085,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09235151868779212
    },
    {
      "step": 50000,
      "train_loss": 7.272718906402588,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15038501139497384,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09178170369705185
    },
    {
      "step": 50500,
      "train_loss": 7.212657928466797,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15077566320542246,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09163930721115321
    },
    {
      "step": 51000,
      "train_loss": 7.24786901473999,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1505647586309351,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09060040771146305
    },
    {
      "step": 51500,
      "train_loss": 7.201627254486084,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1507480651489459,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09047877977718599
    },
    {
      "step": 52000,
      "train_loss": 7.240588188171387,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15128185495268553,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09169934698729776
    },
    {
      "step": 52500,
      "train_loss": 7.146519184112549,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.151239259110298,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0890763882198371
    },
    {
      "step": 53000,
      "train_loss": 7.212662220001221,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15119593776762486,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08886032874579541
    },
    {
      "step": 53500,
      "train_loss": 7.254303455352783,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.151371015177574,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08829591298126616
    },
    {
      "step": 54000,
      "train_loss": 7.17177152633667,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15178495814325288,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08737165870843455
    },
    {
      "step": 54500,
      "train_loss": 7.163176536560059,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15195690095424652,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08733917426434346
    },
    {
      "step": 55000,
      "train_loss": 7.243463516235352,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15235335915349424,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08699296147096902
    },
    {
      "step": 55500,
      "train_loss": 7.187878608703613,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15254886267939582,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08764417984639294
    },
    {
      "step": 56000,
      "train_loss": 7.1894683837890625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1525256180902943,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08580627589253709
    },
    {
      "step": 56500,
      "train_loss": 7.222353935241699,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15248117974260822,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08666038501542062
    },
    {
      "step": 57000,
      "train_loss": 7.194367408752441,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15283104439731687,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08634651594911702
    },
    {
      "step": 57500,
      "train_loss": 7.257216453552246,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15317252097884193,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08642800062079914
    },
    {
      "step": 58000,
      "train_loss": 7.094947814941406,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15323932829778641,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08571376075269654
    },
    {
      "step": 58500,
      "train_loss": 7.202978610992432,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1533113448531367,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08578814775682986
    },
    {
      "step": 59000,
      "train_loss": 7.247806072235107,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15360100369434804,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0852444460906554
    },
    {
      "step": 59500,
      "train_loss": 7.159392356872559,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15384434931911528,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08526316305506043
    },
    {
      "step": 60000,
      "train_loss": 7.114502429962158,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15376203204505146,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0840539620257914
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.15376203204505146,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C0_lr3e-04_st60000_s1_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C0_lr3e-04_st60000_s2.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 2,
  "seed": 1020000,
  "name": "h2h_strengthen_C0_lr3e-04_st60000_s2",
  "role": "sweep",
  "lr": 0.0003,
  "steps": 60000,
  "capacity": "C0",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 2,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 2827.2494366168976,
  "s_per_step": 0.04712082394361496,
  "n_params": 14440448,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.772296905517578,
  "loss_final_mean5": 7.206936454772949,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.82169246673584,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11496561282547191,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11401004588697106
    },
    {
      "step": 1000,
      "train_loss": 7.728180885314941,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11907680449075997,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11356914683710784
    },
    {
      "step": 1500,
      "train_loss": 7.722680568695068,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12071473803371191,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11250082700280473
    },
    {
      "step": 2000,
      "train_loss": 7.783316612243652,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12135058239800856,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11256142373895273
    },
    {
      "step": 2500,
      "train_loss": 7.735001564025879,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12233210192061961,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11376230779569596
    },
    {
      "step": 3000,
      "train_loss": 7.709528923034668,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1239228691556491,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11500728368991986
    },
    {
      "step": 3500,
      "train_loss": 7.718998908996582,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12395074818050489,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11459778586868197
    },
    {
      "step": 4000,
      "train_loss": 7.618541240692139,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1268411207711324,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11445471842307597
    },
    {
      "step": 4500,
      "train_loss": 7.613595008850098,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12606374372262508,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11297922598896548
    },
    {
      "step": 5000,
      "train_loss": 7.62063455581665,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12747169559588656,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11206158751156181
    },
    {
      "step": 5500,
      "train_loss": 7.603826522827148,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1288272985839285,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1112606682581827
    },
    {
      "step": 6000,
      "train_loss": 7.633016586303711,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12921799620380625,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11324626085115597
    },
    {
      "step": 6500,
      "train_loss": 7.595946311950684,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.130193296528887,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11221058381488547
    },
    {
      "step": 7000,
      "train_loss": 7.633014678955078,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12930980790406466,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11282820033375174
    },
    {
      "step": 7500,
      "train_loss": 7.629114627838135,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12961112579796463,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11183606076519936
    },
    {
      "step": 8000,
      "train_loss": 7.558386325836182,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12921769020613283,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11263031302951276
    },
    {
      "step": 8500,
      "train_loss": 7.5514020919799805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13008150336099789,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1109321778640151
    },
    {
      "step": 9000,
      "train_loss": 7.539315223693848,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12975826271576807,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10909239371540025
    },
    {
      "step": 9500,
      "train_loss": 7.5579705238342285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.130473883531522,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11045813444070518
    },
    {
      "step": 10000,
      "train_loss": 7.427425384521484,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13061393093084916,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10953959700418636
    },
    {
      "step": 10500,
      "train_loss": 7.531834602355957,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13054197386372834,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1094912548433058
    },
    {
      "step": 11000,
      "train_loss": 7.513891220092773,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1302921925089322,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1105521158897318
    },
    {
      "step": 11500,
      "train_loss": 7.536048889160156,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1310558077530004,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10925707907881588
    },
    {
      "step": 12000,
      "train_loss": 7.515440940856934,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13086532737361267,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10854385432321578
    },
    {
      "step": 12500,
      "train_loss": 7.534234046936035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13048023032024503,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10882334684720263
    },
    {
      "step": 13000,
      "train_loss": 7.536120891571045,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13150046044029295,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10746453300816938
    },
    {
      "step": 13500,
      "train_loss": 7.520050048828125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13254841603338718,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10822838492458686
    },
    {
      "step": 14000,
      "train_loss": 7.512056350708008,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13288050174014643,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1066698533250019
    },
    {
      "step": 14500,
      "train_loss": 7.5223588943481445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13182258984306827,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10669123835396022
    },
    {
      "step": 15000,
      "train_loss": 7.56331205368042,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1323694198508747,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10580130212474614
    },
    {
      "step": 15500,
      "train_loss": 7.484246730804443,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13189475890249014,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10885973076801747
    },
    {
      "step": 16000,
      "train_loss": 7.484062671661377,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13231272692792118,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11010406824061647
    },
    {
      "step": 16500,
      "train_loss": 7.490079402923584,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1333688262384385,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10999265278223902
    },
    {
      "step": 17000,
      "train_loss": 7.4391937255859375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13275034312391654,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10915576899424195
    },
    {
      "step": 17500,
      "train_loss": 7.499091625213623,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13297755981329829,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10960995790082961
    },
    {
      "step": 18000,
      "train_loss": 7.521239280700684,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13302828645100817,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10861910018138587
    },
    {
      "step": 18500,
      "train_loss": 7.488952159881592,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13331154984189197,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10822002298664302
    },
    {
      "step": 19000,
      "train_loss": 7.460271835327148,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13409537606639788,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10744119447190315
    },
    {
      "step": 19500,
      "train_loss": 7.433062553405762,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1334505626000464,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10674871993251145
    },
    {
      "step": 20000,
      "train_loss": 7.4153900146484375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13395168539136648,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10730933072045445
    },
    {
      "step": 20500,
      "train_loss": 7.391082763671875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13466320920269936,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10754233371699229
    },
    {
      "step": 21000,
      "train_loss": 7.450290203094482,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13419249979779124,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1072889348724857
    },
    {
      "step": 21500,
      "train_loss": 7.5508198738098145,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1348189390846528,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10807627043686807
    },
    {
      "step": 22000,
      "train_loss": 7.454257011413574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13585425773635507,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10802272305591032
    },
    {
      "step": 22500,
      "train_loss": 7.455221652984619,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1370117876213044,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10628328798338771
    },
    {
      "step": 23000,
      "train_loss": 7.418866157531738,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13845740864053369,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10583462280919775
    },
    {
      "step": 23500,
      "train_loss": 7.414778232574463,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13830977177713066,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10441672889282927
    },
    {
      "step": 24000,
      "train_loss": 7.444023609161377,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14031787507701665,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10494750062935054
    },
    {
      "step": 24500,
      "train_loss": 7.391936302185059,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1395921680959873,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10581706912489608
    },
    {
      "step": 25000,
      "train_loss": 7.353632926940918,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14009757980238646,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10634483012836426
    },
    {
      "step": 25500,
      "train_loss": 7.488615989685059,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1396696764859371,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10473990842001513
    },
    {
      "step": 26000,
      "train_loss": 7.2971296310424805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14025026361923665,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10357722453773022
    },
    {
      "step": 26500,
      "train_loss": 7.385061740875244,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14036953239701688,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10601269878679886
    },
    {
      "step": 27000,
      "train_loss": 7.387629985809326,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14068722783122212,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10269327700370923
    },
    {
      "step": 27500,
      "train_loss": 7.43927526473999,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1410579702933319,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10417824803153053
    },
    {
      "step": 28000,
      "train_loss": 7.443408966064453,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14126069145277143,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10353253898210824
    },
    {
      "step": 28500,
      "train_loss": 7.357883930206299,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1416120080393739,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10230537201277912
    },
    {
      "step": 29000,
      "train_loss": 7.492420673370361,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14159589755581692,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10197324812179431
    },
    {
      "step": 29500,
      "train_loss": 7.382294654846191,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14186648628674448,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10403588501503691
    },
    {
      "step": 30000,
      "train_loss": 7.381906986236572,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14214458357309923,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09677999507403001
    },
    {
      "step": 30500,
      "train_loss": 7.350085258483887,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14232196821831167,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10004968795692548
    },
    {
      "step": 31000,
      "train_loss": 7.3495965003967285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1417633993551135,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09787345846416429
    },
    {
      "step": 31500,
      "train_loss": 7.334873199462891,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14246115315472707,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09975356759969145
    },
    {
      "step": 32000,
      "train_loss": 7.346132278442383,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14244173606857657,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09926851250929758
    },
    {
      "step": 32500,
      "train_loss": 7.354893684387207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14269553951453418,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09908785193692893
    },
    {
      "step": 33000,
      "train_loss": 7.310227394104004,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14234746212605387,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09563235071254894
    },
    {
      "step": 33500,
      "train_loss": 7.331700325012207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14252071583177894,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09401199204148725
    },
    {
      "step": 34000,
      "train_loss": 7.355449676513672,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1426582033163868,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09687329590087757
    },
    {
      "step": 34500,
      "train_loss": 7.299626350402832,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14325445180293173,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09745048818876967
    },
    {
      "step": 35000,
      "train_loss": 7.369153022766113,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1436649495153688,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09463240951299667
    },
    {
      "step": 35500,
      "train_loss": 7.21803092956543,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14356170856626704,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09419012075522915
    },
    {
      "step": 36000,
      "train_loss": 7.383732318878174,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14409658347722143,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09562752884812653
    },
    {
      "step": 36500,
      "train_loss": 7.381559371948242,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14405592437833548,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09656302636722103
    },
    {
      "step": 37000,
      "train_loss": 7.3853349685668945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1446078751469031,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09499721421161667
    },
    {
      "step": 37500,
      "train_loss": 7.292508602142334,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14462016988545656,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09732081112451851
    },
    {
      "step": 38000,
      "train_loss": 7.26737117767334,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14525923400651664,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09306547639425844
    },
    {
      "step": 38500,
      "train_loss": 7.25169038772583,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14513957093004137,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09453778190072626
    },
    {
      "step": 39000,
      "train_loss": 7.280040264129639,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14466557535342872,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09660455369157717
    },
    {
      "step": 39500,
      "train_loss": 7.3277668952941895,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14531006588367745,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0943972475361079
    },
    {
      "step": 40000,
      "train_loss": 7.246302127838135,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14580326044233516,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09595259954221547
    },
    {
      "step": 40500,
      "train_loss": 7.31591796875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1458667903789319,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09678667481057346
    },
    {
      "step": 41000,
      "train_loss": 7.312484264373779,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14555921970168129,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09743433893891051
    },
    {
      "step": 41500,
      "train_loss": 7.2258381843566895,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1459898584871553,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0985102200647816
    },
    {
      "step": 42000,
      "train_loss": 7.346814155578613,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1456886125379242,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09971041075186804
    },
    {
      "step": 42500,
      "train_loss": 7.235650062561035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14595745806582272,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09718992828857154
    },
    {
      "step": 43000,
      "train_loss": 7.292642116546631,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1462499056942761,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09743947902461514
    },
    {
      "step": 43500,
      "train_loss": 7.193805694580078,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14663265238050371,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0965747928712517
    },
    {
      "step": 44000,
      "train_loss": 7.192597389221191,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14678535726852715,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09856599190970883
    },
    {
      "step": 44500,
      "train_loss": 7.259891986846924,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14667848451063037,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09936973499134183
    },
    {
      "step": 45000,
      "train_loss": 7.216372966766357,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1468677269294858,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09758969489485025
    },
    {
      "step": 45500,
      "train_loss": 7.3094940185546875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14704206702299416,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09779377334052697
    },
    {
      "step": 46000,
      "train_loss": 7.2965593338012695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14726680621970445,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09908786811865866
    },
    {
      "step": 46500,
      "train_loss": 7.27252721786499,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14746742963325232,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09562415932305157
    },
    {
      "step": 47000,
      "train_loss": 7.298783779144287,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14717851497698575,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09698137891246006
    },
    {
      "step": 47500,
      "train_loss": 7.287147521972656,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14770902425516397,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09682333521777764
    },
    {
      "step": 48000,
      "train_loss": 7.275102615356445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1479433554923162,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09641099232248962
    },
    {
      "step": 48500,
      "train_loss": 7.20469856262207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14768492907751352,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09651285741711035
    },
    {
      "step": 49000,
      "train_loss": 7.295057773590088,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.148057576501742,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09620912850368768
    },
    {
      "step": 49500,
      "train_loss": 7.252139091491699,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14810065575875342,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09659048489993438
    },
    {
      "step": 50000,
      "train_loss": 7.175743103027344,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14812281331978738,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09738234151154757
    },
    {
      "step": 50500,
      "train_loss": 7.217235565185547,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14844157849438488,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09755331324413419
    },
    {
      "step": 51000,
      "train_loss": 7.1923346519470215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14824616338592023,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09565003641182557
    },
    {
      "step": 51500,
      "train_loss": 7.212226867675781,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14843366236891598,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09696283034281805
    },
    {
      "step": 52000,
      "train_loss": 7.310994625091553,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14838862046599388,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09607219108147547
    },
    {
      "step": 52500,
      "train_loss": 7.236537933349609,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14853958471212536,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09797560365404934
    },
    {
      "step": 53000,
      "train_loss": 7.190258979797363,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14870850241277367,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09579344920348376
    },
    {
      "step": 53500,
      "train_loss": 7.260554790496826,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14854469860438257,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09509902389254421
    },
    {
      "step": 54000,
      "train_loss": 7.270106315612793,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14855895715299994,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09571808518376201
    },
    {
      "step": 54500,
      "train_loss": 7.214457035064697,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14863667683675885,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09622338123153895
    },
    {
      "step": 55000,
      "train_loss": 7.125283718109131,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1489992457209155,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09591142990393564
    },
    {
      "step": 55500,
      "train_loss": 7.311610698699951,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14897163701243699,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09617103915661573
    },
    {
      "step": 56000,
      "train_loss": 7.172992706298828,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14922483079135418,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09667829895624891
    },
    {
      "step": 56500,
      "train_loss": 7.197532653808594,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14962070889305323,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09645341313444078
    },
    {
      "step": 57000,
      "train_loss": 7.221850872039795,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1495172881986946,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09537257536430843
    },
    {
      "step": 57500,
      "train_loss": 7.172800064086914,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14983066159766167,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0967054923530668
    },
    {
      "step": 58000,
      "train_loss": 7.161200046539307,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1499592347536236,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09557222443982027
    },
    {
      "step": 58500,
      "train_loss": 7.138819694519043,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1502373496768996,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0951201721036341
    },
    {
      "step": 59000,
      "train_loss": 7.185758590698242,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15055258863139898,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09523251801147126
    },
    {
      "step": 59500,
      "train_loss": 7.111333847045898,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15015722811222076,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0957475665200036
    },
    {
      "step": 60000,
      "train_loss": 7.171835899353027,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15014437946956605,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09520560334203765
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.15014437946956605,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C0_lr3e-04_st60000_s2_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st20000_s0.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_strengthen_C1_lr1e-03_st20000_s0",
  "role": "sweep",
  "lr": 0.001,
  "steps": 20000,
  "capacity": "C1",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 20000,
  "wall_s": 1552.4656126499176,
  "s_per_step": 0.07762328063249588,
  "n_params": 16014336,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.663555145263672,
  "loss_final_mean5": 7.456793594360351,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.848511695861816,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11317384411813691,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11317091912496835
    },
    {
      "step": 1000,
      "train_loss": 7.812430381774902,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11475642927689478,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11354700551601127
    },
    {
      "step": 1500,
      "train_loss": 7.795626640319824,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11624381487490609,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11441866384120658
    },
    {
      "step": 2000,
      "train_loss": 7.743427276611328,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11750607751309872,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.113502177875489
    },
    {
      "step": 2500,
      "train_loss": 7.780189514160156,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11768052907427773,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11275558377383277
    },
    {
      "step": 3000,
      "train_loss": 7.77542781829834,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11893083102768287,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11407424526987597
    },
    {
      "step": 3500,
      "train_loss": 7.742557525634766,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12161966355051845,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1136027222382836
    },
    {
      "step": 4000,
      "train_loss": 7.714033603668213,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12048145273001865,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11116364854387939
    },
    {
      "step": 4500,
      "train_loss": 7.739921569824219,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1228617180022411,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11367521365173161
    },
    {
      "step": 5000,
      "train_loss": 7.738176345825195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12299309793161228,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11518785386579111
    },
    {
      "step": 5500,
      "train_loss": 7.662954330444336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12397503288229927,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11496912548318505
    },
    {
      "step": 6000,
      "train_loss": 7.6961212158203125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12489296973217279,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11510994913987815
    },
    {
      "step": 6500,
      "train_loss": 7.679141998291016,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12439254636410624,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1141979731619358
    },
    {
      "step": 7000,
      "train_loss": 7.677799224853516,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12577980646165088,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1141000505303964
    },
    {
      "step": 7500,
      "train_loss": 7.730454921722412,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1253288211300969,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1142165384371765
    },
    {
      "step": 8000,
      "train_loss": 7.667033672332764,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12686656921869144,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11378988483920693
    },
    {
      "step": 8500,
      "train_loss": 7.717870712280273,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12671942944871262,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11424444621661678
    },
    {
      "step": 9000,
      "train_loss": 7.581294536590576,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1274637944297865,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11391123064095154
    },
    {
      "step": 9500,
      "train_loss": 7.619204521179199,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12837814178783447,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1113622339325957
    },
    {
      "step": 10000,
      "train_loss": 7.61446475982666,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12933765456546098,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11314830166520551
    },
    {
      "step": 10500,
      "train_loss": 7.570603847503662,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13007728103548288,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1127945379121229
    },
    {
      "step": 11000,
      "train_loss": 7.593019962310791,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12946202751481906,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.112015048682224
    },
    {
      "step": 11500,
      "train_loss": 7.587524890899658,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12985089718131348,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1124461485305801
    },
    {
      "step": 12000,
      "train_loss": 7.533455848693848,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13075718679465353,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11234097025590017
    },
    {
      "step": 12500,
      "train_loss": 7.454295635223389,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1309142805985175,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11265975999413058
    },
    {
      "step": 13000,
      "train_loss": 7.560815334320068,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1317826132872142,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11212126206373796
    },
    {
      "step": 13500,
      "train_loss": 7.516573429107666,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13276453339494765,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11164592893328518
    },
    {
      "step": 14000,
      "train_loss": 7.5297160148620605,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13309562619542703,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11178916122298688
    },
    {
      "step": 14500,
      "train_loss": 7.525897026062012,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13318665709812194,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11137674003839493
    },
    {
      "step": 15000,
      "train_loss": 7.508620262145996,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1330668021691963,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1108983006561175
    },
    {
      "step": 15500,
      "train_loss": 7.468703269958496,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1326076301629655,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1109884365578182
    },
    {
      "step": 16000,
      "train_loss": 7.483219623565674,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13302899128757417,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11061518231872469
    },
    {
      "step": 16500,
      "train_loss": 7.445652008056641,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1334646200411953,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11030741798458621
    },
    {
      "step": 17000,
      "train_loss": 7.504958629608154,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.133984919404611,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1105552019434981
    },
    {
      "step": 17500,
      "train_loss": 7.496212959289551,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13382855406962335,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11059888056479394
    },
    {
      "step": 18000,
      "train_loss": 7.537543296813965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13426797359716147,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11037569004110992
    },
    {
      "step": 18500,
      "train_loss": 7.511713027954102,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13449939765268937,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11042393191019073
    },
    {
      "step": 19000,
      "train_loss": 7.4255595207214355,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13450114749139175,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1107808414963074
    },
    {
      "step": 19500,
      "train_loss": 7.422729015350342,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13431353826308623,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11023388209287077
    },
    {
      "step": 20000,
      "train_loss": 7.414063453674316,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1346574276103638,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11043090821476653
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.1346574276103638,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr1e-03_st20000_s0_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st20000_s1.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 1,
  "seed": 1010000,
  "name": "h2h_strengthen_C1_lr1e-03_st20000_s1",
  "role": "sweep",
  "lr": 0.001,
  "steps": 20000,
  "capacity": "C1",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 20000,
  "wall_s": 1425.3864493370056,
  "s_per_step": 0.07126932246685028,
  "n_params": 16014336,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.635841369628906,
  "loss_final_mean5": 7.57694730758667,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.82323694229126,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11453740764409304,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11450475687161088
    },
    {
      "step": 1000,
      "train_loss": 7.7953877449035645,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11520320171257481,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11378724698442966
    },
    {
      "step": 1500,
      "train_loss": 7.767149448394775,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11714705673512071,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11350809736177325
    },
    {
      "step": 2000,
      "train_loss": 7.808059215545654,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11653823481174186,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11350600537844002
    },
    {
      "step": 2500,
      "train_loss": 7.794805526733398,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1178061329992488,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11425933730788529
    },
    {
      "step": 3000,
      "train_loss": 7.775150775909424,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11782549344934523,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11448474141070619
    },
    {
      "step": 3500,
      "train_loss": 7.784133434295654,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11654510762309656,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11467290081782266
    },
    {
      "step": 4000,
      "train_loss": 7.788643836975098,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11769406066741794,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1141215274692513
    },
    {
      "step": 4500,
      "train_loss": 7.729886054992676,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1189638742362149,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1139750134316273
    },
    {
      "step": 5000,
      "train_loss": 7.725190162658691,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12039644864853472,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11399046226870269
    },
    {
      "step": 5500,
      "train_loss": 7.762657642364502,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11924278823425993,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11382106906967238
    },
    {
      "step": 6000,
      "train_loss": 7.684196472167969,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12023366702487692,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11370058107422665
    },
    {
      "step": 6500,
      "train_loss": 7.737425804138184,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1200422034598887,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11072574416175485
    },
    {
      "step": 7000,
      "train_loss": 7.715813159942627,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12050254089990631,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11175701738102362
    },
    {
      "step": 7500,
      "train_loss": 7.712821960449219,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12112013070145622,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11343057232443243
    },
    {
      "step": 8000,
      "train_loss": 7.763932228088379,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12124060944188386,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11124312278116122
    },
    {
      "step": 8500,
      "train_loss": 7.707881450653076,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12331549165537581,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1111099332338199
    },
    {
      "step": 9000,
      "train_loss": 7.679337501525879,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12269504315918311,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1098084949189797
    },
    {
      "step": 9500,
      "train_loss": 7.688283920288086,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12211511755594984,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11111742106731981
    },
    {
      "step": 10000,
      "train_loss": 7.651925563812256,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12268499005585909,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1114630062947981
    },
    {
      "step": 10500,
      "train_loss": 7.751550674438477,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1232833283720538,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1122548722778447
    },
    {
      "step": 11000,
      "train_loss": 7.664008617401123,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12247464957181364,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11052608938189223
    },
    {
      "step": 11500,
      "train_loss": 7.622613906860352,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1252206736826338,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11125896795419976
    },
    {
      "step": 12000,
      "train_loss": 7.654677391052246,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12542609922820702,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11157006717985496
    },
    {
      "step": 12500,
      "train_loss": 7.6584367752075195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12549972085980698,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.111832519993186
    },
    {
      "step": 13000,
      "train_loss": 7.663033962249756,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1263985916157253,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11021999246440828
    },
    {
      "step": 13500,
      "train_loss": 7.600070476531982,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1277659288025461,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11086115404032171
    },
    {
      "step": 14000,
      "train_loss": 7.631702423095703,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12756719009485096,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1122669773758389
    },
    {
      "step": 14500,
      "train_loss": 7.620001792907715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12829632457578555,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11183343938319013
    },
    {
      "step": 15000,
      "train_loss": 7.595158100128174,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12819966435199603,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11279549414757639
    },
    {
      "step": 15500,
      "train_loss": 7.592749118804932,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1287260051467456,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11339528701500967
    },
    {
      "step": 16000,
      "train_loss": 7.629800796508789,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12821516260737553,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11246590944938362
    },
    {
      "step": 16500,
      "train_loss": 7.568986415863037,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12875531683675945,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11327508499380201
    },
    {
      "step": 17000,
      "train_loss": 7.615285873413086,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12908545840764418,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11181117163505405
    },
    {
      "step": 17500,
      "train_loss": 7.568990707397461,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12917853379622102,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1121388630126603
    },
    {
      "step": 18000,
      "train_loss": 7.616553783416748,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12945803202455863,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11074636975536123
    },
    {
      "step": 18500,
      "train_loss": 7.646458625793457,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12927873723674566,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11210925283376127
    },
    {
      "step": 19000,
      "train_loss": 7.574371337890625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12912298849551007,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1114143151207827
    },
    {
      "step": 19500,
      "train_loss": 7.610748767852783,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12914652953622863,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11145438795210794
    },
    {
      "step": 20000,
      "train_loss": 7.559320449829102,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12914582586381584,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11115193052683026
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.12914582586381584,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr1e-03_st20000_s1_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st20000_s2.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 2,
  "seed": 1020000,
  "name": "h2h_strengthen_C1_lr1e-03_st20000_s2",
  "role": "sweep",
  "lr": 0.001,
  "steps": 20000,
  "capacity": "C1",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 20000,
  "wall_s": 1425.735463142395,
  "s_per_step": 0.07128677315711975,
  "n_params": 16014336,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.76266098022461,
  "loss_final_mean5": 7.483952808380127,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.850183010101318,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1147649732301943,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.113940974639263
    },
    {
      "step": 1000,
      "train_loss": 7.7699055671691895,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11694041546434164,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11289317044429481
    },
    {
      "step": 1500,
      "train_loss": 7.764677047729492,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1183521454804577,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11286425322759897
    },
    {
      "step": 2000,
      "train_loss": 7.773028373718262,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11782961734570563,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11226422752952203
    },
    {
      "step": 2500,
      "train_loss": 7.73187255859375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11825511330971494,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11201946093933657
    },
    {
      "step": 3000,
      "train_loss": 7.695638179779053,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1187030014116317,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11375482979929075
    },
    {
      "step": 3500,
      "train_loss": 7.746304988861084,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11873745860066265,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1127611871343106
    },
    {
      "step": 4000,
      "train_loss": 7.720139503479004,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12030359293567017,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11282303591724485
    },
    {
      "step": 4500,
      "train_loss": 7.672230243682861,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12069703848101199,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11271824094001204
    },
    {
      "step": 5000,
      "train_loss": 7.688771724700928,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12270463717868552,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1124000403797254
    },
    {
      "step": 5500,
      "train_loss": 7.688209056854248,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12325708026764914,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11212056066142395
    },
    {
      "step": 6000,
      "train_loss": 7.752199172973633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12337563571054488,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11060832435032353
    },
    {
      "step": 6500,
      "train_loss": 7.681941509246826,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12606955540832132,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11095485067926347
    },
    {
      "step": 7000,
      "train_loss": 7.670754909515381,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.126411285426002,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10896276688436046
    },
    {
      "step": 7500,
      "train_loss": 7.647928237915039,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12524646340170875,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1089034759788774
    },
    {
      "step": 8000,
      "train_loss": 7.668706893920898,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12518634158186615,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10885211400454864
    },
    {
      "step": 8500,
      "train_loss": 7.568403720855713,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12505151110235602,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10563003923743963
    },
    {
      "step": 9000,
      "train_loss": 7.647374153137207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12979946582345292,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10721496475161985
    },
    {
      "step": 9500,
      "train_loss": 7.582973480224609,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12990551040275022,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10825950902653858
    },
    {
      "step": 10000,
      "train_loss": 7.58206033706665,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12991321046138182,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10608972352929413
    },
    {
      "step": 10500,
      "train_loss": 7.620644569396973,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1294373520067893,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10773183591663837
    },
    {
      "step": 11000,
      "train_loss": 7.604085922241211,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1297108029248193,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10881849593715742
    },
    {
      "step": 11500,
      "train_loss": 7.60614538192749,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13132795470301062,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10997442132793367
    },
    {
      "step": 12000,
      "train_loss": 7.596500873565674,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13163566624280065,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1112626192625612
    },
    {
      "step": 12500,
      "train_loss": 7.515844821929932,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1314616390154697,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11084645573282614
    },
    {
      "step": 13000,
      "train_loss": 7.537099361419678,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13190520519856364,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11061908898409456
    },
    {
      "step": 13500,
      "train_loss": 7.574728488922119,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13225691224215552,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11130717862397432
    },
    {
      "step": 14000,
      "train_loss": 7.4574384689331055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13216139032738283,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11126433045137674
    },
    {
      "step": 14500,
      "train_loss": 7.473208427429199,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13289399608038366,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11050825327401981
    },
    {
      "step": 15000,
      "train_loss": 7.460939407348633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13227664958685637,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11066822038264945
    },
    {
      "step": 15500,
      "train_loss": 7.543006420135498,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13393402053043246,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11156040284549817
    },
    {
      "step": 16000,
      "train_loss": 7.504114151000977,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13355343509465456,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11187516653444618
    },
    {
      "step": 16500,
      "train_loss": 7.603583812713623,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13386700983392075,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11074588570045307
    },
    {
      "step": 17000,
      "train_loss": 7.476319789886475,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13408237282419577,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11050941818393767
    },
    {
      "step": 17500,
      "train_loss": 7.485507011413574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1347904182621278,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11101460101781413
    },
    {
      "step": 18000,
      "train_loss": 7.499991416931152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13492419355316088,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11050090746721253
    },
    {
      "step": 18500,
      "train_loss": 7.450121879577637,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13500234705861658,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11016161990119144
    },
    {
      "step": 19000,
      "train_loss": 7.423897743225098,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1352274104137905,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11011407861951739
    },
    {
      "step": 19500,
      "train_loss": 7.453895092010498,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13498146698111668,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1100399685674347
    },
    {
      "step": 20000,
      "train_loss": 7.526503562927246,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13512103946413845,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11000274156685919
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.13512103946413845,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr1e-03_st20000_s2_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st60000_s0.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_strengthen_C1_lr1e-03_st60000_s0",
  "role": "sweep",
  "lr": 0.001,
  "steps": 60000,
  "capacity": "C1",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 4307.480992555618,
  "s_per_step": 0.07179134987592697,
  "n_params": 16014336,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.663555145263672,
  "loss_final_mean5": 7.270926856994629,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.848791122436523,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11317323980620131,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11317152273841202
    },
    {
      "step": 1000,
      "train_loss": 7.803889274597168,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11446909990627319,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11340717849088833
    },
    {
      "step": 1500,
      "train_loss": 7.787073612213135,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11608006717870012,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11344742053188384
    },
    {
      "step": 2000,
      "train_loss": 7.776839733123779,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1160830890876241,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11231574055273086
    },
    {
      "step": 2500,
      "train_loss": 7.764816761016846,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11627707729348913,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11167621187632903
    },
    {
      "step": 3000,
      "train_loss": 7.760594367980957,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11788986343890429,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11298541183350608
    },
    {
      "step": 3500,
      "train_loss": 7.754688262939453,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11826179426861927,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11215252854162827
    },
    {
      "step": 4000,
      "train_loss": 7.785527229309082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11821970384335145,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11220756126567721
    },
    {
      "step": 4500,
      "train_loss": 7.691808700561523,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11942709586583078,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10817653278354555
    },
    {
      "step": 5000,
      "train_loss": 7.778623104095459,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1194946119794622,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11139815888600424
    },
    {
      "step": 5500,
      "train_loss": 7.665355682373047,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11894325289176777,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10944935434963554
    },
    {
      "step": 6000,
      "train_loss": 7.720152854919434,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11956694722175598,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11121773079503328
    },
    {
      "step": 6500,
      "train_loss": 7.758232593536377,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11941086745355278,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11207753675989807
    },
    {
      "step": 7000,
      "train_loss": 7.716137886047363,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1197860716492869,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10778815252706409
    },
    {
      "step": 7500,
      "train_loss": 7.76224422454834,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11942361807450652,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11202552489703521
    },
    {
      "step": 8000,
      "train_loss": 7.676330089569092,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12215484009357169,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1113831332186237
    },
    {
      "step": 8500,
      "train_loss": 7.747120380401611,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12184180144686252,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10925278684590012
    },
    {
      "step": 9000,
      "train_loss": 7.652174472808838,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12285184900974855,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10773801966570318
    },
    {
      "step": 9500,
      "train_loss": 7.671543598175049,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12657550314906985,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1071072174818255
    },
    {
      "step": 10000,
      "train_loss": 7.580615520477295,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12546258961083367,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10948736942373216
    },
    {
      "step": 10500,
      "train_loss": 7.658749580383301,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12534830067306757,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11035463906591758
    },
    {
      "step": 11000,
      "train_loss": 7.652634620666504,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1250278943334706,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10707304766401649
    },
    {
      "step": 11500,
      "train_loss": 7.6730194091796875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1263557990314439,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11052639340050519
    },
    {
      "step": 12000,
      "train_loss": 7.613534450531006,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12700158345978707,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11165776202687994
    },
    {
      "step": 12500,
      "train_loss": 7.557336807250977,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12838207697495818,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10843088454566896
    },
    {
      "step": 13000,
      "train_loss": 7.646454811096191,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1285413033911027,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10840706183807924
    },
    {
      "step": 13500,
      "train_loss": 7.5670576095581055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1287811296642758,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10680730058811605
    },
    {
      "step": 14000,
      "train_loss": 7.560044288635254,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12866451707668602,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10239765926962718
    },
    {
      "step": 14500,
      "train_loss": 7.616076946258545,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12911432946566492,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09955193399218842
    },
    {
      "step": 15000,
      "train_loss": 7.597221374511719,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12987070408416912,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09885332285193726
    },
    {
      "step": 15500,
      "train_loss": 7.554398059844971,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12960210972232744,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10317031346494332
    },
    {
      "step": 16000,
      "train_loss": 7.515027046203613,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12960267096059397,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09480916443862952
    },
    {
      "step": 16500,
      "train_loss": 7.491535663604736,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1301008215523325,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10725807538256049
    },
    {
      "step": 17000,
      "train_loss": 7.5521955490112305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1308831006172113,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1081680686911568
    },
    {
      "step": 17500,
      "train_loss": 7.574110507965088,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1309579984517768,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1100798460538499
    },
    {
      "step": 18000,
      "train_loss": 7.566819667816162,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13201647374080494,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10796472924994305
    },
    {
      "step": 18500,
      "train_loss": 7.430780410766602,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1334012916777283,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10919909889344126
    },
    {
      "step": 19000,
      "train_loss": 7.4858479499816895,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13354143273318186,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10741989506641403
    },
    {
      "step": 19500,
      "train_loss": 7.514883995056152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13282554637407884,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10633286641677842
    },
    {
      "step": 20000,
      "train_loss": 7.491446495056152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13361082959454507,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10450001095887274
    },
    {
      "step": 20500,
      "train_loss": 7.5699334144592285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13424964901059866,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10457455608411692
    },
    {
      "step": 21000,
      "train_loss": 7.470019340515137,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13561736402334645,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1052988989977166
    },
    {
      "step": 21500,
      "train_loss": 7.44891357421875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13457369653042406,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10575696628075093
    },
    {
      "step": 22000,
      "train_loss": 7.528604984283447,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13451213395455852,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10668496624566615
    },
    {
      "step": 22500,
      "train_loss": 7.44464111328125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13495656003942713,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10721412813290954
    },
    {
      "step": 23000,
      "train_loss": 7.452357769012451,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13457856723107398,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10364637628663331
    },
    {
      "step": 23500,
      "train_loss": 7.4860734939575195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1341579021536745,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10441312228795141
    },
    {
      "step": 24000,
      "train_loss": 7.4257283210754395,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1355724401655607,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10556818221812136
    },
    {
      "step": 24500,
      "train_loss": 7.411685943603516,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1357461143634282,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10387384315254167
    },
    {
      "step": 25000,
      "train_loss": 7.427329063415527,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13643659191438928,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10457120317732915
    },
    {
      "step": 25500,
      "train_loss": 7.418020248413086,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13647010392742231,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10603422316489741
    },
    {
      "step": 26000,
      "train_loss": 7.44607400894165,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.136655816109851,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10633945401059464
    },
    {
      "step": 26500,
      "train_loss": 7.411611557006836,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1372085575130768,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10681407796801068
    },
    {
      "step": 27000,
      "train_loss": 7.383929252624512,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13763600471429527,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10644866310758516
    },
    {
      "step": 27500,
      "train_loss": 7.37621545791626,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13694295164896175,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10671465919585899
    },
    {
      "step": 28000,
      "train_loss": 7.381141185760498,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13754440826596692,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10715335255372338
    },
    {
      "step": 28500,
      "train_loss": 7.371595859527588,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1385879883891903,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10637257160851732
    },
    {
      "step": 29000,
      "train_loss": 7.397709369659424,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1391737179365009,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10734108980977908
    },
    {
      "step": 29500,
      "train_loss": 7.453279495239258,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13897295261267573,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10606374288909137
    },
    {
      "step": 30000,
      "train_loss": 7.356237888336182,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13867408665828407,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1055860269407276
    },
    {
      "step": 30500,
      "train_loss": 7.454483985900879,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1391684141708538,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10225085902493447
    },
    {
      "step": 31000,
      "train_loss": 7.395488739013672,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1396553068771027,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10447171275154687
    },
    {
      "step": 31500,
      "train_loss": 7.4060139656066895,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14009340113261715,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1038937637640629
    },
    {
      "step": 32000,
      "train_loss": 7.414952278137207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13988781807711348,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10332182919955812
    },
    {
      "step": 32500,
      "train_loss": 7.413969039916992,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1387549422797747,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10482525822590105
    },
    {
      "step": 33000,
      "train_loss": 7.395968437194824,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13967269443674013,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10487297413055785
    },
    {
      "step": 33500,
      "train_loss": 7.363112926483154,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.139439606864471,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10648892039898783
    },
    {
      "step": 34000,
      "train_loss": 7.404413223266602,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14004641165956855,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10513565526343882
    },
    {
      "step": 34500,
      "train_loss": 7.354790687561035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14030827349051833,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10848826810251921
    },
    {
      "step": 35000,
      "train_loss": 7.404715538024902,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1399473358760588,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10529027471784502
    },
    {
      "step": 35500,
      "train_loss": 7.405729293823242,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13989376631798223,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10704126339987852
    },
    {
      "step": 36000,
      "train_loss": 7.4396209716796875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1401777794235386,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10784280684310943
    },
    {
      "step": 36500,
      "train_loss": 7.30792236328125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14028107770718634,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10639526616432704
    },
    {
      "step": 37000,
      "train_loss": 7.459829807281494,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14044889411889017,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10711458342848346
    },
    {
      "step": 37500,
      "train_loss": 7.340808391571045,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14102753484621644,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1067143188265618
    },
    {
      "step": 38000,
      "train_loss": 7.368908882141113,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14070786262163892,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10581949524930678
    },
    {
      "step": 38500,
      "train_loss": 7.338678359985352,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14156413218006492,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10467442232766189
    },
    {
      "step": 39000,
      "train_loss": 7.310332298278809,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14125100622186437,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10531191455083899
    },
    {
      "step": 39500,
      "train_loss": 7.319587707519531,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1417057109065354,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10788825002964586
    },
    {
      "step": 40000,
      "train_loss": 7.342090606689453,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14217227679910138,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10609152045799419
    },
    {
      "step": 40500,
      "train_loss": 7.276247978210449,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1424645867664367,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10762247495586053
    },
    {
      "step": 41000,
      "train_loss": 7.368710041046143,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14311475324211642,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10689297132194042
    },
    {
      "step": 41500,
      "train_loss": 7.291861534118652,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14323836279800162,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10656445953645743
    },
    {
      "step": 42000,
      "train_loss": 7.363614082336426,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14274943224154413,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10668383364100009
    },
    {
      "step": 42500,
      "train_loss": 7.440059661865234,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14331148320343345,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10861145425587893
    },
    {
      "step": 43000,
      "train_loss": 7.202349662780762,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1433597588329576,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10746611916692927
    },
    {
      "step": 43500,
      "train_loss": 7.316054821014404,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14268567552790046,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10686254227766767
    },
    {
      "step": 44000,
      "train_loss": 7.279669761657715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14316600695019588,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10591450479114428
    },
    {
      "step": 44500,
      "train_loss": 7.3216023445129395,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1433695217128843,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10722979056299664
    },
    {
      "step": 45000,
      "train_loss": 7.41573429107666,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14339066215325147,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10699362741434015
    },
    {
      "step": 45500,
      "train_loss": 7.2532548904418945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14304189814720303,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10865938593633473
    },
    {
      "step": 46000,
      "train_loss": 7.1709303855896,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14377403090475127,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10722492274362594
    },
    {
      "step": 46500,
      "train_loss": 7.357692718505859,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14399262866936624,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10950659360969439
    },
    {
      "step": 47000,
      "train_loss": 7.238240718841553,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1437620663200505,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10876831278437749
    },
    {
      "step": 47500,
      "train_loss": 7.298808574676514,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14342255238443613,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10850261658197269
    },
    {
      "step": 48000,
      "train_loss": 7.245967388153076,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14444243384059519,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10799350019078702
    },
    {
      "step": 48500,
      "train_loss": 7.330289840698242,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14484743744833395,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10735070618102327
    },
    {
      "step": 49000,
      "train_loss": 7.275954723358154,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14511539635714144,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10666002513607964
    },
    {
      "step": 49500,
      "train_loss": 7.246403217315674,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14463503455044702,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10603153944248334
    },
    {
      "step": 50000,
      "train_loss": 7.280366897583008,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14489825564669445,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10681674481020309
    },
    {
      "step": 50500,
      "train_loss": 7.247658729553223,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14511517609935254,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10602890237350948
    },
    {
      "step": 51000,
      "train_loss": 7.3195905685424805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14485812856582925,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10707875568186864
    },
    {
      "step": 51500,
      "train_loss": 7.297113418579102,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14467675902415067,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10725810888106935
    },
    {
      "step": 52000,
      "train_loss": 7.244274139404297,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14490485010901466,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10810793493874371
    },
    {
      "step": 52500,
      "train_loss": 7.255300521850586,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1453614598722197,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10775762138655409
    },
    {
      "step": 53000,
      "train_loss": 7.314657211303711,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14562939252937213,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10956094073480926
    },
    {
      "step": 53500,
      "train_loss": 7.2719831466674805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1457318316679448,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10865931352600455
    },
    {
      "step": 54000,
      "train_loss": 7.213996410369873,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14578935515601188,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10781674049212597
    },
    {
      "step": 54500,
      "train_loss": 7.279001712799072,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14604981668526307,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10925793278147466
    },
    {
      "step": 55000,
      "train_loss": 7.214870929718018,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.145775786426384,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10880652960622683
    },
    {
      "step": 55500,
      "train_loss": 7.206875324249268,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14541937137255445,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10876415114034899
    },
    {
      "step": 56000,
      "train_loss": 7.264428615570068,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14551948208827525,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10881080868421122
    },
    {
      "step": 56500,
      "train_loss": 7.242674827575684,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14553232543403283,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1082872195111122
    },
    {
      "step": 57000,
      "train_loss": 7.219612121582031,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14534086833009496,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10921803038218059
    },
    {
      "step": 57500,
      "train_loss": 7.249799728393555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1456954887835309,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10906389757292345
    },
    {
      "step": 58000,
      "train_loss": 7.263779640197754,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1457207225030288,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10884045448619872
    },
    {
      "step": 58500,
      "train_loss": 7.28834342956543,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14569583215052262,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10855722066480666
    },
    {
      "step": 59000,
      "train_loss": 7.2269086837768555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14600338140735403,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1079118721827399
    },
    {
      "step": 59500,
      "train_loss": 7.35878324508667,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14628521632403135,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10822756701963954
    },
    {
      "step": 60000,
      "train_loss": 7.264670372009277,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1461883156443946,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10808608841034584
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.1461883156443946,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr1e-03_st60000_s0_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st60000_s1.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 1,
  "seed": 1010000,
  "name": "h2h_strengthen_C1_lr1e-03_st60000_s1",
  "role": "sweep",
  "lr": 0.001,
  "steps": 60000,
  "capacity": "C1",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 4306.158411741257,
  "s_per_step": 0.07176930686235428,
  "n_params": 16014336,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.635841369628906,
  "loss_final_mean5": 7.374042987823486,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.82292366027832,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11456152214668691,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11451922781998292
    },
    {
      "step": 1000,
      "train_loss": 7.800257682800293,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11577777791535482,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11343456548638642
    },
    {
      "step": 1500,
      "train_loss": 7.770036220550537,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1149579095072113,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11283218307653442
    },
    {
      "step": 2000,
      "train_loss": 7.7759690284729,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11668736254796386,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11424156953580678
    },
    {
      "step": 2500,
      "train_loss": 7.7982683181762695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11695302784210071,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09093884014873765
    },
    {
      "step": 3000,
      "train_loss": 7.78431510925293,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11760463163955137,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09234753824421205
    },
    {
      "step": 3500,
      "train_loss": 7.758498668670654,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11882973660249263,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10272664233343676
    },
    {
      "step": 4000,
      "train_loss": 7.793210029602051,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11888226721202955,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11322803929215297
    },
    {
      "step": 4500,
      "train_loss": 7.793939590454102,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11908350518206134,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11426858400227502
    },
    {
      "step": 5000,
      "train_loss": 7.729326248168945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1209341895300895,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11340653395745903
    },
    {
      "step": 5500,
      "train_loss": 7.711014747619629,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12060376221779734,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11372294567991048
    },
    {
      "step": 6000,
      "train_loss": 7.730956554412842,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12172085791826248,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11483219463843852
    },
    {
      "step": 6500,
      "train_loss": 7.689687728881836,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12131563859293237,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11377956165233627
    },
    {
      "step": 7000,
      "train_loss": 7.656005859375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12309585028560832,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1133404104039073
    },
    {
      "step": 7500,
      "train_loss": 7.687135696411133,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12297447735909373,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10091143468162045
    },
    {
      "step": 8000,
      "train_loss": 7.716184616088867,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1233283833716996,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11304168222704902
    },
    {
      "step": 8500,
      "train_loss": 7.7090864181518555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12325060926377773,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11049338662996888
    },
    {
      "step": 9000,
      "train_loss": 7.716500759124756,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12464158970396966,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11312446085503325
    },
    {
      "step": 9500,
      "train_loss": 7.662274360656738,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12471575947711244,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11312352085951716
    },
    {
      "step": 10000,
      "train_loss": 7.6343584060668945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12480100552784279,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11272235109936446
    },
    {
      "step": 10500,
      "train_loss": 7.628724098205566,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12442216248018667,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11233999009709805
    },
    {
      "step": 11000,
      "train_loss": 7.673937797546387,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12458336626878008,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11091004352783784
    },
    {
      "step": 11500,
      "train_loss": 7.672876834869385,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12596783047774807,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11186450638342649
    },
    {
      "step": 12000,
      "train_loss": 7.617698669433594,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12583196780178696,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11043112556217238
    },
    {
      "step": 12500,
      "train_loss": 7.698437690734863,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.125121095625218,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11105139571009204
    },
    {
      "step": 13000,
      "train_loss": 7.630955696105957,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12609757209429517,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1129862304078415
    },
    {
      "step": 13500,
      "train_loss": 7.644055366516113,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12789182894630358,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11344196618301794
    },
    {
      "step": 14000,
      "train_loss": 7.624733924865723,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12725205603055656,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1118522371398285
    },
    {
      "step": 14500,
      "train_loss": 7.726342678070068,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12796601129230112,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11269637173973024
    },
    {
      "step": 15000,
      "train_loss": 7.630181312561035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12490742438239977,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11360528436489403
    },
    {
      "step": 15500,
      "train_loss": 7.591402530670166,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1264142721774988,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11292476620292291
    },
    {
      "step": 16000,
      "train_loss": 7.655545234680176,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1261473253252916,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11181836645118892
    },
    {
      "step": 16500,
      "train_loss": 7.590455055236816,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12674047803739086,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11150826024822891
    },
    {
      "step": 17000,
      "train_loss": 7.595709800720215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12644218472996727,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11023385514272377
    },
    {
      "step": 17500,
      "train_loss": 7.65816068649292,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1281839502044022,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11056716029997915
    },
    {
      "step": 18000,
      "train_loss": 7.541204452514648,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1275114701129496,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11141335766296834
    },
    {
      "step": 18500,
      "train_loss": 7.492295265197754,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12693717086222023,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11177354183746502
    },
    {
      "step": 19000,
      "train_loss": 7.5749969482421875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12680985825136304,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11009575595380738
    },
    {
      "step": 19500,
      "train_loss": 7.67021369934082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12933028116822243,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11073268559994176
    },
    {
      "step": 20000,
      "train_loss": 7.663388252258301,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12889686319977045,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10771282372297719
    },
    {
      "step": 20500,
      "train_loss": 7.589554786682129,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12853822571923956,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11007328884443268
    },
    {
      "step": 21000,
      "train_loss": 7.474393367767334,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12903425574768335,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1071205225889571
    },
    {
      "step": 21500,
      "train_loss": 7.473875522613525,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12788984132930636,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10771650267997757
    },
    {
      "step": 22000,
      "train_loss": 7.481932640075684,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12888659804593772,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1123846034752205
    },
    {
      "step": 22500,
      "train_loss": 7.582283020019531,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1282796082086861,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1092637202818878
    },
    {
      "step": 23000,
      "train_loss": 7.554879188537598,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1284790150821209,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10856590402545407
    },
    {
      "step": 23500,
      "train_loss": 7.598388195037842,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1279370061820373,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10819704685127363
    },
    {
      "step": 24000,
      "train_loss": 7.535773277282715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12913600070169196,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11013182438910007
    },
    {
      "step": 24500,
      "train_loss": 7.489377975463867,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13004659896250814,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11319560662377626
    },
    {
      "step": 25000,
      "train_loss": 7.552870750427246,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13112408487359062,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1155774031067267
    },
    {
      "step": 25500,
      "train_loss": 7.545074462890625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13106952205998823,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11408972239587456
    },
    {
      "step": 26000,
      "train_loss": 7.484877586364746,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13076590717537329,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1119389885570854
    },
    {
      "step": 26500,
      "train_loss": 7.530035972595215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13113894988782704,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1128663559211418
    },
    {
      "step": 27000,
      "train_loss": 7.4560322761535645,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13243007130222395,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11097441520541906
    },
    {
      "step": 27500,
      "train_loss": 7.428792476654053,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13160800881450996,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1113882206263952
    },
    {
      "step": 28000,
      "train_loss": 7.50733757019043,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1312281948630698,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11184909770963714
    },
    {
      "step": 28500,
      "train_loss": 7.386064529418945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1326229568803683,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10996684600831941
    },
    {
      "step": 29000,
      "train_loss": 7.466543674468994,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13270141929388046,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11190924473339692
    },
    {
      "step": 29500,
      "train_loss": 7.458414554595947,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13249464699765667,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11144706420600414
    },
    {
      "step": 30000,
      "train_loss": 7.549554824829102,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1324976292089559,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11327383265597746
    },
    {
      "step": 30500,
      "train_loss": 7.52695369720459,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13231342937797308,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11323698138585314
    },
    {
      "step": 31000,
      "train_loss": 7.463380813598633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13316319655859843,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11192691081669182
    },
    {
      "step": 31500,
      "train_loss": 7.559326648712158,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1331199128762819,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11110250186175108
    },
    {
      "step": 32000,
      "train_loss": 7.444180011749268,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13275788869941607,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11292784183751792
    },
    {
      "step": 32500,
      "train_loss": 7.43443489074707,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.132549510570243,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10857364482944831
    },
    {
      "step": 33000,
      "train_loss": 7.460223197937012,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13265270576812327,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10969231236958876
    },
    {
      "step": 33500,
      "train_loss": 7.489202976226807,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.133687152992934,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10743019229266793
    },
    {
      "step": 34000,
      "train_loss": 7.4934468269348145,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1340231061913073,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10969642648706213
    },
    {
      "step": 34500,
      "train_loss": 7.462582588195801,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13443846732843667,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10781471448717639
    },
    {
      "step": 35000,
      "train_loss": 7.433500289916992,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13450150622520596,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10974920110311359
    },
    {
      "step": 35500,
      "train_loss": 7.429818153381348,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13579656358342618,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1090621308539994
    },
    {
      "step": 36000,
      "train_loss": 7.49405574798584,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13554101588670164,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10717949934769422
    },
    {
      "step": 36500,
      "train_loss": 7.448605537414551,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1358328316709958,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10931175074074417
    },
    {
      "step": 37000,
      "train_loss": 7.437026023864746,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13528625993058085,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10656934179132804
    },
    {
      "step": 37500,
      "train_loss": 7.412784099578857,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13479506823932752,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10661774483742192
    },
    {
      "step": 38000,
      "train_loss": 7.41962194442749,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13582011847756803,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10764372203266248
    },
    {
      "step": 38500,
      "train_loss": 7.4137983322143555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13611421774839982,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10542416363023221
    },
    {
      "step": 39000,
      "train_loss": 7.48023796081543,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13546602556016296,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10704590752720833
    },
    {
      "step": 39500,
      "train_loss": 7.392026901245117,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13528156775282696,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10718162747798488
    },
    {
      "step": 40000,
      "train_loss": 7.395198822021484,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13613114453619346,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11151873110793531
    },
    {
      "step": 40500,
      "train_loss": 7.419250011444092,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13558844715589657,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11149147199466825
    },
    {
      "step": 41000,
      "train_loss": 7.3383283615112305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13619605446001515,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11223545967368409
    },
    {
      "step": 41500,
      "train_loss": 7.321660995483398,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13627332757459953,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11198000918375328
    },
    {
      "step": 42000,
      "train_loss": 7.5192365646362305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13699843757785857,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1117569767520763
    },
    {
      "step": 42500,
      "train_loss": 7.380009651184082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1368773715221323,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11088688945164904
    },
    {
      "step": 43000,
      "train_loss": 7.407296657562256,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13676619582111016,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11210450140060857
    },
    {
      "step": 43500,
      "train_loss": 7.334776878356934,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13779579085530713,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11252616078127176
    },
    {
      "step": 44000,
      "train_loss": 7.372275352478027,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13805271417368203,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11257190490141511
    },
    {
      "step": 44500,
      "train_loss": 7.3620147705078125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13809497334295884,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11245263612363487
    },
    {
      "step": 45000,
      "train_loss": 7.400961399078369,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13829918194096535,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11269491066923365
    },
    {
      "step": 45500,
      "train_loss": 7.390613555908203,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13814212486613542,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11307624151231721
    },
    {
      "step": 46000,
      "train_loss": 7.415831565856934,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1387203122721985,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11418305354891345
    },
    {
      "step": 46500,
      "train_loss": 7.4213104248046875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13852485362440348,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1128827739157714
    },
    {
      "step": 47000,
      "train_loss": 7.379153251647949,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13870529795531183,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11273620673455298
    },
    {
      "step": 47500,
      "train_loss": 7.31826114654541,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13910102820955217,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11336321965791285
    },
    {
      "step": 48000,
      "train_loss": 7.395174503326416,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13950330700026825,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11403387482278049
    },
    {
      "step": 48500,
      "train_loss": 7.363336086273193,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13900528533849865,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1138526214635931
    },
    {
      "step": 49000,
      "train_loss": 7.445850372314453,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13892500865040347,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11284816236002371
    },
    {
      "step": 49500,
      "train_loss": 7.27315616607666,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13945852051256225,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11305205494863912
    },
    {
      "step": 50000,
      "train_loss": 7.390556812286377,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1392388836829923,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11300265713362023
    },
    {
      "step": 50500,
      "train_loss": 7.396353721618652,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13909558614250273,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11229108081897721
    },
    {
      "step": 51000,
      "train_loss": 7.291080951690674,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13988667482044548,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11282316234428436
    },
    {
      "step": 51500,
      "train_loss": 7.404088973999023,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13951602147426456,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11214342049788684
    },
    {
      "step": 52000,
      "train_loss": 7.3479204177856445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1398471195716411,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11275636270875111
    },
    {
      "step": 52500,
      "train_loss": 7.424973011016846,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1397998160100542,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11253234511241317
    },
    {
      "step": 53000,
      "train_loss": 7.376364231109619,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14009488670853898,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.112346169014927
    },
    {
      "step": 53500,
      "train_loss": 7.313673973083496,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14018898055655882,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11309970042202622
    },
    {
      "step": 54000,
      "train_loss": 7.37804651260376,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1397889785002917,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11278369690990075
    },
    {
      "step": 54500,
      "train_loss": 7.343638896942139,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13999343127943575,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11419505573576316
    },
    {
      "step": 55000,
      "train_loss": 7.248687267303467,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13986049871891737,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11406894220272079
    },
    {
      "step": 55500,
      "train_loss": 7.437948226928711,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13984694390092045,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11348788975737989
    },
    {
      "step": 56000,
      "train_loss": 7.373785495758057,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13977955165319145,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11287371476646513
    },
    {
      "step": 56500,
      "train_loss": 7.3974738121032715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14000615250552073,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11291345331119373
    },
    {
      "step": 57000,
      "train_loss": 7.3083367347717285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13967854966176674,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11281208222499117
    },
    {
      "step": 57500,
      "train_loss": 7.4439239501953125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13985225145006552,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11217377567663789
    },
    {
      "step": 58000,
      "train_loss": 7.297614097595215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13986737036611885,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11264286492951214
    },
    {
      "step": 58500,
      "train_loss": 7.342123031616211,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1402829453581944,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11336930544348434
    },
    {
      "step": 59000,
      "train_loss": 7.337021827697754,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14016363804694265,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11342899553710595
    },
    {
      "step": 59500,
      "train_loss": 7.375677108764648,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14031616895226762,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11300088773714378
    },
    {
      "step": 60000,
      "train_loss": 7.335859298706055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14022068219492212,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11368303134804592
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.14022068219492212,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr1e-03_st60000_s1_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr1e-03_st60000_s2.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 2,
  "seed": 1020000,
  "name": "h2h_strengthen_C1_lr1e-03_st60000_s2",
  "role": "sweep",
  "lr": 0.001,
  "steps": 60000,
  "capacity": "C1",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 4296.454968452454,
  "s_per_step": 0.0716075828075409,
  "n_params": 16014336,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.76266098022461,
  "loss_final_mean5": 7.35461196899414,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.831716060638428,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11461835354566574,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11401156208012253
    },
    {
      "step": 1000,
      "train_loss": 7.759231090545654,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11651359003735706,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11345681408420205
    },
    {
      "step": 1500,
      "train_loss": 7.75394868850708,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11626803822582588,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1100210320437327
    },
    {
      "step": 2000,
      "train_loss": 7.795879364013672,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11740062769968063,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11274802882689983
    },
    {
      "step": 2500,
      "train_loss": 7.759812355041504,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11776431323960423,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10813663189765066
    },
    {
      "step": 3000,
      "train_loss": 7.735800743103027,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11936338886152953,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11458569287788123
    },
    {
      "step": 3500,
      "train_loss": 7.747114658355713,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11829075578134507,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11001479584956542
    },
    {
      "step": 4000,
      "train_loss": 7.756216526031494,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11782455345382914,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11183696036459878
    },
    {
      "step": 4500,
      "train_loss": 7.766119956970215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11679815186653286,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11286211368860677
    },
    {
      "step": 5000,
      "train_loss": 7.758022308349609,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11796526081161574,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11340134800411761
    },
    {
      "step": 5500,
      "train_loss": 7.745535850524902,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11790057917824015,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.109704275499098
    },
    {
      "step": 6000,
      "train_loss": 7.775443077087402,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11716901359613985,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11286290985299274
    },
    {
      "step": 6500,
      "train_loss": 7.756032943725586,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1184634126839228,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11323412670753896
    },
    {
      "step": 7000,
      "train_loss": 7.743566036224365,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11735039850464091,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11290082172490656
    },
    {
      "step": 7500,
      "train_loss": 7.783321380615234,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11867118964437395,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11277497245464474
    },
    {
      "step": 8000,
      "train_loss": 7.7088799476623535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11972504836739972,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11355924123199657
    },
    {
      "step": 8500,
      "train_loss": 7.727840900421143,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1203625095076859,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11244347790488973
    },
    {
      "step": 9000,
      "train_loss": 7.720712184906006,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12014820781769231,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11107992159668356
    },
    {
      "step": 9500,
      "train_loss": 7.703729152679443,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12115324957994744,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11336846021004021
    },
    {
      "step": 10000,
      "train_loss": 7.628588676452637,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12232970108743757,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1131616338971071
    },
    {
      "step": 10500,
      "train_loss": 7.6830291748046875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12171121436404064,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11283961014123634
    },
    {
      "step": 11000,
      "train_loss": 7.642624378204346,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12094127939781174,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11242659448180348
    },
    {
      "step": 11500,
      "train_loss": 7.758933067321777,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12225760583532974,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1116509212879464
    },
    {
      "step": 12000,
      "train_loss": 7.631864547729492,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12241439725039527,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11019249947275966
    },
    {
      "step": 12500,
      "train_loss": 7.663247108459473,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1231270715361461,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11041033349465579
    },
    {
      "step": 13000,
      "train_loss": 7.646230697631836,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12490162858739495,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1070419330499135
    },
    {
      "step": 13500,
      "train_loss": 7.7019853591918945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12497747322777286,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10994447086704895
    },
    {
      "step": 14000,
      "train_loss": 7.59619140625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12458760396111757,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10974839673144743
    },
    {
      "step": 14500,
      "train_loss": 7.599893093109131,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12658515374641865,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10362918255850673
    },
    {
      "step": 15000,
      "train_loss": 7.5762715339660645,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12524903583107516,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10317701735766605
    },
    {
      "step": 15500,
      "train_loss": 7.601922988891602,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12708464969182387,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10797353280941024
    },
    {
      "step": 16000,
      "train_loss": 7.642012596130371,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1283924615709111,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10860618954757228
    },
    {
      "step": 16500,
      "train_loss": 7.586860656738281,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12762651511002332,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10631434543756768
    },
    {
      "step": 17000,
      "train_loss": 7.614997863769531,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12807769497158006,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10905757086584345
    },
    {
      "step": 17500,
      "train_loss": 7.529299736022949,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12953227973775938,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10661859891843051
    },
    {
      "step": 18000,
      "train_loss": 7.56688928604126,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1306330770603381,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1082514493027702
    },
    {
      "step": 18500,
      "train_loss": 7.544834136962891,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1301717491587624,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10449394170427695
    },
    {
      "step": 19000,
      "train_loss": 7.62455940246582,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13056444161338732,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09120547049678862
    },
    {
      "step": 19500,
      "train_loss": 7.567737102508545,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1314022942679003,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10396946885157377
    },
    {
      "step": 20000,
      "train_loss": 7.5069499015808105,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1313614274840802,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10643654328305274
    },
    {
      "step": 20500,
      "train_loss": 7.509119033813477,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1319366848329082,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10416218149475753
    },
    {
      "step": 21000,
      "train_loss": 7.465685844421387,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13053645170293748,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10480168228968978
    },
    {
      "step": 21500,
      "train_loss": 7.527261734008789,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13065845507662743,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1083863212261349
    },
    {
      "step": 22000,
      "train_loss": 7.579433441162109,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1305133294663392,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1083605598541908
    },
    {
      "step": 22500,
      "train_loss": 7.5228776931762695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13079723884584382,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10357024165568873
    },
    {
      "step": 23000,
      "train_loss": 7.576837539672852,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1305861078435555,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10228628187905997
    },
    {
      "step": 23500,
      "train_loss": 7.543115139007568,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13138003455242142,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10496868757763878
    },
    {
      "step": 24000,
      "train_loss": 7.546632766723633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13140795385697857,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10720844432944432
    },
    {
      "step": 24500,
      "train_loss": 7.538152694702148,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13180727587314323,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10761570109752938
    },
    {
      "step": 25000,
      "train_loss": 7.524104595184326,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13245726155582815,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1079130144789815
    },
    {
      "step": 25500,
      "train_loss": 7.523954391479492,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1317341483081691,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10390767588978633
    },
    {
      "step": 26000,
      "train_loss": 7.458951950073242,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1328792453277856,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10190395842073485
    },
    {
      "step": 26500,
      "train_loss": 7.520170211791992,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13225786521798,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10476343857590109
    },
    {
      "step": 27000,
      "train_loss": 7.458272457122803,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13270208245376125,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10397766623646021
    },
    {
      "step": 27500,
      "train_loss": 7.601171016693115,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13374796224525198,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10634662298252806
    },
    {
      "step": 28000,
      "train_loss": 7.520556926727295,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13387583527946845,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09869931655703112
    },
    {
      "step": 28500,
      "train_loss": 7.473842144012451,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13415112777147442,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10482773842522874
    },
    {
      "step": 29000,
      "train_loss": 7.501686096191406,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13364703574916348,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10075553302885965
    },
    {
      "step": 29500,
      "train_loss": 7.4452619552612305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13302469934569672,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10430873575387523
    },
    {
      "step": 30000,
      "train_loss": 7.477004051208496,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13386377622373402,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10503004206111655
    },
    {
      "step": 30500,
      "train_loss": 7.442102432250977,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13450705824652687,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10597102128667757
    },
    {
      "step": 31000,
      "train_loss": 7.488848686218262,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13455018308013678,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10647330322535709
    },
    {
      "step": 31500,
      "train_loss": 7.487721920013428,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1346658833208494,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10024234117008746
    },
    {
      "step": 32000,
      "train_loss": 7.448342323303223,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13507845089770854,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10240576864453033
    },
    {
      "step": 32500,
      "train_loss": 7.428489685058594,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13430913258343935,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10327041725395247
    },
    {
      "step": 33000,
      "train_loss": 7.430230617523193,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1348819276317954,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09726441741804592
    },
    {
      "step": 33500,
      "train_loss": 7.44996452331543,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1350153434323147,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09767767664743587
    },
    {
      "step": 34000,
      "train_loss": 7.422003269195557,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13479111134074628,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10443329944973812
    },
    {
      "step": 34500,
      "train_loss": 7.428879261016846,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1355138441431336,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10317407257389277
    },
    {
      "step": 35000,
      "train_loss": 7.455182075500488,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.135500259231776,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10371314187068492
    },
    {
      "step": 35500,
      "train_loss": 7.498978137969971,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13631480163894594,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10451597551582381
    },
    {
      "step": 36000,
      "train_loss": 7.398004055023193,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13683952781138942,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09430437063565478
    },
    {
      "step": 36500,
      "train_loss": 7.461828231811523,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1370229707681574,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1020316777867265
    },
    {
      "step": 37000,
      "train_loss": 7.454591274261475,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13646059855818748,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10291211964795366
    },
    {
      "step": 37500,
      "train_loss": 7.403372764587402,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1363349215243943,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10278376919450238
    },
    {
      "step": 38000,
      "train_loss": 7.402226448059082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13713215483585373,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1036234317580238
    },
    {
      "step": 38500,
      "train_loss": 7.393511772155762,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13532584195490927,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10447019070852548
    },
    {
      "step": 39000,
      "train_loss": 7.417274475097656,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1359738921164535,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1053698476171121
    },
    {
      "step": 39500,
      "train_loss": 7.44645357131958,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13670397642999887,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10359678155509755
    },
    {
      "step": 40000,
      "train_loss": 7.380820274353027,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13751005224185064,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10341049369890243
    },
    {
      "step": 40500,
      "train_loss": 7.395214557647705,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13765955466078594,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0996381517034024
    },
    {
      "step": 41000,
      "train_loss": 7.417031764984131,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13701531052356586,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1024454838479869
    },
    {
      "step": 41500,
      "train_loss": 7.392187118530273,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13777991756796837,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10370673204306513
    },
    {
      "step": 42000,
      "train_loss": 7.381344795227051,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13744677131762728,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10012309736339375
    },
    {
      "step": 42500,
      "train_loss": 7.344171524047852,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1384707316174172,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09958706476027146
    },
    {
      "step": 43000,
      "train_loss": 7.368349075317383,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13799772621132433,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09819996217265725
    },
    {
      "step": 43500,
      "train_loss": 7.394157409667969,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13859877869253978,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09447705384809524
    },
    {
      "step": 44000,
      "train_loss": 7.357419013977051,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1389484110986814,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09568333125207573
    },
    {
      "step": 44500,
      "train_loss": 7.40575647354126,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13910757552366704,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08371563712717034
    },
    {
      "step": 45000,
      "train_loss": 7.212352275848389,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13889212993672118,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09413415309973061
    },
    {
      "step": 45500,
      "train_loss": 7.329525470733643,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13892384199425578,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09437451997655444
    },
    {
      "step": 46000,
      "train_loss": 7.462170600891113,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13880417367909104,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07840382793801837
    },
    {
      "step": 46500,
      "train_loss": 7.354765892028809,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13878627610392869,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07372610908350907
    },
    {
      "step": 47000,
      "train_loss": 7.35847806930542,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13917695061536506,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07282891936483793
    },
    {
      "step": 47500,
      "train_loss": 7.4090752601623535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13936486432794482,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.06555223415489309
    },
    {
      "step": 48000,
      "train_loss": 7.439660549163818,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13996900053462014,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07242711212893482
    },
    {
      "step": 48500,
      "train_loss": 7.3698344230651855,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1390887364395894,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0738159057800658
    },
    {
      "step": 49000,
      "train_loss": 7.315941333770752,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1395160696702078,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0738293167669326
    },
    {
      "step": 49500,
      "train_loss": 7.351951599121094,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13921416323864833,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07587326382054016
    },
    {
      "step": 50000,
      "train_loss": 7.318907260894775,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13959743332816288,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0704177008883562
    },
    {
      "step": 50500,
      "train_loss": 7.336071968078613,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13954811095027253,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07366354874102399
    },
    {
      "step": 51000,
      "train_loss": 7.332676887512207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13994042435660958,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08991733289440162
    },
    {
      "step": 51500,
      "train_loss": 7.300592422485352,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13961256394395605,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10127998245297931
    },
    {
      "step": 52000,
      "train_loss": 7.299962043762207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13973626994993538,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10203578468644992
    },
    {
      "step": 52500,
      "train_loss": 7.307506561279297,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13998427178012207,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10107777576195076
    },
    {
      "step": 53000,
      "train_loss": 7.36900520324707,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1398199766408652,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10410255589522421
    },
    {
      "step": 53500,
      "train_loss": 7.271865367889404,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14029543288052082,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09939997861511074
    },
    {
      "step": 54000,
      "train_loss": 7.360368728637695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14003453851910308,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10058142215711996
    },
    {
      "step": 54500,
      "train_loss": 7.278278350830078,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13983466615900397,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0997036169283092
    },
    {
      "step": 55000,
      "train_loss": 7.345630168914795,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13975427317200229,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10152534727239981
    },
    {
      "step": 55500,
      "train_loss": 7.3275628089904785,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13998342381091788,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10213517578085884
    },
    {
      "step": 56000,
      "train_loss": 7.340455055236816,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13997870066668838,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09803683188511059
    },
    {
      "step": 56500,
      "train_loss": 7.280045986175537,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1400639044586569,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09830988926114514
    },
    {
      "step": 57000,
      "train_loss": 7.407183647155762,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14007131510879844,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0954367863596417
    },
    {
      "step": 57500,
      "train_loss": 7.369416236877441,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14012666983762756,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10034996751346625
    },
    {
      "step": 58000,
      "train_loss": 7.317083358764648,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13985235971631482,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09500460053095594
    },
    {
      "step": 58500,
      "train_loss": 7.4238362312316895,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1396665771608241,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10075327719096094
    },
    {
      "step": 59000,
      "train_loss": 7.374395847320557,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14018561592092738,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10059541679220274
    },
    {
      "step": 59500,
      "train_loss": 7.31976842880249,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1400780564872548,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1011693270993419
    },
    {
      "step": 60000,
      "train_loss": 7.275091648101807,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14026464527705684,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09990674903383479
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.14026464527705684,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr1e-03_st60000_s2_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st20000_s0.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_strengthen_C1_lr3e-04_st20000_s0",
  "role": "sweep",
  "lr": 0.0003,
  "steps": 20000,
  "capacity": "C1",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 20000,
  "wall_s": 1436.670529127121,
  "s_per_step": 0.07183352645635604,
  "n_params": 16014336,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.663555145263672,
  "loss_final_mean5": 7.512398719787598,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.837088108062744,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11324864544440061,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1132377590984106
    },
    {
      "step": 1000,
      "train_loss": 7.767437934875488,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11548743798630312,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11352956382324919
    },
    {
      "step": 1500,
      "train_loss": 7.712955951690674,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11896983144106343,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11304847203427926
    },
    {
      "step": 2000,
      "train_loss": 7.751351356506348,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12016828707419336,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11267865705303848
    },
    {
      "step": 2500,
      "train_loss": 7.728055000305176,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12123607459943742,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11318390816450119
    },
    {
      "step": 3000,
      "train_loss": 7.698272228240967,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12310378631809726,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11348557769088075
    },
    {
      "step": 3500,
      "train_loss": 7.651637077331543,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12339622230501845,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11314504529582337
    },
    {
      "step": 4000,
      "train_loss": 7.6851420402526855,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12347089202376083,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1127168545499444
    },
    {
      "step": 4500,
      "train_loss": 7.686479091644287,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12448275700444356,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1140272137708962
    },
    {
      "step": 5000,
      "train_loss": 7.697493076324463,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12473849661182612,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11316871084272861
    },
    {
      "step": 5500,
      "train_loss": 7.618866920471191,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12552954244893044,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11305807146709412
    },
    {
      "step": 6000,
      "train_loss": 7.553005695343018,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1255539795383811,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11349155870266259
    },
    {
      "step": 6500,
      "train_loss": 7.547861576080322,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12649595795664936,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11274403060087934
    },
    {
      "step": 7000,
      "train_loss": 7.5508036613464355,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12766915396787226,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11391488614026457
    },
    {
      "step": 7500,
      "train_loss": 7.658289432525635,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12792605510912836,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11478658654959872
    },
    {
      "step": 8000,
      "train_loss": 7.565070629119873,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12871974520385265,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11407074210001156
    },
    {
      "step": 8500,
      "train_loss": 7.6274638175964355,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12923116551246494,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1145500194397755
    },
    {
      "step": 9000,
      "train_loss": 7.638253688812256,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12911920010810718,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1147182408021763
    },
    {
      "step": 9500,
      "train_loss": 7.600873947143555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1296025906340219,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1138836843892932
    },
    {
      "step": 10000,
      "train_loss": 7.54217529296875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12993448419729248,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11353853374021128
    },
    {
      "step": 10500,
      "train_loss": 7.539604187011719,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13023870991310105,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11386864131782204
    },
    {
      "step": 11000,
      "train_loss": 7.562112331390381,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13039979169843718,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11433229414978996
    },
    {
      "step": 11500,
      "train_loss": 7.604580879211426,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13066823029657826,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11422807606868446
    },
    {
      "step": 12000,
      "train_loss": 7.513369083404541,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13087542809080333,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11424968350911513
    },
    {
      "step": 12500,
      "train_loss": 7.5630035400390625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13118648156523705,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11428764130687341
    },
    {
      "step": 13000,
      "train_loss": 7.5225443840026855,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13147009711246938,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11374662921298295
    },
    {
      "step": 13500,
      "train_loss": 7.540397644042969,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1317117306170985,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11392895213793963
    },
    {
      "step": 14000,
      "train_loss": 7.515152454376221,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13166129897581413,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11448383296374232
    },
    {
      "step": 14500,
      "train_loss": 7.5334954261779785,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13167633535340428,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11458544089691713
    },
    {
      "step": 15000,
      "train_loss": 7.518006324768066,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.131851673417259,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11439857358345762
    },
    {
      "step": 15500,
      "train_loss": 7.544590950012207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13218694005627185,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11430156067945063
    },
    {
      "step": 16000,
      "train_loss": 7.517442226409912,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13251114450395107,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11378180049359798
    },
    {
      "step": 16500,
      "train_loss": 7.532476902008057,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13233762414893135,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11412938812281936
    },
    {
      "step": 17000,
      "train_loss": 7.569273948669434,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1322890107985586,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11414496600627899
    },
    {
      "step": 17500,
      "train_loss": 7.500118255615234,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13258874241728336,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11400622001383454
    },
    {
      "step": 18000,
      "train_loss": 7.467177391052246,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13285864057252184,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11411914945347235
    },
    {
      "step": 18500,
      "train_loss": 7.512491226196289,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13275436562253162,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11404057871550322
    },
    {
      "step": 19000,
      "train_loss": 7.531902313232422,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13277503597782925,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11384279240155593
    },
    {
      "step": 19500,
      "train_loss": 7.517523765563965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13266229262808338,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11369189689867198
    },
    {
      "step": 20000,
      "train_loss": 7.5186028480529785,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1328180261189118,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1134745730087161
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.1328180261189118,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr3e-04_st20000_s0_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st20000_s1.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 1,
  "seed": 1010000,
  "name": "h2h_strengthen_C1_lr3e-04_st20000_s1",
  "role": "sweep",
  "lr": 0.0003,
  "steps": 20000,
  "capacity": "C1",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 20000,
  "wall_s": 1440.1339185237885,
  "s_per_step": 0.07200669592618943,
  "n_params": 16014336,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.635841369628906,
  "loss_final_mean5": 7.403604221343994,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.813411712646484,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1144612324424088,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1144652608782053
    },
    {
      "step": 1000,
      "train_loss": 7.802821159362793,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11508978699566796,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11429789219982922
    },
    {
      "step": 1500,
      "train_loss": 7.732645511627197,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11756111029535532,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11462441488401964
    },
    {
      "step": 2000,
      "train_loss": 7.7084245681762695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12036776030436158,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11473034718073905
    },
    {
      "step": 2500,
      "train_loss": 7.702942371368408,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12119399750372395,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11338957742555067
    },
    {
      "step": 3000,
      "train_loss": 7.689216613769531,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12210771004902199,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.113917337032035
    },
    {
      "step": 3500,
      "train_loss": 7.680140018463135,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12297124200267717,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11293000163277611
    },
    {
      "step": 4000,
      "train_loss": 7.621173858642578,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12438155250856653,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11347034375648946
    },
    {
      "step": 4500,
      "train_loss": 7.623895645141602,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12502589903306216,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1128320877905935
    },
    {
      "step": 5000,
      "train_loss": 7.587642192840576,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1265841320855543,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11494888347806409
    },
    {
      "step": 5500,
      "train_loss": 7.613692283630371,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1270705543574877,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11467251618159935
    },
    {
      "step": 6000,
      "train_loss": 7.624632358551025,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.128266942454502,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11525657720630988
    },
    {
      "step": 6500,
      "train_loss": 7.599688529968262,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.129824586736504,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11482009635074064
    },
    {
      "step": 7000,
      "train_loss": 7.567913055419922,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.130560573132243,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11551993014290929
    },
    {
      "step": 7500,
      "train_loss": 7.606738090515137,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13130700564943254,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1166360096540302
    },
    {
      "step": 8000,
      "train_loss": 7.576707363128662,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13090383569942787,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11587637377670035
    },
    {
      "step": 8500,
      "train_loss": 7.605274677276611,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1311279420624487,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11607851239386946
    },
    {
      "step": 9000,
      "train_loss": 7.55150032043457,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13168737600790337,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11588095844490454
    },
    {
      "step": 9500,
      "train_loss": 7.5027995109558105,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1319199648569338,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11629821610404179
    },
    {
      "step": 10000,
      "train_loss": 7.518584251403809,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13200833986047655,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11614318832289428
    },
    {
      "step": 10500,
      "train_loss": 7.548929691314697,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13219664938515052,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11593057977734134
    },
    {
      "step": 11000,
      "train_loss": 7.567469120025635,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13249682949390262,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11542603367706761
    },
    {
      "step": 11500,
      "train_loss": 7.535777568817139,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13360740785719827,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1153709384961985
    },
    {
      "step": 12000,
      "train_loss": 7.476808547973633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.133403038373217,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11342558794422075
    },
    {
      "step": 12500,
      "train_loss": 7.484614849090576,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1341856099315919,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11271478980779648
    },
    {
      "step": 13000,
      "train_loss": 7.515690803527832,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1342805860331282,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11206468992168084
    },
    {
      "step": 13500,
      "train_loss": 7.515969753265381,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13463196367956698,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11253426084294915
    },
    {
      "step": 14000,
      "train_loss": 7.486018657684326,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13519762153737247,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11163780168863013
    },
    {
      "step": 14500,
      "train_loss": 7.4480156898498535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1354108402156271,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11169837031047791
    },
    {
      "step": 15000,
      "train_loss": 7.4314188957214355,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13564287236658856,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11054789298214018
    },
    {
      "step": 15500,
      "train_loss": 7.3609619140625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1356571492506191,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10909392888424918
    },
    {
      "step": 16000,
      "train_loss": 7.457464218139648,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13561148260487244,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10924183460883796
    },
    {
      "step": 16500,
      "train_loss": 7.405852317810059,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13611997105181217,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10952256055315956
    },
    {
      "step": 17000,
      "train_loss": 7.42349100112915,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13624412711942568,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10686243593227118
    },
    {
      "step": 17500,
      "train_loss": 7.457086563110352,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1366489933570847,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10841435007750988
    },
    {
      "step": 18000,
      "train_loss": 7.3956475257873535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13670187367824838,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10728299606125802
    },
    {
      "step": 18500,
      "train_loss": 7.41672420501709,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13672518375096843,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1068971874192357
    },
    {
      "step": 19000,
      "train_loss": 7.387111186981201,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13674497260944918,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10692498122807592
    },
    {
      "step": 19500,
      "train_loss": 7.430087089538574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1367087513790466,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10697227466152981
    },
    {
      "step": 20000,
      "train_loss": 7.399886131286621,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13676738977665082,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10607611137675121
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.13676738977665082,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr3e-04_st20000_s1_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st20000_s2.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 2,
  "seed": 1020000,
  "name": "h2h_strengthen_C1_lr3e-04_st20000_s2",
  "role": "sweep",
  "lr": 0.0003,
  "steps": 20000,
  "capacity": "C1",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 20000,
  "wall_s": 1424.5786921977997,
  "s_per_step": 0.07122893460988998,
  "n_params": 16014336,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.76266098022461,
  "loss_final_mean5": 7.495858955383301,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.815805912017822,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11485408700536937,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11395955964690074
    },
    {
      "step": 1000,
      "train_loss": 7.733672618865967,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1172063008416444,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11253595212474465
    },
    {
      "step": 1500,
      "train_loss": 7.723477363586426,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11840060690883547,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11272764101158828
    },
    {
      "step": 2000,
      "train_loss": 7.755653381347656,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12123720056843013,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11424404912395403
    },
    {
      "step": 2500,
      "train_loss": 7.666943073272705,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12307270051678643,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11340453143930063
    },
    {
      "step": 3000,
      "train_loss": 7.626285552978516,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12450606789207086,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11392304592300206
    },
    {
      "step": 3500,
      "train_loss": 7.655574798583984,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12446663016453385,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11425382981542498
    },
    {
      "step": 4000,
      "train_loss": 7.682765483856201,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12598451308440417,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11433006881270558
    },
    {
      "step": 4500,
      "train_loss": 7.619805335998535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12538966949796304,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11415601923363283
    },
    {
      "step": 5000,
      "train_loss": 7.652790546417236,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12487788032740355,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1136946597835049
    },
    {
      "step": 5500,
      "train_loss": 7.602410316467285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12629495951114222,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11447167478036135
    },
    {
      "step": 6000,
      "train_loss": 7.619770050048828,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12710206542396918,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11451049550669268
    },
    {
      "step": 6500,
      "train_loss": 7.59449577331543,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12869409256381914,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11403321422403678
    },
    {
      "step": 7000,
      "train_loss": 7.618289947509766,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12733740988187492,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11355026555247605
    },
    {
      "step": 7500,
      "train_loss": 7.571008682250977,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12900318356696516,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11412075476255268
    },
    {
      "step": 8000,
      "train_loss": 7.607897758483887,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12937176518607885,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11481623654253781
    },
    {
      "step": 8500,
      "train_loss": 7.525747299194336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13098726596217602,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11427878262475133
    },
    {
      "step": 9000,
      "train_loss": 7.531923294067383,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13068784301867709,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11349744134349748
    },
    {
      "step": 9500,
      "train_loss": 7.432731628417969,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13093182415468618,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11365485028363764
    },
    {
      "step": 10000,
      "train_loss": 7.469412803649902,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13093847781419754,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11300968384603038
    },
    {
      "step": 10500,
      "train_loss": 7.587470054626465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13165824580937624,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1120130629860796
    },
    {
      "step": 11000,
      "train_loss": 7.503012657165527,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13211901212343946,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11169640108710155
    },
    {
      "step": 11500,
      "train_loss": 7.546370029449463,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13223884219769388,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11084437358658761
    },
    {
      "step": 12000,
      "train_loss": 7.513400077819824,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13284340815152973,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11132797953905538
    },
    {
      "step": 12500,
      "train_loss": 7.588687896728516,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1320764569682069,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11086145881563425
    },
    {
      "step": 13000,
      "train_loss": 7.483485221862793,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13257265248103067,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11168419505702332
    },
    {
      "step": 13500,
      "train_loss": 7.52750301361084,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13273621565895155,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11082531075226143
    },
    {
      "step": 14000,
      "train_loss": 7.448304176330566,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13322177628288046,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11141885386314243
    },
    {
      "step": 14500,
      "train_loss": 7.53320837020874,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13344798900652677,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1099459248362109
    },
    {
      "step": 15000,
      "train_loss": 7.564328670501709,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13400759443175048,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10960836772574112
    },
    {
      "step": 15500,
      "train_loss": 7.47609806060791,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13431094615953043,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10863215784775093
    },
    {
      "step": 16000,
      "train_loss": 7.491581916809082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.134719108347781,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10796029528137296
    },
    {
      "step": 16500,
      "train_loss": 7.498806953430176,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.134843718027696,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1078361643012613
    },
    {
      "step": 17000,
      "train_loss": 7.499098300933838,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13526701246155426,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10774239542661235
    },
    {
      "step": 17500,
      "train_loss": 7.443079948425293,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1352736788103357,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10762985068140551
    },
    {
      "step": 18000,
      "train_loss": 7.504816055297852,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13542555348249152,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10749492928152904
    },
    {
      "step": 18500,
      "train_loss": 7.4518046379089355,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1356632062816061,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10738122026668862
    },
    {
      "step": 19000,
      "train_loss": 7.46444034576416,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13590635196305811,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10685305437073112
    },
    {
      "step": 19500,
      "train_loss": 7.463617324829102,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13594700943212956,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10622830549255013
    },
    {
      "step": 20000,
      "train_loss": 7.513405799865723,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13623965455917642,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10592478996841237
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.13623965455917642,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr3e-04_st20000_s2_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st60000_s0.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_strengthen_C1_lr3e-04_st60000_s0",
  "role": "sweep",
  "lr": 0.0003,
  "steps": 60000,
  "capacity": "C1",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 4298.69607424736,
  "s_per_step": 0.07164493457078934,
  "n_params": 16014336,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.663555145263672,
  "loss_final_mean5": 7.316470432281494,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.837104320526123,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11324797454290092,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11323708778945729
    },
    {
      "step": 1000,
      "train_loss": 7.755550861358643,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11533723428146914,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11357854201924056
    },
    {
      "step": 1500,
      "train_loss": 7.6972198486328125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11828881897963583,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11324165569385514
    },
    {
      "step": 2000,
      "train_loss": 7.752755165100098,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11980721057625487,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11280860722763464
    },
    {
      "step": 2500,
      "train_loss": 7.730214595794678,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12132200022460893,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11301526729948819
    },
    {
      "step": 3000,
      "train_loss": 7.708200454711914,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12248562485910952,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11352824972709641
    },
    {
      "step": 3500,
      "train_loss": 7.688170433044434,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12267467362107709,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11398684291634709
    },
    {
      "step": 4000,
      "train_loss": 7.689863204956055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12298819149145856,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11379641812527552
    },
    {
      "step": 4500,
      "train_loss": 7.672019958496094,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12448374315863475,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11465150874573737
    },
    {
      "step": 5000,
      "train_loss": 7.693504810333252,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12486044608522207,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11415854911319911
    },
    {
      "step": 5500,
      "train_loss": 7.611144542694092,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1257276549586095,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11550441366853192
    },
    {
      "step": 6000,
      "train_loss": 7.527760982513428,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12599362555192783,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11603707284666598
    },
    {
      "step": 6500,
      "train_loss": 7.574737548828125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12693382700672373,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11538685840787366
    },
    {
      "step": 7000,
      "train_loss": 7.568820476531982,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12774019327480346,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11594814149430022
    },
    {
      "step": 7500,
      "train_loss": 7.657721042633057,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12759028864093125,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11498823703732342
    },
    {
      "step": 8000,
      "train_loss": 7.559558868408203,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12837784399744123,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1143861865857616
    },
    {
      "step": 8500,
      "train_loss": 7.665902137756348,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1291406365344301,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11504137865267694
    },
    {
      "step": 9000,
      "train_loss": 7.630619049072266,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1294306108611636,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11546635045669973
    },
    {
      "step": 9500,
      "train_loss": 7.595260143280029,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12902191909961402,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11531804251717404
    },
    {
      "step": 10000,
      "train_loss": 7.567058086395264,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12900937558151782,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11459340306464583
    },
    {
      "step": 10500,
      "train_loss": 7.506341934204102,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12967691710218787,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11514526046812534
    },
    {
      "step": 11000,
      "train_loss": 7.505973815917969,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1297276533441618,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11471089842962101
    },
    {
      "step": 11500,
      "train_loss": 7.5436930656433105,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13069475250085816,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11507763434201479
    },
    {
      "step": 12000,
      "train_loss": 7.487663745880127,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13087822450324893,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1159024324733764
    },
    {
      "step": 12500,
      "train_loss": 7.568199634552002,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13116718153469265,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11437154666054994
    },
    {
      "step": 13000,
      "train_loss": 7.503169536590576,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1321545293321833,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11566417082212865
    },
    {
      "step": 13500,
      "train_loss": 7.502577781677246,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13240867742570117,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11582296120468527
    },
    {
      "step": 14000,
      "train_loss": 7.450294017791748,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13257963833166286,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11458887049229816
    },
    {
      "step": 14500,
      "train_loss": 7.460932731628418,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1325614724191837,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11222909681964666
    },
    {
      "step": 15000,
      "train_loss": 7.517151832580566,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1333897466538474,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11095771077089012
    },
    {
      "step": 15500,
      "train_loss": 7.534443378448486,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13346074940636754,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11317934695398435
    },
    {
      "step": 16000,
      "train_loss": 7.462554931640625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1337716827983968,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11214467242825776
    },
    {
      "step": 16500,
      "train_loss": 7.453962326049805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13332990533672273,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11347299680346623
    },
    {
      "step": 17000,
      "train_loss": 7.5058794021606445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13444524264195934,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11155592405702919
    },
    {
      "step": 17500,
      "train_loss": 7.493894577026367,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13426814723061398,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11091164831304923
    },
    {
      "step": 18000,
      "train_loss": 7.4849700927734375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13533288502367213,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11001092637889087
    },
    {
      "step": 18500,
      "train_loss": 7.415698528289795,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13497881591320038,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11017729481682181
    },
    {
      "step": 19000,
      "train_loss": 7.434378623962402,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13580725848441944,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11200185911729932
    },
    {
      "step": 19500,
      "train_loss": 7.474517345428467,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13537931157043204,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1106209666468203
    },
    {
      "step": 20000,
      "train_loss": 7.432713508605957,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13569644081871957,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11116820282768458
    },
    {
      "step": 20500,
      "train_loss": 7.421668529510498,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13632023835089058,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11183095700107515
    },
    {
      "step": 21000,
      "train_loss": 7.334015846252441,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13648906257003546,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11227175284875557
    },
    {
      "step": 21500,
      "train_loss": 7.444597244262695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13655647926498204,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11251496290788054
    },
    {
      "step": 22000,
      "train_loss": 7.497687339782715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13615757814841345,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11224643723107874
    },
    {
      "step": 22500,
      "train_loss": 7.437444686889648,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13692620623623952,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11093438963871449
    },
    {
      "step": 23000,
      "train_loss": 7.393441200256348,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13720943260705099,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11194945406168699
    },
    {
      "step": 23500,
      "train_loss": 7.458552837371826,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13710444886237383,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11094998533371836
    },
    {
      "step": 24000,
      "train_loss": 7.418731689453125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1374837442417629,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11045714735519141
    },
    {
      "step": 24500,
      "train_loss": 7.482416152954102,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13807610498042777,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11143216158961877
    },
    {
      "step": 25000,
      "train_loss": 7.389532566070557,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1380349879618734,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11209278099704534
    },
    {
      "step": 25500,
      "train_loss": 7.387357711791992,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1374057334032841,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11076871195109561
    },
    {
      "step": 26000,
      "train_loss": 7.433699607849121,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13762553792912513,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11077163484878838
    },
    {
      "step": 26500,
      "train_loss": 7.505154609680176,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1379842982860282,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11086665844777599
    },
    {
      "step": 27000,
      "train_loss": 7.414980411529541,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13770304975332692,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11138920404482633
    },
    {
      "step": 27500,
      "train_loss": 7.415231704711914,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13773249019868672,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10937113285763189
    },
    {
      "step": 28000,
      "train_loss": 7.425736427307129,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13748911512084305,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11161179962800816
    },
    {
      "step": 28500,
      "train_loss": 7.43961763381958,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13753457617713138,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10879324359120801
    },
    {
      "step": 29000,
      "train_loss": 7.461256504058838,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1381182463373989,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10997416032478213
    },
    {
      "step": 29500,
      "train_loss": 7.337625026702881,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1377374590956606,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11076554202008992
    },
    {
      "step": 30000,
      "train_loss": 7.370426177978516,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13786090700887144,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10940701275831088
    },
    {
      "step": 30500,
      "train_loss": 7.367743492126465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1385878233704716,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10938801034353673
    },
    {
      "step": 31000,
      "train_loss": 7.387242317199707,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13885991647839546,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11004443664569408
    },
    {
      "step": 31500,
      "train_loss": 7.32353401184082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13970752578461543,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10998780705267563
    },
    {
      "step": 32000,
      "train_loss": 7.462189674377441,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1397094988496974,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11059874162310734
    },
    {
      "step": 32500,
      "train_loss": 7.4276909828186035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13917895895428956,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10938145639374852
    },
    {
      "step": 33000,
      "train_loss": 7.370885372161865,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13972469174768776,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10979822283843532
    },
    {
      "step": 33500,
      "train_loss": 7.314878463745117,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13977191655430943,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1088161178631708
    },
    {
      "step": 34000,
      "train_loss": 7.394587516784668,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1401604951824993,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10913406946929172
    },
    {
      "step": 34500,
      "train_loss": 7.357282638549805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14021405717357993,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10835656669223681
    },
    {
      "step": 35000,
      "train_loss": 7.378642559051514,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14009596296818927,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10900496924296021
    },
    {
      "step": 35500,
      "train_loss": 7.406935691833496,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14044237154303119,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11001375818159431
    },
    {
      "step": 36000,
      "train_loss": 7.404191970825195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14006597985280678,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10921283153584227
    },
    {
      "step": 36500,
      "train_loss": 7.3468756675720215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1405804767855443,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11022731492994353
    },
    {
      "step": 37000,
      "train_loss": 7.3004469871521,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14032888022484258,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10942261340096593
    },
    {
      "step": 37500,
      "train_loss": 7.340487480163574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14043978572590277,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10977024142630398
    },
    {
      "step": 38000,
      "train_loss": 7.366751194000244,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14136323367711157,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1087173096020706
    },
    {
      "step": 38500,
      "train_loss": 7.511463642120361,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14123875653604046,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10878199618309736
    },
    {
      "step": 39000,
      "train_loss": 7.2790632247924805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14046173490351066,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10806905012577772
    },
    {
      "step": 39500,
      "train_loss": 7.273690223693848,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1412296406342648,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10823885205900297
    },
    {
      "step": 40000,
      "train_loss": 7.410432815551758,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14090527017833665,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10898857208667323
    },
    {
      "step": 40500,
      "train_loss": 7.316235065460205,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14025553519604728,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10810214473167434
    },
    {
      "step": 41000,
      "train_loss": 7.386794567108154,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14079846563981846,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10907767666503787
    },
    {
      "step": 41500,
      "train_loss": 7.3921003341674805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1412512045353651,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10811952728545293
    },
    {
      "step": 42000,
      "train_loss": 7.349930763244629,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14092784648528323,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10869385680416599
    },
    {
      "step": 42500,
      "train_loss": 7.366311073303223,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14143522770609707,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10878668160876259
    },
    {
      "step": 43000,
      "train_loss": 7.353707790374756,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1417629718198441,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10754786484176293
    },
    {
      "step": 43500,
      "train_loss": 7.359962463378906,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14174379711039364,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10891118668951094
    },
    {
      "step": 44000,
      "train_loss": 7.3605451583862305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1416778010316193,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10867881297599524
    },
    {
      "step": 44500,
      "train_loss": 7.269649028778076,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14199885167181492,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1080062476103194
    },
    {
      "step": 45000,
      "train_loss": 7.342652797698975,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14197332126786932,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1086567013990134
    },
    {
      "step": 45500,
      "train_loss": 7.389837265014648,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14189050492132083,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10831132216844708
    },
    {
      "step": 46000,
      "train_loss": 7.324746608734131,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1420153699000366,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10856993444031104
    },
    {
      "step": 46500,
      "train_loss": 7.317941665649414,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1420982799027115,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10879283968824893
    },
    {
      "step": 47000,
      "train_loss": 7.3444318771362305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14200855663511902,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10860962537117302
    },
    {
      "step": 47500,
      "train_loss": 7.358646869659424,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14239150454523042,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10921865986892954
    },
    {
      "step": 48000,
      "train_loss": 7.354721546173096,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1423091416945681,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10847002605441958
    },
    {
      "step": 48500,
      "train_loss": 7.387358665466309,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14235016936436296,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10938189795706421
    },
    {
      "step": 49000,
      "train_loss": 7.3663835525512695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1424295884789899,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10967520665144548
    },
    {
      "step": 49500,
      "train_loss": 7.265280723571777,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14220653724623844,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10943752428283915
    },
    {
      "step": 50000,
      "train_loss": 7.321567535400391,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1422113761655055,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10954957350622863
    },
    {
      "step": 50500,
      "train_loss": 7.400756359100342,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14239444147096947,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10840564942918718
    },
    {
      "step": 51000,
      "train_loss": 7.27459192276001,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14258482458535582,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10959178727352992
    },
    {
      "step": 51500,
      "train_loss": 7.213261127471924,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1425456876750104,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10904451180249453
    },
    {
      "step": 52000,
      "train_loss": 7.239791393280029,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14271724072750658,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10849662456894293
    },
    {
      "step": 52500,
      "train_loss": 7.368807792663574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14263048395514488,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10784141841577366
    },
    {
      "step": 53000,
      "train_loss": 7.382657051086426,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14293065381934866,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10773263347800821
    },
    {
      "step": 53500,
      "train_loss": 7.344146728515625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.142940052843187,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1070517796324566
    },
    {
      "step": 54000,
      "train_loss": 7.3060173988342285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1428333229268901,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10811215377179906
    },
    {
      "step": 54500,
      "train_loss": 7.341903209686279,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1427177881123498,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10799715330358595
    },
    {
      "step": 55000,
      "train_loss": 7.351577281951904,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14263412659056485,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10785813909024
    },
    {
      "step": 55500,
      "train_loss": 7.288124084472656,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14275600103428587,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10783701349282637
    },
    {
      "step": 56000,
      "train_loss": 7.334710121154785,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14296957559417933,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10723579238401726
    },
    {
      "step": 56500,
      "train_loss": 7.362447738647461,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14284239138942212,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10763146169483662
    },
    {
      "step": 57000,
      "train_loss": 7.337197303771973,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14285350579302758,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1073239067918621
    },
    {
      "step": 57500,
      "train_loss": 7.293702602386475,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.142896530975122,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1076882645720616
    },
    {
      "step": 58000,
      "train_loss": 7.296477317810059,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14280531351687387,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10733474040171131
    },
    {
      "step": 58500,
      "train_loss": 7.3267951011657715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1428164406097494,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10690687457099557
    },
    {
      "step": 59000,
      "train_loss": 7.309356689453125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14302052604034543,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10748445295030251
    },
    {
      "step": 59500,
      "train_loss": 7.277283668518066,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14306257088901475,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1075235998723656
    },
    {
      "step": 60000,
      "train_loss": 7.32676362991333,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1430973220267333,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10840623761760071
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.1430973220267333,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr3e-04_st60000_s0_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st60000_s1.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 1,
  "seed": 1010000,
  "name": "h2h_strengthen_C1_lr3e-04_st60000_s1",
  "role": "sweep",
  "lr": 0.0003,
  "steps": 60000,
  "capacity": "C1",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 4284.251006364822,
  "s_per_step": 0.07140418343941371,
  "n_params": 16014336,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.635841369628906,
  "loss_final_mean5": 7.192855453491211,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.8134260177612305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11446105409413576,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11446507420623675
    },
    {
      "step": 1000,
      "train_loss": 7.789242744445801,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11488799506332725,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11426712496904656
    },
    {
      "step": 1500,
      "train_loss": 7.703035354614258,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11765062133781612,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1142503937589936
    },
    {
      "step": 2000,
      "train_loss": 7.682976722717285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12100438174093142,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11431922297924757
    },
    {
      "step": 2500,
      "train_loss": 7.728033542633057,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12013084877980873,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11249780235812068
    },
    {
      "step": 3000,
      "train_loss": 7.6842122077941895,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12240867561195046,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11375645769294351
    },
    {
      "step": 3500,
      "train_loss": 7.687979698181152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12407681433251128,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11454552877694368
    },
    {
      "step": 4000,
      "train_loss": 7.632627010345459,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12520537670934573,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11367765918839723
    },
    {
      "step": 4500,
      "train_loss": 7.594930171966553,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1273974523646757,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1135955304489471
    },
    {
      "step": 5000,
      "train_loss": 7.5831403732299805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12961115268990397,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1149299779208377
    },
    {
      "step": 5500,
      "train_loss": 7.596505165100098,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1309569256263785,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11614269739948213
    },
    {
      "step": 6000,
      "train_loss": 7.588088512420654,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13176452659536153,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11580143816536292
    },
    {
      "step": 6500,
      "train_loss": 7.527432918548584,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1335295292083174,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11442966875620186
    },
    {
      "step": 7000,
      "train_loss": 7.549570083618164,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13439036975614727,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11486573173897341
    },
    {
      "step": 7500,
      "train_loss": 7.549614906311035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13524086377583444,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11539986607385799
    },
    {
      "step": 8000,
      "train_loss": 7.550951957702637,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13419539434835315,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11555766785750166
    },
    {
      "step": 8500,
      "train_loss": 7.54293155670166,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13538649550173432,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11404884018702433
    },
    {
      "step": 9000,
      "train_loss": 7.506181716918945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13546271930681542,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11576075077755377
    },
    {
      "step": 9500,
      "train_loss": 7.490251064300537,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13613813905976713,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11604498088127002
    },
    {
      "step": 10000,
      "train_loss": 7.432886123657227,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1361632379121147,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11538572306744754
    },
    {
      "step": 10500,
      "train_loss": 7.480977535247803,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13686584390234202,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11498935776762664
    },
    {
      "step": 11000,
      "train_loss": 7.474654197692871,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13690366793889552,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11417695687850937
    },
    {
      "step": 11500,
      "train_loss": 7.4506049156188965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13820863113505766,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11413316096877679
    },
    {
      "step": 12000,
      "train_loss": 7.356505870819092,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13866267178673297,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11453318013809621
    },
    {
      "step": 12500,
      "train_loss": 7.453969955444336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13860031787771732,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11349669384071603
    },
    {
      "step": 13000,
      "train_loss": 7.380869388580322,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13907675974769518,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1137965478701517
    },
    {
      "step": 13500,
      "train_loss": 7.399532794952393,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13903806888265535,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11352108977735043
    },
    {
      "step": 14000,
      "train_loss": 7.409679412841797,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1389453632873483,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1148218804737553
    },
    {
      "step": 14500,
      "train_loss": 7.410636901855469,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13892549101728946,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.113517222518567
    },
    {
      "step": 15000,
      "train_loss": 7.4282636642456055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13949636043980718,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11372356896754354
    },
    {
      "step": 15500,
      "train_loss": 7.344208240509033,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13943754782667384,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11334649764467031
    },
    {
      "step": 16000,
      "train_loss": 7.4116106033325195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1390330884605646,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11374543351121247
    },
    {
      "step": 16500,
      "train_loss": 7.346149921417236,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14056229259585962,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11227371089626104
    },
    {
      "step": 17000,
      "train_loss": 7.390031337738037,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1396877733641304,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11130494676763192
    },
    {
      "step": 17500,
      "train_loss": 7.3610310554504395,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14010247471742332,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11265008564805612
    },
    {
      "step": 18000,
      "train_loss": 7.3731231689453125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1402291925624013,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11241669254377484
    },
    {
      "step": 18500,
      "train_loss": 7.331357955932617,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14060577924828976,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11016153864329681
    },
    {
      "step": 19000,
      "train_loss": 7.325228691101074,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1409049152280204,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11153134552296251
    },
    {
      "step": 19500,
      "train_loss": 7.359143257141113,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14115992130246013,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10643655038438737
    },
    {
      "step": 20000,
      "train_loss": 7.34465217590332,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14089552604127675,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11005987535463646
    },
    {
      "step": 20500,
      "train_loss": 7.289499282836914,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1416057885508053,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11150830012047663
    },
    {
      "step": 21000,
      "train_loss": 7.3649139404296875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1422482451889664,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11063739191740751
    },
    {
      "step": 21500,
      "train_loss": 7.26454496383667,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14191775245126337,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11232697597006336
    },
    {
      "step": 22000,
      "train_loss": 7.320858001708984,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14171680435538292,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11164582340279594
    },
    {
      "step": 22500,
      "train_loss": 7.307755470275879,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14218253444414586,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11034894728800282
    },
    {
      "step": 23000,
      "train_loss": 7.350331783294678,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14220507635036483,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11178750538965687
    },
    {
      "step": 23500,
      "train_loss": 7.327266693115234,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1425981045467779,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11205526621779427
    },
    {
      "step": 24000,
      "train_loss": 7.299144744873047,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14227643073536456,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11138941237004474
    },
    {
      "step": 24500,
      "train_loss": 7.353949546813965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14288011513417587,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11229138064663857
    },
    {
      "step": 25000,
      "train_loss": 7.270972728729248,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14223267749184743,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11226969218114391
    },
    {
      "step": 25500,
      "train_loss": 7.389559745788574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1432429410633631,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11234157928265631
    },
    {
      "step": 26000,
      "train_loss": 7.28077507019043,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14273344620596617,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1125919577316381
    },
    {
      "step": 26500,
      "train_loss": 7.333274841308594,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14339613704942167,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11209822254022583
    },
    {
      "step": 27000,
      "train_loss": 7.3010406494140625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14276049251202494,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11112490604864433
    },
    {
      "step": 27500,
      "train_loss": 7.304712295532227,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14360145264072344,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1114044624264352
    },
    {
      "step": 28000,
      "train_loss": 7.2648773193359375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14384310867171735,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11241219728253782
    },
    {
      "step": 28500,
      "train_loss": 7.316076278686523,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14325786143308505,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11251542216632515
    },
    {
      "step": 29000,
      "train_loss": 7.286457061767578,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14412440499290824,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11198337195673957
    },
    {
      "step": 29500,
      "train_loss": 7.293393611907959,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1434016075800173,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11273551470367238
    },
    {
      "step": 30000,
      "train_loss": 7.314027786254883,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14383484900463372,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11212926218286157
    },
    {
      "step": 30500,
      "train_loss": 7.293455123901367,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1437876102863811,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11190708656795323
    },
    {
      "step": 31000,
      "train_loss": 7.327007293701172,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14377478667302057,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11129765788791701
    },
    {
      "step": 31500,
      "train_loss": 7.247777462005615,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14295460120774806,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1119347409112379
    },
    {
      "step": 32000,
      "train_loss": 7.371593952178955,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.143291000102181,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11227613687515259
    },
    {
      "step": 32500,
      "train_loss": 7.318026542663574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1437977222376503,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11214146373094991
    },
    {
      "step": 33000,
      "train_loss": 7.325654029846191,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14420609548687935,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1123498470406048
    },
    {
      "step": 33500,
      "train_loss": 7.332924842834473,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14418293978087604,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11156901763752103
    },
    {
      "step": 34000,
      "train_loss": 7.241888523101807,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1444506905390881,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10989357845392078
    },
    {
      "step": 34500,
      "train_loss": 7.28023624420166,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14400446304352954,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11070042807841673
    },
    {
      "step": 35000,
      "train_loss": 7.368541240692139,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14487751969136298,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1125683732680045
    },
    {
      "step": 35500,
      "train_loss": 7.311190128326416,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.144468042999506,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11158527852967381
    },
    {
      "step": 36000,
      "train_loss": 7.254809379577637,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14470328151946887,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11033825104823336
    },
    {
      "step": 36500,
      "train_loss": 7.294694900512695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14582160022109747,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11082626227289438
    },
    {
      "step": 37000,
      "train_loss": 7.278553485870361,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14582090021576732,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11134419095469639
    },
    {
      "step": 37500,
      "train_loss": 7.223872184753418,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14579250139649957,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1112761429976672
    },
    {
      "step": 38000,
      "train_loss": 7.172632694244385,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1458728730212897,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11086740344762802
    },
    {
      "step": 38500,
      "train_loss": 7.288788795471191,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1464688468258828,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1101212817011401
    },
    {
      "step": 39000,
      "train_loss": 7.285340785980225,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.146302659122739,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11038116691634059
    },
    {
      "step": 39500,
      "train_loss": 7.165857315063477,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14654661435633898,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10928585630608723
    },
    {
      "step": 40000,
      "train_loss": 7.23487663269043,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14660970121622086,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10933638567803428
    },
    {
      "step": 40500,
      "train_loss": 7.195013046264648,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14740216813515872,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10970411344897002
    },
    {
      "step": 41000,
      "train_loss": 7.25460147857666,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1476651654811576,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10981276049278677
    },
    {
      "step": 41500,
      "train_loss": 7.217686653137207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14770827745087445,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10988475743215531
    },
    {
      "step": 42000,
      "train_loss": 7.216038703918457,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1479034178191796,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1101057444466278
    },
    {
      "step": 42500,
      "train_loss": 7.258802890777588,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14772823150269687,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1079992713057436
    },
    {
      "step": 43000,
      "train_loss": 7.157269477844238,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14740210282616317,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10842998046427965
    },
    {
      "step": 43500,
      "train_loss": 7.259735584259033,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14800277666654438,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10958287148969248
    },
    {
      "step": 44000,
      "train_loss": 7.1859660148620605,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14780711894854903,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10909843671834096
    },
    {
      "step": 44500,
      "train_loss": 7.2491655349731445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1482119495049119,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10900618665618822
    },
    {
      "step": 45000,
      "train_loss": 7.182615756988525,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14814251114148647,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10937805759022012
    },
    {
      "step": 45500,
      "train_loss": 7.2367262840271,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14805666799657047,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10828189650783315
    },
    {
      "step": 46000,
      "train_loss": 7.161176681518555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1485574331600219,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10905574879143387
    },
    {
      "step": 46500,
      "train_loss": 7.172609329223633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14863595855422318,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10933169105555862
    },
    {
      "step": 47000,
      "train_loss": 7.180126667022705,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14897893846500665,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10914698126725852
    },
    {
      "step": 47500,
      "train_loss": 7.1703619956970215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1489938381128013,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1095811219420284
    },
    {
      "step": 48000,
      "train_loss": 7.173140525817871,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14910220203455538,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10975760116707534
    },
    {
      "step": 48500,
      "train_loss": 7.196950912475586,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14885442284867167,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1092166798771359
    },
    {
      "step": 49000,
      "train_loss": 7.111188888549805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14918695471715182,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10993586183758453
    },
    {
      "step": 49500,
      "train_loss": 7.198930740356445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1490776635473594,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10883602924877778
    },
    {
      "step": 50000,
      "train_loss": 7.188074111938477,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14911494764965028,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10900938411941752
    },
    {
      "step": 50500,
      "train_loss": 7.196258544921875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14942647947464138,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10954273538663983
    },
    {
      "step": 51000,
      "train_loss": 7.161672592163086,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14914488419890404,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11001910973573104
    },
    {
      "step": 51500,
      "train_loss": 7.195016384124756,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14923389058094472,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11005562206264585
    },
    {
      "step": 52000,
      "train_loss": 7.210960388183594,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1494671100517735,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11056117922998965
    },
    {
      "step": 52500,
      "train_loss": 7.273157119750977,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1492777494713664,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10958868230227381
    },
    {
      "step": 53000,
      "train_loss": 7.167359828948975,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14956754352897406,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10947439033770934
    },
    {
      "step": 53500,
      "train_loss": 7.187922477722168,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14930806052871048,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10919968254165724
    },
    {
      "step": 54000,
      "train_loss": 7.2281880378723145,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14948107267264277,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.109591024229303
    },
    {
      "step": 54500,
      "train_loss": 7.149521827697754,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14969925384502858,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1102786484407261
    },
    {
      "step": 55000,
      "train_loss": 7.230011940002441,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1497556749964133,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10954370076069608
    },
    {
      "step": 55500,
      "train_loss": 7.190275192260742,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14959250786341727,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10945222317241132
    },
    {
      "step": 56000,
      "train_loss": 7.027950763702393,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1497743078507483,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10920744750183076
    },
    {
      "step": 56500,
      "train_loss": 7.195439338684082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14973597915377468,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10950474359560758
    },
    {
      "step": 57000,
      "train_loss": 7.152796268463135,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14962475968059152,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10893656924599782
    },
    {
      "step": 57500,
      "train_loss": 7.228489398956299,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14990248228423297,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11012835684232414
    },
    {
      "step": 58000,
      "train_loss": 7.124011993408203,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14976134768221527,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10957557789515704
    },
    {
      "step": 58500,
      "train_loss": 7.155861854553223,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14973664190620184,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10983475489774719
    },
    {
      "step": 59000,
      "train_loss": 7.176626205444336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14985593501478434,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10947359848069027
    },
    {
      "step": 59500,
      "train_loss": 7.168604850769043,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1498410264030099,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10984939499758184
    },
    {
      "step": 60000,
      "train_loss": 7.192228317260742,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1499296787660569,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10943357658106834
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.1499296787660569,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr3e-04_st60000_s1_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C1_lr3e-04_st60000_s2.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 2,
  "seed": 1020000,
  "name": "h2h_strengthen_C1_lr3e-04_st60000_s2",
  "role": "sweep",
  "lr": 0.0003,
  "steps": 60000,
  "capacity": "C1",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 4295.2414309978485,
  "s_per_step": 0.07158735718329748,
  "n_params": 16014336,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.76266098022461,
  "loss_final_mean5": 7.343677711486817,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.815799236297607,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11485462269047275,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11395936319604516
    },
    {
      "step": 1000,
      "train_loss": 7.726426124572754,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11743751569883898,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1126509914174676
    },
    {
      "step": 1500,
      "train_loss": 7.714583396911621,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11868773604510352,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11330085125518963
    },
    {
      "step": 2000,
      "train_loss": 7.766799449920654,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.121710505860392,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1140732952626422
    },
    {
      "step": 2500,
      "train_loss": 7.634844779968262,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12371574738062918,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11471632623579353
    },
    {
      "step": 3000,
      "train_loss": 7.633927345275879,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12418616452487186,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11457797134062275
    },
    {
      "step": 3500,
      "train_loss": 7.673727035522461,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1250758939422667,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11423399444902316
    },
    {
      "step": 4000,
      "train_loss": 7.671078205108643,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.126859137439169,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11524577921954915
    },
    {
      "step": 4500,
      "train_loss": 7.599712371826172,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12706137454370037,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11409034300595522
    },
    {
      "step": 5000,
      "train_loss": 7.613523960113525,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12667685822816566,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11277322802925482
    },
    {
      "step": 5500,
      "train_loss": 7.585524559020996,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12794099876191467,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11330937378806993
    },
    {
      "step": 6000,
      "train_loss": 7.596896648406982,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1278189730946906,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11331366270314902
    },
    {
      "step": 6500,
      "train_loss": 7.656595230102539,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12914101808564737,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11315606598509476
    },
    {
      "step": 7000,
      "train_loss": 7.540843963623047,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12801219034008682,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11084593698615208
    },
    {
      "step": 7500,
      "train_loss": 7.562193870544434,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12920775107340887,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11223732441430911
    },
    {
      "step": 8000,
      "train_loss": 7.540177345275879,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12954574974719435,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11175297515001148
    },
    {
      "step": 8500,
      "train_loss": 7.485440254211426,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1306691988138482,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11063396697863936
    },
    {
      "step": 9000,
      "train_loss": 7.498791217803955,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1298278187168762,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11036280205007643
    },
    {
      "step": 9500,
      "train_loss": 7.426312446594238,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12996266863774508,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11302387015894055
    },
    {
      "step": 10000,
      "train_loss": 7.485500335693359,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13055534119484946,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11116804135963321
    },
    {
      "step": 10500,
      "train_loss": 7.5164079666137695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13176295068114996,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11366188840474933
    },
    {
      "step": 11000,
      "train_loss": 7.50704288482666,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13177798967808485,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11132489098235965
    },
    {
      "step": 11500,
      "train_loss": 7.578216552734375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13210619852179661,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1099500940181315
    },
    {
      "step": 12000,
      "train_loss": 7.5188446044921875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13292933470802382,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11164959386223927
    },
    {
      "step": 12500,
      "train_loss": 7.542179107666016,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13336796854855493,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11107056896435097
    },
    {
      "step": 13000,
      "train_loss": 7.4926581382751465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13320131588261575,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11192659824155271
    },
    {
      "step": 13500,
      "train_loss": 7.489940643310547,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13336672418517992,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11213183199288324
    },
    {
      "step": 14000,
      "train_loss": 7.429712295532227,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13334298075642437,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1096810579765588
    },
    {
      "step": 14500,
      "train_loss": 7.471493721008301,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13336327142314985,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1111620818846859
    },
    {
      "step": 15000,
      "train_loss": 7.490034103393555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13378344592638314,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11281785403843969
    },
    {
      "step": 15500,
      "train_loss": 7.404997825622559,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13436162425205112,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11256428150227293
    },
    {
      "step": 16000,
      "train_loss": 7.484319686889648,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13518301962176338,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11196757957804948
    },
    {
      "step": 16500,
      "train_loss": 7.467545032501221,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13533055380685255,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11001974099781364
    },
    {
      "step": 17000,
      "train_loss": 7.409794807434082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13656261522555724,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1106992638669908
    },
    {
      "step": 17500,
      "train_loss": 7.410470008850098,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13730491499882191,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1120553269283846
    },
    {
      "step": 18000,
      "train_loss": 7.436850070953369,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1370815266855061,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11286338185891509
    },
    {
      "step": 18500,
      "train_loss": 7.34025764465332,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13698744028806686,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11138878797646612
    },
    {
      "step": 19000,
      "train_loss": 7.4147257804870605,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.137526897538919,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11163501051487401
    },
    {
      "step": 19500,
      "train_loss": 7.387210369110107,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13676161220064387,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.111720897606574
    },
    {
      "step": 20000,
      "train_loss": 7.424817085266113,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13805382803548127,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11256751068867743
    },
    {
      "step": 20500,
      "train_loss": 7.357654094696045,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13808947743382305,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1125119833741337
    },
    {
      "step": 21000,
      "train_loss": 7.449531555175781,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13809532631421462,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11313225305639207
    },
    {
      "step": 21500,
      "train_loss": 7.355661392211914,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13859072688501328,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11401456280145794
    },
    {
      "step": 22000,
      "train_loss": 7.395458698272705,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13866624480579048,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1126831544097513
    },
    {
      "step": 22500,
      "train_loss": 7.396297454833984,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13918998249573633,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11337247944902629
    },
    {
      "step": 23000,
      "train_loss": 7.400232791900635,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13911022304091603,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11193636478856206
    },
    {
      "step": 23500,
      "train_loss": 7.429519176483154,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13878670695703477,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1103012973908335
    },
    {
      "step": 24000,
      "train_loss": 7.429666042327881,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13888751663034782,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10746094572823495
    },
    {
      "step": 24500,
      "train_loss": 7.433183193206787,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13957300927722827,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10800214094342664
    },
    {
      "step": 25000,
      "train_loss": 7.322071075439453,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13926116313086823,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10868727089837193
    },
    {
      "step": 25500,
      "train_loss": 7.348657608032227,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13974018819862977,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10800614824984223
    },
    {
      "step": 26000,
      "train_loss": 7.2944207191467285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13983407383784652,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10317414079327136
    },
    {
      "step": 26500,
      "train_loss": 7.477813243865967,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13972087670117617,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10584783664671704
    },
    {
      "step": 27000,
      "train_loss": 7.420490264892578,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13961202354403213,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10492087493184954
    },
    {
      "step": 27500,
      "train_loss": 7.301357269287109,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13996732840314507,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10551968263462186
    },
    {
      "step": 28000,
      "train_loss": 7.4235920906066895,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1406118524610065,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10447930236114189
    },
    {
      "step": 28500,
      "train_loss": 7.3648223876953125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14051206584554166,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10461309622041881
    },
    {
      "step": 29000,
      "train_loss": 7.390092849731445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14034030959010124,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10523970954818651
    },
    {
      "step": 29500,
      "train_loss": 7.36917781829834,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1407588329166174,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10636250925017521
    },
    {
      "step": 30000,
      "train_loss": 7.344579696655273,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14011973870219663,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10345144220627844
    },
    {
      "step": 30500,
      "train_loss": 7.330624580383301,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14034456433728337,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10566464241128415
    },
    {
      "step": 31000,
      "train_loss": 7.3354387283325195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14067441353108734,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10655394569039345
    },
    {
      "step": 31500,
      "train_loss": 7.400079727172852,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1408741702325642,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10376388404984027
    },
    {
      "step": 32000,
      "train_loss": 7.381080150604248,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14107718993909657,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09802698431303725
    },
    {
      "step": 32500,
      "train_loss": 7.411258697509766,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14120255509624258,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09914901125011966
    },
    {
      "step": 33000,
      "train_loss": 7.341959476470947,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1410270527121611,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10117247491143644
    },
    {
      "step": 33500,
      "train_loss": 7.2997260093688965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14152941619977355,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09643808362307027
    },
    {
      "step": 34000,
      "train_loss": 7.392841815948486,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14144583838060498,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09654630545992404
    },
    {
      "step": 34500,
      "train_loss": 7.3333940505981445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14184105524327606,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09443510440178216
    },
    {
      "step": 35000,
      "train_loss": 7.39313268661499,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14213573111919686,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09944610827369615
    },
    {
      "step": 35500,
      "train_loss": 7.334127902984619,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1421097458805889,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09892017737729475
    },
    {
      "step": 36000,
      "train_loss": 7.400487899780273,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14200093923136592,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09974640444852412
    },
    {
      "step": 36500,
      "train_loss": 7.369062900543213,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1419400735758245,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09981524286558852
    },
    {
      "step": 37000,
      "train_loss": 7.2958831787109375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14258968690410256,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09961216221563518
    },
    {
      "step": 37500,
      "train_loss": 7.358843803405762,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1424134238041006,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09983458957867697
    },
    {
      "step": 38000,
      "train_loss": 7.380408763885498,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14218598417937756,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10218685201834887
    },
    {
      "step": 38500,
      "train_loss": 7.233003616333008,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14275219023693353,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1018854528083466
    },
    {
      "step": 39000,
      "train_loss": 7.349703788757324,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14270668785320595,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1014508074731566
    },
    {
      "step": 39500,
      "train_loss": 7.298403263092041,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14246799505781382,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10122771991882473
    },
    {
      "step": 40000,
      "train_loss": 7.2605390548706055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14272827544482425,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10213118279352784
    },
    {
      "step": 40500,
      "train_loss": 7.336246490478516,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14255320379743353,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10213783878134564
    },
    {
      "step": 41000,
      "train_loss": 7.330687999725342,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14257390657439828,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10267939337063581
    },
    {
      "step": 41500,
      "train_loss": 7.271788597106934,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14265756832901388,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10280856490135193
    },
    {
      "step": 42000,
      "train_loss": 7.361444473266602,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14266777347074822,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10435714910272509
    },
    {
      "step": 42500,
      "train_loss": 7.335163593292236,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14238122123060748,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10591798333916813
    },
    {
      "step": 43000,
      "train_loss": 7.266867160797119,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14236318541225046,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10566372907487676
    },
    {
      "step": 43500,
      "train_loss": 7.268004417419434,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14247823547339067,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10655910463538021
    },
    {
      "step": 44000,
      "train_loss": 7.301764488220215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14268878003349528,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10574764001648873
    },
    {
      "step": 44500,
      "train_loss": 7.302706241607666,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14231581054627895,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10795888415304944
    },
    {
      "step": 45000,
      "train_loss": 7.313529968261719,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1426155468216166,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10689546033972874
    },
    {
      "step": 45500,
      "train_loss": 7.399377346038818,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14245737896999344,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10494426323566586
    },
    {
      "step": 46000,
      "train_loss": 7.304140090942383,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14263294718693942,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1060765446163714
    },
    {
      "step": 46500,
      "train_loss": 7.293176651000977,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14285921439295635,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1059068597969599
    },
    {
      "step": 47000,
      "train_loss": 7.258959770202637,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14279689389513806,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10861229745205492
    },
    {
      "step": 47500,
      "train_loss": 7.329021453857422,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14281710668001324,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10775622632354498
    },
    {
      "step": 48000,
      "train_loss": 7.2844767570495605,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14285930065670982,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10831118311034516
    },
    {
      "step": 48500,
      "train_loss": 7.37380313873291,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14310153987025842,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10837928374530748
    },
    {
      "step": 49000,
      "train_loss": 7.35974645614624,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14309557649539784,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.108190638711676
    },
    {
      "step": 49500,
      "train_loss": 7.319418907165527,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14334660430904478,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1075534988194704
    },
    {
      "step": 50000,
      "train_loss": 7.347086429595947,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1432984772254713,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10755157808307558
    },
    {
      "step": 50500,
      "train_loss": 7.428928375244141,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14341042382875457,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10697026096750051
    },
    {
      "step": 51000,
      "train_loss": 7.343695163726807,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1436072252690792,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10599326610099524
    },
    {
      "step": 51500,
      "train_loss": 7.379799842834473,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14343357598409057,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10610844544135034
    },
    {
      "step": 52000,
      "train_loss": 7.302761554718018,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14338452694937587,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10539303248515353
    },
    {
      "step": 52500,
      "train_loss": 7.391537189483643,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14319313952000812,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10600275441538543
    },
    {
      "step": 53000,
      "train_loss": 7.268343448638916,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14345580054214224,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10683112102560699
    },
    {
      "step": 53500,
      "train_loss": 7.27086877822876,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14347137027652934,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10746999824186787
    },
    {
      "step": 54000,
      "train_loss": 7.30213737487793,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14340426900889724,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10637395107187331
    },
    {
      "step": 54500,
      "train_loss": 7.278853416442871,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14334536052774638,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10851803986588493
    },
    {
      "step": 55000,
      "train_loss": 7.295788764953613,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1433872400666587,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1068689968669787
    },
    {
      "step": 55500,
      "train_loss": 7.364035606384277,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14348903013160452,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1067528150160797
    },
    {
      "step": 56000,
      "train_loss": 7.324504852294922,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14347111945971847,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10765770811121911
    },
    {
      "step": 56500,
      "train_loss": 7.371744155883789,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1436426323489286,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10785145562840626
    },
    {
      "step": 57000,
      "train_loss": 7.350337505340576,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14375930977985263,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10857201437465847
    },
    {
      "step": 57500,
      "train_loss": 7.292462348937988,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1435490600997582,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10832754865987226
    },
    {
      "step": 58000,
      "train_loss": 7.252725124359131,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1436479051481001,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10728473437484354
    },
    {
      "step": 58500,
      "train_loss": 7.304697036743164,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14353189594112337,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10851096909027547
    },
    {
      "step": 59000,
      "train_loss": 7.2609758377075195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14359144755871966,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10856416827300563
    },
    {
      "step": 59500,
      "train_loss": 7.303220748901367,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14353710773866624,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10826775676105171
    },
    {
      "step": 60000,
      "train_loss": 7.3378400802612305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14362075959797949,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10839262563968077
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.14362075959797949,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr3e-04_st60000_s2_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st20000_s0.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_strengthen_C2_lr1e-03_st20000_s0",
  "role": "sweep",
  "lr": 0.001,
  "steps": 20000,
  "capacity": "C2",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "step_count": 20000,
  "wall_s": 4791.705299377441,
  "s_per_step": 0.23958526496887206,
  "n_params": 44613632,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.631038665771484,
  "loss_final_mean5": 7.697446632385254,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.859871864318848,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11329489719355479,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11318792658858001
    },
    {
      "step": 1000,
      "train_loss": 7.8189544677734375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11350929090986028,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11346922378288582
    },
    {
      "step": 1500,
      "train_loss": 7.774675369262695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1147532647009939,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11408096662489697
    },
    {
      "step": 2000,
      "train_loss": 7.828390598297119,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11551833007251844,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11383020068751648
    },
    {
      "step": 2500,
      "train_loss": 7.831323623657227,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11550525529310107,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11403466324554756
    },
    {
      "step": 3000,
      "train_loss": 7.823184490203857,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11586311005521566,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11398280021967366
    },
    {
      "step": 3500,
      "train_loss": 7.807523250579834,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11522739700740203,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11419915169244632
    },
    {
      "step": 4000,
      "train_loss": 7.835819721221924,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11529737303499132,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11359166738111526
    },
    {
      "step": 4500,
      "train_loss": 7.80279541015625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11540056043304503,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11428927420638502
    },
    {
      "step": 5000,
      "train_loss": 7.779255390167236,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11553142388584092,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11377757688751444
    },
    {
      "step": 5500,
      "train_loss": 7.74327278137207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.115697372762952,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1137221953831613
    },
    {
      "step": 6000,
      "train_loss": 7.774477005004883,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11556135234422982,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11429215839598328
    },
    {
      "step": 6500,
      "train_loss": 7.79350471496582,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11652464646613225,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11360964603954926
    },
    {
      "step": 7000,
      "train_loss": 7.790780544281006,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11624120076885447,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11364710179623216
    },
    {
      "step": 7500,
      "train_loss": 7.810597896575928,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11666287708794698,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11395778245059773
    },
    {
      "step": 8000,
      "train_loss": 7.806101322174072,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11721652274718508,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1129744389327243
    },
    {
      "step": 8500,
      "train_loss": 7.8024725914001465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11750909371767193,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11364392004907131
    },
    {
      "step": 9000,
      "train_loss": 7.786511421203613,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11735184292774647,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11326731485314667
    },
    {
      "step": 9500,
      "train_loss": 7.776647567749023,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11851303617004305,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1137674649944529
    },
    {
      "step": 10000,
      "train_loss": 7.73433780670166,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11841355671640486,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11341114237438887
    },
    {
      "step": 10500,
      "train_loss": 7.787870407104492,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11884034326067194,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1131585564580746
    },
    {
      "step": 11000,
      "train_loss": 7.717774391174316,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11857593304011971,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11354557191953063
    },
    {
      "step": 11500,
      "train_loss": 7.756844520568848,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11819618102163076,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1136114617693238
    },
    {
      "step": 12000,
      "train_loss": 7.759425640106201,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1193136764341034,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11206902517005801
    },
    {
      "step": 12500,
      "train_loss": 7.743137359619141,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11860077863093466,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11289305565878749
    },
    {
      "step": 13000,
      "train_loss": 7.768972873687744,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11923642089823261,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11418370349565521
    },
    {
      "step": 13500,
      "train_loss": 7.770500183105469,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11947698262520134,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1137380645959638
    },
    {
      "step": 14000,
      "train_loss": 7.755629062652588,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11865173414116725,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11378540494479239
    },
    {
      "step": 14500,
      "train_loss": 7.768820285797119,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11973752116318792,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11376358970301226
    },
    {
      "step": 15000,
      "train_loss": 7.71832799911499,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1198871650849469,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11396848788717762
    },
    {
      "step": 15500,
      "train_loss": 7.795331954956055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11954600474564359,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11423036816995591
    },
    {
      "step": 16000,
      "train_loss": 7.686316967010498,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12027178244898096,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1140517148305662
    },
    {
      "step": 16500,
      "train_loss": 7.699585914611816,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12035260908305645,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1135726006468758
    },
    {
      "step": 17000,
      "train_loss": 7.753395080566406,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12041325296740979,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1142940943245776
    },
    {
      "step": 17500,
      "train_loss": 7.694072723388672,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12072159157833084,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11481175798689947
    },
    {
      "step": 18000,
      "train_loss": 7.718687057495117,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1209900711546652,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11492997512686998
    },
    {
      "step": 18500,
      "train_loss": 7.693017959594727,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1211640308611095,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11506488686427474
    },
    {
      "step": 19000,
      "train_loss": 7.747795104980469,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12081592855975032,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1144302740576677
    },
    {
      "step": 19500,
      "train_loss": 7.701839447021484,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1210031341179274,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11465790215879679
    },
    {
      "step": 20000,
      "train_loss": 7.693178176879883,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12139978795312345,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1144256733241491
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.12139978795312345,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr1e-03_st20000_s0_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st20000_s1.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 1,
  "seed": 1010000,
  "name": "h2h_strengthen_C2_lr1e-03_st20000_s1",
  "role": "sweep",
  "lr": 0.001,
  "steps": 20000,
  "capacity": "C2",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "step_count": 20000,
  "wall_s": 4792.908331394196,
  "s_per_step": 0.23964541656970978,
  "n_params": 44613632,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.512657165527344,
  "loss_final_mean5": 7.63922004699707,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 8.2623929977417,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11431510141119361,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11421996098943055
    },
    {
      "step": 1000,
      "train_loss": 7.828634262084961,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11381760949734598,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11384129006182775
    },
    {
      "step": 1500,
      "train_loss": 7.798648834228516,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11438040615757927,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11417741142213345
    },
    {
      "step": 2000,
      "train_loss": 7.814857482910156,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11526377446716651,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.07299742044415325
    },
    {
      "step": 2500,
      "train_loss": 7.825799942016602,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11515512381447479,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11439730355050415
    },
    {
      "step": 3000,
      "train_loss": 7.828668594360352,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11559611844131723,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11435948550933972
    },
    {
      "step": 3500,
      "train_loss": 7.82358980178833,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11552272766130045,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11412021063733846
    },
    {
      "step": 4000,
      "train_loss": 7.797137260437012,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11575852881651372,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11415385094005615
    },
    {
      "step": 4500,
      "train_loss": 7.819406986236572,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11352635303046554,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11279120540712029
    },
    {
      "step": 5000,
      "train_loss": 7.7998762130737305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11591971217421815,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11098689865320921
    },
    {
      "step": 5500,
      "train_loss": 7.824387550354004,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11542841861955822,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11133925203466788
    },
    {
      "step": 6000,
      "train_loss": 7.789403915405273,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11714270053198561,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1105143079184927
    },
    {
      "step": 6500,
      "train_loss": 7.800105094909668,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11639802111312747,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1097639916697517
    },
    {
      "step": 7000,
      "train_loss": 7.797211647033691,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11630695121129975,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11213773227063939
    },
    {
      "step": 7500,
      "train_loss": 7.80075216293335,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11750651802867651,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11221121432026848
    },
    {
      "step": 8000,
      "train_loss": 7.804688453674316,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11707858898444101,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11410817044088617
    },
    {
      "step": 8500,
      "train_loss": 7.81658935546875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11690853582695127,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11383345379726961
    },
    {
      "step": 9000,
      "train_loss": 7.7926201820373535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1172827843693085,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11178470798768103
    },
    {
      "step": 9500,
      "train_loss": 7.775487422943115,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11859298555646092,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11386703653261065
    },
    {
      "step": 10000,
      "train_loss": 7.759500026702881,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11870791134424508,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11291582905687392
    },
    {
      "step": 10500,
      "train_loss": 7.783870697021484,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11848807329079136,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11025326594244689
    },
    {
      "step": 11000,
      "train_loss": 7.734534740447998,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11902030988130718,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11294285778421909
    },
    {
      "step": 11500,
      "train_loss": 7.754580020904541,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11984780500642955,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.110279087908566
    },
    {
      "step": 12000,
      "train_loss": 7.759180068969727,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11997957184212282,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11045835417462513
    },
    {
      "step": 12500,
      "train_loss": 7.749756813049316,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12102701386902481,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10963696683757007
    },
    {
      "step": 13000,
      "train_loss": 7.754622459411621,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12121939013013616,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10867536813020706
    },
    {
      "step": 13500,
      "train_loss": 7.703637599945068,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12172639049822465,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10902901639929041
    },
    {
      "step": 14000,
      "train_loss": 7.647228717803955,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12138674076413736,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10644582676468417
    },
    {
      "step": 14500,
      "train_loss": 7.6849799156188965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12145305523881689,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10246943694073707
    },
    {
      "step": 15000,
      "train_loss": 7.714879989624023,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12108881358290091,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1023082003230229
    },
    {
      "step": 15500,
      "train_loss": 7.63900089263916,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12178019806742668,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10278111562365666
    },
    {
      "step": 16000,
      "train_loss": 7.702034950256348,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12087229185272008,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10165450361091644
    },
    {
      "step": 16500,
      "train_loss": 7.726351737976074,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12108794663799927,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1026718519278802
    },
    {
      "step": 17000,
      "train_loss": 7.687373161315918,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1216139230527915,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09857819805620238
    },
    {
      "step": 17500,
      "train_loss": 7.69771671295166,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1217246099258773,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09923162136692554
    },
    {
      "step": 18000,
      "train_loss": 7.6447930335998535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12192833493463695,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10037605481920764
    },
    {
      "step": 18500,
      "train_loss": 7.680201053619385,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12194794556125998,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10000254039186984
    },
    {
      "step": 19000,
      "train_loss": 7.692282199859619,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1221103195566684,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10130618017865345
    },
    {
      "step": 19500,
      "train_loss": 7.695809364318848,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12232860998483375,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09950794064207003
    },
    {
      "step": 20000,
      "train_loss": 7.647331237792969,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1225591825786978,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10024224675726146
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.1225591825786978,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr1e-03_st20000_s1_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st20000_s2.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 2,
  "seed": 1020000,
  "name": "h2h_strengthen_C2_lr1e-03_st20000_s2",
  "role": "sweep",
  "lr": 0.001,
  "steps": 20000,
  "capacity": "C2",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "step_count": 20000,
  "wall_s": 4788.106866836548,
  "s_per_step": 0.2394053433418274,
  "n_params": 44613632,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.56930923461914,
  "loss_final_mean5": 7.588474273681641,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.858072280883789,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11396813957253471,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11387377174105495
    },
    {
      "step": 1000,
      "train_loss": 7.814732074737549,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11450075823813677,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11443216324551031
    },
    {
      "step": 1500,
      "train_loss": 7.776595592498779,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1142119268188253,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11392310302471742
    },
    {
      "step": 2000,
      "train_loss": 7.78227424621582,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11629903671564534,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11275047494564205
    },
    {
      "step": 2500,
      "train_loss": 7.777022838592529,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1158058054279536,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11271098133875057
    },
    {
      "step": 3000,
      "train_loss": 7.732091426849365,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11692247976316139,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11453217279631644
    },
    {
      "step": 3500,
      "train_loss": 7.764337539672852,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11933433671947569,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11431206029374152
    },
    {
      "step": 4000,
      "train_loss": 7.750700950622559,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11870947701390833,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11426829028641805
    },
    {
      "step": 4500,
      "train_loss": 7.728479862213135,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12001028418308124,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1150766700739041
    },
    {
      "step": 5000,
      "train_loss": 7.731109619140625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12166473810793832,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11033340624999255
    },
    {
      "step": 5500,
      "train_loss": 7.730527400970459,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12057594355428591,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1139636667794548
    },
    {
      "step": 6000,
      "train_loss": 7.758321762084961,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12104044546140358,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11337057175114751
    },
    {
      "step": 6500,
      "train_loss": 7.7726593017578125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12221204384695739,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11372889089398086
    },
    {
      "step": 7000,
      "train_loss": 7.721098899841309,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1233630157657899,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11176615569274873
    },
    {
      "step": 7500,
      "train_loss": 7.700116157531738,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1239080626401119,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11275322461733595
    },
    {
      "step": 8000,
      "train_loss": 7.744121551513672,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12389982072636485,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11225232144352049
    },
    {
      "step": 8500,
      "train_loss": 7.733041763305664,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12258538114838302,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11337449488928542
    },
    {
      "step": 9000,
      "train_loss": 7.72673225402832,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12343717005569488,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11278338002739474
    },
    {
      "step": 9500,
      "train_loss": 7.685547351837158,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12354076252086088,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11220104258973151
    },
    {
      "step": 10000,
      "train_loss": 7.692432880401611,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12287919304799289,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11206117289839312
    },
    {
      "step": 10500,
      "train_loss": 7.745523452758789,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12442051875405014,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11114761844510213
    },
    {
      "step": 11000,
      "train_loss": 7.6414079666137695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12503008777275681,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11293587839463726
    },
    {
      "step": 11500,
      "train_loss": 7.715743064880371,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12499088904587552,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11295788077404723
    },
    {
      "step": 12000,
      "train_loss": 7.675631046295166,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12574571260483935,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11053335346514359
    },
    {
      "step": 12500,
      "train_loss": 7.65718412399292,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12671417207457125,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1098605862352997
    },
    {
      "step": 13000,
      "train_loss": 7.645805835723877,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12677053577499464,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1103790708584711
    },
    {
      "step": 13500,
      "train_loss": 7.610309600830078,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12814522586995736,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11160727142123505
    },
    {
      "step": 14000,
      "train_loss": 7.570499420166016,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12811328849056736,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10942428099224344
    },
    {
      "step": 14500,
      "train_loss": 7.5896382331848145,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12845360016217455,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1108196183340624
    },
    {
      "step": 15000,
      "train_loss": 7.591616153717041,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12756980455014855,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11034956004004925
    },
    {
      "step": 15500,
      "train_loss": 7.589356422424316,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12838801025645807,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11136045143939555
    },
    {
      "step": 16000,
      "train_loss": 7.643320083618164,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1286045092274435,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11093037761747837
    },
    {
      "step": 16500,
      "train_loss": 7.636025428771973,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12889357371022925,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11109486152417958
    },
    {
      "step": 17000,
      "train_loss": 7.617449760437012,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12917949602706358,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10795596288517118
    },
    {
      "step": 17500,
      "train_loss": 7.560426712036133,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12945016316371039,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10936111048795283
    },
    {
      "step": 18000,
      "train_loss": 7.589969635009766,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12956846790621057,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10805816884385422
    },
    {
      "step": 18500,
      "train_loss": 7.580056190490723,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12904131569666788,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10754666419234127
    },
    {
      "step": 19000,
      "train_loss": 7.646286487579346,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12960226950235665,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10678758792346343
    },
    {
      "step": 19500,
      "train_loss": 7.5130133628845215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12932296976214275,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10662116954335943
    },
    {
      "step": 20000,
      "train_loss": 7.562612533569336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12959109840448946,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10652868408942595
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.12959109840448946,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr1e-03_st20000_s2_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st60000_s0.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_strengthen_C2_lr1e-03_st60000_s0",
  "role": "sweep",
  "lr": 0.001,
  "steps": 60000,
  "capacity": "C2",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 14366.961688041687,
  "s_per_step": 0.23944936146736145,
  "n_params": 44613632,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.631038665771484,
  "loss_final_mean5": 7.389603137969971,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.8597798347473145,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11330917471786961,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11319409677525982
    },
    {
      "step": 1000,
      "train_loss": 7.81313943862915,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11430836596991867,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11298870027530938
    },
    {
      "step": 1500,
      "train_loss": 7.765929222106934,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1149549360270612,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11372309766011313
    },
    {
      "step": 2000,
      "train_loss": 7.833658695220947,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11537562822923064,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11352504772366956
    },
    {
      "step": 2500,
      "train_loss": 7.817070960998535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11383095110068098,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11323351773899049
    },
    {
      "step": 3000,
      "train_loss": 7.8467254638671875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11401248892070726,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11451721988851205
    },
    {
      "step": 3500,
      "train_loss": 7.81268310546875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11411516164662316,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1128533823066391
    },
    {
      "step": 4000,
      "train_loss": 7.839026927947998,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11384450871264562,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1140154252643697
    },
    {
      "step": 4500,
      "train_loss": 7.821819305419922,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11487827898235992,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11400272464379668
    },
    {
      "step": 5000,
      "train_loss": 7.806371688842773,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11500768520636484,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11347311566350982
    },
    {
      "step": 5500,
      "train_loss": 7.706470489501953,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11592708469834179,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11311573127750307
    },
    {
      "step": 6000,
      "train_loss": 7.704699993133545,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11565692815929651,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11254976538475603
    },
    {
      "step": 6500,
      "train_loss": 7.7792134284973145,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11577568808570504,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11167677328921854
    },
    {
      "step": 7000,
      "train_loss": 7.781333923339844,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11671328818192706,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11394019518047571
    },
    {
      "step": 7500,
      "train_loss": 7.7735161781311035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11835242382949218,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11270007980056107
    },
    {
      "step": 8000,
      "train_loss": 7.746657848358154,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11723223677836359,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11463149322662503
    },
    {
      "step": 8500,
      "train_loss": 7.809930801391602,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11738514160970226,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11307697655865923
    },
    {
      "step": 9000,
      "train_loss": 7.774608612060547,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11673329817131162,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11385170521680266
    },
    {
      "step": 9500,
      "train_loss": 7.788275718688965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11725085240323097,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11324161977972835
    },
    {
      "step": 10000,
      "train_loss": 7.697646141052246,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1187904765829444,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11437759705586359
    },
    {
      "step": 10500,
      "train_loss": 7.745491981506348,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11818229302298278,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1138283900800161
    },
    {
      "step": 11000,
      "train_loss": 7.712668418884277,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11879926698748022,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11391873366665095
    },
    {
      "step": 11500,
      "train_loss": 7.742128372192383,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11907046829583123,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11424353200709447
    },
    {
      "step": 12000,
      "train_loss": 7.7631144523620605,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12023514934116974,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11458295967895538
    },
    {
      "step": 12500,
      "train_loss": 7.676390647888184,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12005400273483247,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11346298729768023
    },
    {
      "step": 13000,
      "train_loss": 7.7466816902160645,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12023829022655264,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11383294221013784
    },
    {
      "step": 13500,
      "train_loss": 7.672948360443115,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12050238507799804,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11480996990576386
    },
    {
      "step": 14000,
      "train_loss": 7.717613220214844,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12019440316362306,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11497956997482106
    },
    {
      "step": 14500,
      "train_loss": 7.711503505706787,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1211898002657108,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11297058401396498
    },
    {
      "step": 15000,
      "train_loss": 7.7162766456604,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12053885048953816,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11230787192471325
    },
    {
      "step": 15500,
      "train_loss": 7.723823547363281,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12155221070861444,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1093562783789821
    },
    {
      "step": 16000,
      "train_loss": 7.571467399597168,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12190822639968246,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11289939406560734
    },
    {
      "step": 16500,
      "train_loss": 7.659517288208008,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12361578224226832,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11260990024311468
    },
    {
      "step": 17000,
      "train_loss": 7.628884792327881,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12089190527331084,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11193336412543431
    },
    {
      "step": 17500,
      "train_loss": 7.687078952789307,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12093059183098376,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10989121871534735
    },
    {
      "step": 18000,
      "train_loss": 7.686183929443359,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12227705516852438,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10934720153454691
    },
    {
      "step": 18500,
      "train_loss": 7.687735557556152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12284824950620532,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11205693508964032
    },
    {
      "step": 19000,
      "train_loss": 7.697235107421875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12385063315741718,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11326086550252512
    },
    {
      "step": 19500,
      "train_loss": 7.66460657119751,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12292146688560024,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11112156749004498
    },
    {
      "step": 20000,
      "train_loss": 7.666850566864014,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12353056215215474,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10937192029086873
    },
    {
      "step": 20500,
      "train_loss": 7.661853790283203,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12328030430944636,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11076751537621021
    },
    {
      "step": 21000,
      "train_loss": 7.713528633117676,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12309335265308619,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11251676024403423
    },
    {
      "step": 21500,
      "train_loss": 7.6788740158081055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12409514043247327,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11165408394299448
    },
    {
      "step": 22000,
      "train_loss": 7.657925128936768,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12257999327266589,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11218442395329475
    },
    {
      "step": 22500,
      "train_loss": 7.672407150268555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12271646555745974,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11229254881618544
    },
    {
      "step": 23000,
      "train_loss": 7.684490203857422,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12262648181058466,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11231672094436362
    },
    {
      "step": 23500,
      "train_loss": 7.675095081329346,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12430158327333629,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11254703265149146
    },
    {
      "step": 24000,
      "train_loss": 7.611830711364746,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12394669582135975,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11296985443914309
    },
    {
      "step": 24500,
      "train_loss": 7.597898006439209,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1226659879903309,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1114960991544649
    },
    {
      "step": 25000,
      "train_loss": 7.645452976226807,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12526183744193986,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1122821043827571
    },
    {
      "step": 25500,
      "train_loss": 7.649507522583008,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12495150993345305,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1120816778857261
    },
    {
      "step": 26000,
      "train_loss": 7.693272590637207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12459308299003169,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11057286628056318
    },
    {
      "step": 26500,
      "train_loss": 7.641069412231445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12578988063614815,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1117474915808998
    },
    {
      "step": 27000,
      "train_loss": 7.663240432739258,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12664379691705108,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11281182448146865
    },
    {
      "step": 27500,
      "train_loss": 7.679821014404297,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12539218226447701,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11116792302345857
    },
    {
      "step": 28000,
      "train_loss": 7.687066555023193,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12562488636467606,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11222874163649976
    },
    {
      "step": 28500,
      "train_loss": 7.658846378326416,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12552291370229796,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1136917196563445
    },
    {
      "step": 29000,
      "train_loss": 7.613430500030518,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12778290989808738,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11362263571936637
    },
    {
      "step": 29500,
      "train_loss": 7.581944942474365,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1300929569406435,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11307730461703613
    },
    {
      "step": 30000,
      "train_loss": 7.519341468811035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1296840191935189,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11426488868892193
    },
    {
      "step": 30500,
      "train_loss": 7.625408172607422,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1290445561753586,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11272085760720074
    },
    {
      "step": 31000,
      "train_loss": 7.677945137023926,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1277354076737538,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11057592235738412
    },
    {
      "step": 31500,
      "train_loss": 7.531085014343262,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1276485314592719,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1106913000694476
    },
    {
      "step": 32000,
      "train_loss": 7.624381065368652,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12820772727718577,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11322418024064973
    },
    {
      "step": 32500,
      "train_loss": 7.587470054626465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12615582713624462,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1118162875645794
    },
    {
      "step": 33000,
      "train_loss": 7.616922378540039,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1276223476161249,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11260468285763636
    },
    {
      "step": 33500,
      "train_loss": 7.535333156585693,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12898100941674784,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11234522925224155
    },
    {
      "step": 34000,
      "train_loss": 7.54445219039917,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1284649065346457,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1128462182241492
    },
    {
      "step": 34500,
      "train_loss": 7.711383819580078,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1283649165998213,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11395586194703355
    },
    {
      "step": 35000,
      "train_loss": 7.632699489593506,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1287315017543733,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1134356886614114
    },
    {
      "step": 35500,
      "train_loss": 7.605405807495117,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12871289893519133,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11312927427934483
    },
    {
      "step": 36000,
      "train_loss": 7.580479145050049,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12981242081150413,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11222491727676243
    },
    {
      "step": 36500,
      "train_loss": 7.504734992980957,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12932936853030697,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11089011520380154
    },
    {
      "step": 37000,
      "train_loss": 7.547995090484619,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12948930746642873,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11141329316888005
    },
    {
      "step": 37500,
      "train_loss": 7.494917392730713,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1294479229254648,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11147448210977018
    },
    {
      "step": 38000,
      "train_loss": 7.537333965301514,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1295006774016656,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11099176167044789
    },
    {
      "step": 38500,
      "train_loss": 7.5370049476623535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1289044384029694,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11276980262482539
    },
    {
      "step": 39000,
      "train_loss": 7.492206573486328,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13007761986227706,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11204564193030819
    },
    {
      "step": 39500,
      "train_loss": 7.509580612182617,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13053262582980096,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11235093756113201
    },
    {
      "step": 40000,
      "train_loss": 7.5273613929748535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13047536252997816,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11244905000785366
    },
    {
      "step": 40500,
      "train_loss": 7.544908046722412,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13062384235672653,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11285036953631788
    },
    {
      "step": 41000,
      "train_loss": 7.526517868041992,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1299597073229961,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11293741315603256
    },
    {
      "step": 41500,
      "train_loss": 7.497112274169922,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13002622459316626,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11294832808198407
    },
    {
      "step": 42000,
      "train_loss": 7.556213855743408,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13101852824911475,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1136985890334472
    },
    {
      "step": 42500,
      "train_loss": 7.555578231811523,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1304910842445679,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11258059984538704
    },
    {
      "step": 43000,
      "train_loss": 7.473711013793945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13047703861957416,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11182397470111027
    },
    {
      "step": 43500,
      "train_loss": 7.535257816314697,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.131420218560379,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11327448900556192
    },
    {
      "step": 44000,
      "train_loss": 7.517947673797607,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1316284920903854,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1125080389319919
    },
    {
      "step": 44500,
      "train_loss": 7.484084129333496,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13161517668049783,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11260902864160016
    },
    {
      "step": 45000,
      "train_loss": 7.569532871246338,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13212002016371116,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11202578339725733
    },
    {
      "step": 45500,
      "train_loss": 7.47488260269165,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13218132051406428,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11224984435830265
    },
    {
      "step": 46000,
      "train_loss": 7.4416069984436035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13112444011494517,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1111611925298348
    },
    {
      "step": 46500,
      "train_loss": 7.506398677825928,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13148343958891928,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11141405359376222
    },
    {
      "step": 47000,
      "train_loss": 7.459616184234619,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13186477642739192,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11136833357159048
    },
    {
      "step": 47500,
      "train_loss": 7.514214038848877,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1321391703095287,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11128698982065544
    },
    {
      "step": 48000,
      "train_loss": 7.622621059417725,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1318893960560672,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10961608996149153
    },
    {
      "step": 48500,
      "train_loss": 7.426772117614746,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13158038904657587,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11031164968153462
    },
    {
      "step": 49000,
      "train_loss": 7.480714797973633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13168364885495976,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10967854660702869
    },
    {
      "step": 49500,
      "train_loss": 7.51048469543457,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13183024781756103,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10967743635410443
    },
    {
      "step": 50000,
      "train_loss": 7.487885475158691,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13229839771520346,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11063994327560067
    },
    {
      "step": 50500,
      "train_loss": 7.504878997802734,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13247537577990443,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11073019413743168
    },
    {
      "step": 51000,
      "train_loss": 7.369619846343994,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13267881638603285,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11115834634983912
    },
    {
      "step": 51500,
      "train_loss": 7.468574047088623,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13303047086810693,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11069772264454514
    },
    {
      "step": 52000,
      "train_loss": 7.453960418701172,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1332174584385939,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10991440212819725
    },
    {
      "step": 52500,
      "train_loss": 7.363674163818359,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1329392233164981,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10931920271832496
    },
    {
      "step": 53000,
      "train_loss": 7.461635589599609,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1327886677463539,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10894355206983164
    },
    {
      "step": 53500,
      "train_loss": 7.468947410583496,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13321494951378554,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10863761341897771
    },
    {
      "step": 54000,
      "train_loss": 7.4585371017456055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13305885472800583,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10870765498839319
    },
    {
      "step": 54500,
      "train_loss": 7.427529811859131,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13346801226725802,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10893980058608577
    },
    {
      "step": 55000,
      "train_loss": 7.43690299987793,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13367309502791613,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10857427451992407
    },
    {
      "step": 55500,
      "train_loss": 7.487627983093262,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1333635714254342,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10884513601195067
    },
    {
      "step": 56000,
      "train_loss": 7.4567155838012695,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1338562709861435,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10900665784720331
    },
    {
      "step": 56500,
      "train_loss": 7.423872470855713,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13370978995226324,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10866126057226211
    },
    {
      "step": 57000,
      "train_loss": 7.372765064239502,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13389490550616756,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10953584092203528
    },
    {
      "step": 57500,
      "train_loss": 7.5171003341674805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13399625313468277,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10864345671143383
    },
    {
      "step": 58000,
      "train_loss": 7.363324165344238,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13405230874195695,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10865100845694542
    },
    {
      "step": 58500,
      "train_loss": 7.467257976531982,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13386577280471101,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.108246281335596
    },
    {
      "step": 59000,
      "train_loss": 7.441740036010742,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13414463843218982,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10873980791075155
    },
    {
      "step": 59500,
      "train_loss": 7.381402015686035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1340883481898345,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10854960762662813
    },
    {
      "step": 60000,
      "train_loss": 7.347009658813477,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1341413150075823,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10819892369909212
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.1341413150075823,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr1e-03_st60000_s0_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st60000_s1.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 1,
  "seed": 1010000,
  "name": "h2h_strengthen_C2_lr1e-03_st60000_s1",
  "role": "sweep",
  "lr": 0.001,
  "steps": 60000,
  "capacity": "C2",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 14371.160837888718,
  "s_per_step": 0.2395193472981453,
  "n_params": 44613632,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.512657165527344,
  "loss_final_mean5": 7.321181297302246,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.826503753662109,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11471009097294882,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11460848653223366
    },
    {
      "step": 1000,
      "train_loss": 7.803831100463867,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11542943358654156,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11335554934339598
    },
    {
      "step": 1500,
      "train_loss": 7.785572052001953,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11734168347902596,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11416241590632126
    },
    {
      "step": 2000,
      "train_loss": 7.798978805541992,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11627278389642015,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11475378938484937
    },
    {
      "step": 2500,
      "train_loss": 7.764569282531738,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11759504931978881,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11459991370793432
    },
    {
      "step": 3000,
      "train_loss": 7.788468837738037,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11856989987427369,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11491396703058854
    },
    {
      "step": 3500,
      "train_loss": 7.7491607666015625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1181431264267303,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1148346493137069
    },
    {
      "step": 4000,
      "train_loss": 7.794193267822266,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11770377226639539,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11338189721573144
    },
    {
      "step": 4500,
      "train_loss": 7.744399070739746,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11865233053686097,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11177345196483657
    },
    {
      "step": 5000,
      "train_loss": 7.811566352844238,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1187868295237422,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11449376429663971
    },
    {
      "step": 5500,
      "train_loss": 7.784253120422363,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11976462526945397,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11163964756997302
    },
    {
      "step": 6000,
      "train_loss": 7.786200523376465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11988235340686515,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11192301445407793
    },
    {
      "step": 6500,
      "train_loss": 7.761137962341309,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12004870997043326,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11139543820172548
    },
    {
      "step": 7000,
      "train_loss": 7.70064115524292,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12069674878148362,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1120332982391119
    },
    {
      "step": 7500,
      "train_loss": 7.741750240325928,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12282723089447245,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11332009092438966
    },
    {
      "step": 8000,
      "train_loss": 7.757240295410156,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12185554101597518,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11111718404572457
    },
    {
      "step": 8500,
      "train_loss": 7.687932014465332,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12181915668770671,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11118435679236427
    },
    {
      "step": 9000,
      "train_loss": 7.717114448547363,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12004835292464122,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10207178955897689
    },
    {
      "step": 9500,
      "train_loss": 7.711733818054199,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12089157308219001,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10852987959515303
    },
    {
      "step": 10000,
      "train_loss": 7.7768073081970215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12056827917695045,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10463466984219849
    },
    {
      "step": 10500,
      "train_loss": 7.692536354064941,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1206367916893214,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11066207563271746
    },
    {
      "step": 11000,
      "train_loss": 7.784061431884766,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12289610598236322,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10838166816392913
    },
    {
      "step": 11500,
      "train_loss": 7.668998718261719,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12115571222966537,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11149787117028609
    },
    {
      "step": 12000,
      "train_loss": 7.657530784606934,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1222621813067235,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10983706940896809
    },
    {
      "step": 12500,
      "train_loss": 7.770751476287842,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12169456464471295,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11070872651180252
    },
    {
      "step": 13000,
      "train_loss": 7.698018550872803,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12298863747855648,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10269256687024608
    },
    {
      "step": 13500,
      "train_loss": 7.660818099975586,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12347192550078034,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10806169378338382
    },
    {
      "step": 14000,
      "train_loss": 7.688253402709961,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12389998463913798,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11273684533080086
    },
    {
      "step": 14500,
      "train_loss": 7.705885410308838,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12626457499573007,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10751646244898438
    },
    {
      "step": 15000,
      "train_loss": 7.673369407653809,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1260659671970643,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10413866624003276
    },
    {
      "step": 15500,
      "train_loss": 7.629644870758057,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12762285402277485,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.06862008332973346
    },
    {
      "step": 16000,
      "train_loss": 7.592520713806152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12701708578970283,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10321198188466951
    },
    {
      "step": 16500,
      "train_loss": 7.656763076782227,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12653608212713152,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09668995667016134
    },
    {
      "step": 17000,
      "train_loss": 7.696979999542236,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12592318293172866,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10556936054490507
    },
    {
      "step": 17500,
      "train_loss": 7.62042760848999,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12604476261185482,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09973734454251826
    },
    {
      "step": 18000,
      "train_loss": 7.667107105255127,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12824003910645843,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09944792476017028
    },
    {
      "step": 18500,
      "train_loss": 7.610874652862549,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12797247752314433,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09923787042498589
    },
    {
      "step": 19000,
      "train_loss": 7.583914279937744,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1286278734332882,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0967788768466562
    },
    {
      "step": 19500,
      "train_loss": 7.588804721832275,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12774231034563854,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09468099125660956
    },
    {
      "step": 20000,
      "train_loss": 7.644514083862305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12616258603520691,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10042538325069472
    },
    {
      "step": 20500,
      "train_loss": 7.6214494705200195,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12840854917885736,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08830751886125654
    },
    {
      "step": 21000,
      "train_loss": 7.560669422149658,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12707542965654284,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0911986309220083
    },
    {
      "step": 21500,
      "train_loss": 7.516815662384033,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12850679300026968,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10759799589868635
    },
    {
      "step": 22000,
      "train_loss": 7.588589668273926,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1299907075590454,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08321656417683698
    },
    {
      "step": 22500,
      "train_loss": 7.575255393981934,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12925077875843272,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09426170884398744
    },
    {
      "step": 23000,
      "train_loss": 7.6629767417907715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12971870665205643,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0893311035761144
    },
    {
      "step": 23500,
      "train_loss": 7.567328929901123,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13132526335539296,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10155598557321355
    },
    {
      "step": 24000,
      "train_loss": 7.636958122253418,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13185142213478684,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10005480563268065
    },
    {
      "step": 24500,
      "train_loss": 7.484373569488525,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1316255711717531,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10161938407691196
    },
    {
      "step": 25000,
      "train_loss": 7.544681072235107,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13000387488864362,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10645041457610205
    },
    {
      "step": 25500,
      "train_loss": 7.560975074768066,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13036609237315133,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09837717836489901
    },
    {
      "step": 26000,
      "train_loss": 7.552196979522705,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1290713232010603,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09467778110411018
    },
    {
      "step": 26500,
      "train_loss": 7.521983623504639,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12945790932280943,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09774205827852711
    },
    {
      "step": 27000,
      "train_loss": 7.614037036895752,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13078653492266312,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09340556163806468
    },
    {
      "step": 27500,
      "train_loss": 7.603831768035889,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13242206402355805,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0970711688278243
    },
    {
      "step": 28000,
      "train_loss": 7.536646366119385,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13125849195057526,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09725137980422005
    },
    {
      "step": 28500,
      "train_loss": 7.566104888916016,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1316266359644942,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09256377219571732
    },
    {
      "step": 29000,
      "train_loss": 7.583209991455078,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1316757146269083,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09796307637589052
    },
    {
      "step": 29500,
      "train_loss": 7.494869709014893,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1329525801120326,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0916571662237402
    },
    {
      "step": 30000,
      "train_loss": 7.602343559265137,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13317677687155083,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09031203138874844
    },
    {
      "step": 30500,
      "train_loss": 7.5187225341796875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13446294696768746,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09787955903448164
    },
    {
      "step": 31000,
      "train_loss": 7.376005172729492,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13443691009888425,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08977197876083665
    },
    {
      "step": 31500,
      "train_loss": 7.451329231262207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1347847513970919,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09327306426712312
    },
    {
      "step": 32000,
      "train_loss": 7.484683513641357,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1359022383694537,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10337375605013222
    },
    {
      "step": 32500,
      "train_loss": 7.441712379455566,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13519580336287618,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0902781194599811
    },
    {
      "step": 33000,
      "train_loss": 7.538978099822998,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13565484003629535,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09978381294058636
    },
    {
      "step": 33500,
      "train_loss": 7.490571022033691,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13581403286661953,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10633082140702754
    },
    {
      "step": 34000,
      "train_loss": 7.50691032409668,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1368118550744839,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1026844477164559
    },
    {
      "step": 34500,
      "train_loss": 7.465847015380859,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13616245274897665,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10527070227544755
    },
    {
      "step": 35000,
      "train_loss": 7.460622787475586,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13737836707150564,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10372238495619968
    },
    {
      "step": 35500,
      "train_loss": 7.403713703155518,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13712034554919228,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09913082519778982
    },
    {
      "step": 36000,
      "train_loss": 7.498868942260742,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13743714918382466,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08441549685085192
    },
    {
      "step": 36500,
      "train_loss": 7.4372239112854,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13684671110240743,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08694007326266728
    },
    {
      "step": 37000,
      "train_loss": 7.473484992980957,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13773108617169783,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09267405551509
    },
    {
      "step": 37500,
      "train_loss": 7.402281284332275,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13623336737509817,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08916335974936374
    },
    {
      "step": 38000,
      "train_loss": 7.516438961029053,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.136733082938008,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09094195775105618
    },
    {
      "step": 38500,
      "train_loss": 7.511798858642578,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13609058258589357,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08865370316198096
    },
    {
      "step": 39000,
      "train_loss": 7.356629848480225,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13621103449258953,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08311097309342586
    },
    {
      "step": 39500,
      "train_loss": 7.548161029815674,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1367736451793462,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09156573587097228
    },
    {
      "step": 40000,
      "train_loss": 7.415346145629883,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13677172869211063,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08593512038351037
    },
    {
      "step": 40500,
      "train_loss": 7.3343305587768555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13799487316282466,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0872438772348687
    },
    {
      "step": 41000,
      "train_loss": 7.397356986999512,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13775260472903028,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08930842153495178
    },
    {
      "step": 41500,
      "train_loss": 7.433567523956299,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13686393364332616,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08831917468341999
    },
    {
      "step": 42000,
      "train_loss": 7.4450531005859375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13724871003068984,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09137425574590452
    },
    {
      "step": 42500,
      "train_loss": 7.421831130981445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13778894441202283,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0922454149404075
    },
    {
      "step": 43000,
      "train_loss": 7.374530792236328,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13623455230845138,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08961928021744825
    },
    {
      "step": 43500,
      "train_loss": 7.380859375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1375109957298264,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0922437867266126
    },
    {
      "step": 44000,
      "train_loss": 7.410948753356934,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13690465572290123,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08818045552470721
    },
    {
      "step": 44500,
      "train_loss": 7.3925042152404785,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13791522686369717,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09004044815083034
    },
    {
      "step": 45000,
      "train_loss": 7.36421012878418,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13792381068924442,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08830680410028435
    },
    {
      "step": 45500,
      "train_loss": 7.361188888549805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1375806001597084,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09118942168424837
    },
    {
      "step": 46000,
      "train_loss": 7.3951263427734375,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13795363093959168,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09044611451099627
    },
    {
      "step": 46500,
      "train_loss": 7.33184289932251,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1384855819051154,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08902634269907139
    },
    {
      "step": 47000,
      "train_loss": 7.378464221954346,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1386059527285397,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08668708149343729
    },
    {
      "step": 47500,
      "train_loss": 7.406359672546387,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13864182849647477,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0881910783064086
    },
    {
      "step": 48000,
      "train_loss": 7.4251909255981445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13881394953932613,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08820785346324556
    },
    {
      "step": 48500,
      "train_loss": 7.415491104125977,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1402692271512933,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08794681046856567
    },
    {
      "step": 49000,
      "train_loss": 7.310202121734619,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1400236810441129,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09155356106930412
    },
    {
      "step": 49500,
      "train_loss": 7.35316801071167,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13944490195717663,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0906897472741548
    },
    {
      "step": 50000,
      "train_loss": 7.349065780639648,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14013334742048755,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09150508572929539
    },
    {
      "step": 50500,
      "train_loss": 7.263944625854492,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13993727799970657,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09086130250943825
    },
    {
      "step": 51000,
      "train_loss": 7.341202735900879,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14026367530459538,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09092686159419827
    },
    {
      "step": 51500,
      "train_loss": 7.422202110290527,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14023214764893055,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.08929822238860652
    },
    {
      "step": 52000,
      "train_loss": 7.3495683670043945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1405695116845891,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09108473750529811
    },
    {
      "step": 52500,
      "train_loss": 7.376979351043701,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1409069667570293,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09196153492666781
    },
    {
      "step": 53000,
      "train_loss": 7.338198184967041,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.140611729293596,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09000079435645603
    },
    {
      "step": 53500,
      "train_loss": 7.292306900024414,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14076287008356303,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09275941611849703
    },
    {
      "step": 54000,
      "train_loss": 7.286843299865723,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14104375208262354,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09038193777087145
    },
    {
      "step": 54500,
      "train_loss": 7.368121147155762,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14035996788879856,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09215521343867294
    },
    {
      "step": 55000,
      "train_loss": 7.3510518074035645,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1411408795393072,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09078353061340749
    },
    {
      "step": 55500,
      "train_loss": 7.355401992797852,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14061505877180025,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09009328644606285
    },
    {
      "step": 56000,
      "train_loss": 7.310765266418457,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1407042182981968,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09165483113611117
    },
    {
      "step": 56500,
      "train_loss": 7.2771382331848145,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14043045038124546,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09183267681510188
    },
    {
      "step": 57000,
      "train_loss": 7.352240562438965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1409689211868681,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09159752179402858
    },
    {
      "step": 57500,
      "train_loss": 7.367147445678711,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14136357163079083,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09190910164033994
    },
    {
      "step": 58000,
      "train_loss": 7.2956976890563965,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1407964279060252,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09263140874099918
    },
    {
      "step": 58500,
      "train_loss": 7.280754089355469,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14131691394140944,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09175841539399698
    },
    {
      "step": 59000,
      "train_loss": 7.2457194328308105,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1413974320748821,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09208466569543816
    },
    {
      "step": 59500,
      "train_loss": 7.277112007141113,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14124824642203748,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09262539917835966
    },
    {
      "step": 60000,
      "train_loss": 7.399839878082275,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14124943810747936,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09180587687296793
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.14124943810747936,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr1e-03_st60000_s1_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr1e-03_st60000_s2.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 2,
  "seed": 1020000,
  "name": "h2h_strengthen_C2_lr1e-03_st60000_s2",
  "role": "sweep",
  "lr": 0.001,
  "steps": 60000,
  "capacity": "C2",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "step_count": 60000,
  "wall_s": 14386.426447868347,
  "s_per_step": 0.23977377413113912,
  "n_params": 44613632,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.56930923461914,
  "loss_final_mean5": 7.30673131942749,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.846120357513428,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11401115579064935,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11393439857056364
    },
    {
      "step": 1000,
      "train_loss": 7.812593460083008,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11446574807632715,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11447685700841248
    },
    {
      "step": 1500,
      "train_loss": 7.814576148986816,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11393965152092278,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11393383634276688
    },
    {
      "step": 2000,
      "train_loss": 7.83702278137207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11466149525949731,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11428607295965776
    },
    {
      "step": 2500,
      "train_loss": 7.804041862487793,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11451785947429016,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11383355653379112
    },
    {
      "step": 3000,
      "train_loss": 7.825394630432129,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1149334852816537,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11435902578523383
    },
    {
      "step": 3500,
      "train_loss": 7.808828830718994,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1151065289741382,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11375636339653283
    },
    {
      "step": 4000,
      "train_loss": 7.772569179534912,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1164416340761818,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11441377265146002
    },
    {
      "step": 4500,
      "train_loss": 7.793837547302246,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1158016519038938,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1140876401332207
    },
    {
      "step": 5000,
      "train_loss": 7.765071392059326,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11846183816669509,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11431289650499821
    },
    {
      "step": 5500,
      "train_loss": 7.768725395202637,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11737128120148554,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11427499883575365
    },
    {
      "step": 6000,
      "train_loss": 7.779837608337402,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11735162109835073,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11441381421172991
    },
    {
      "step": 6500,
      "train_loss": 7.763954162597656,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11840909911552444,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11454840190708637
    },
    {
      "step": 7000,
      "train_loss": 7.751368522644043,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.117842449224554,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11387315182946622
    },
    {
      "step": 7500,
      "train_loss": 7.726190090179443,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1183516604360193,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1132407687837258
    },
    {
      "step": 8000,
      "train_loss": 7.774206161499023,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11845999420620501,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11139907455071807
    },
    {
      "step": 8500,
      "train_loss": 7.750467300415039,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1183120448840782,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11140186624834314
    },
    {
      "step": 9000,
      "train_loss": 7.733829498291016,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11800804501399398,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1122976498445496
    },
    {
      "step": 9500,
      "train_loss": 7.732986927032471,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11921724758576602,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11241283407434821
    },
    {
      "step": 10000,
      "train_loss": 7.696150779724121,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11955968802794814,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11190732376417145
    },
    {
      "step": 10500,
      "train_loss": 7.731070518493652,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12030818132916465,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1134453383856453
    },
    {
      "step": 11000,
      "train_loss": 7.673191547393799,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11919903091620654,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11341472686035559
    },
    {
      "step": 11500,
      "train_loss": 7.787651062011719,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11928278050618246,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11177924327785149
    },
    {
      "step": 12000,
      "train_loss": 7.69899845123291,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1193455655593425,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11300428124377504
    },
    {
      "step": 12500,
      "train_loss": 7.7129082679748535,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11862580018350855,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11095875775208697
    },
    {
      "step": 13000,
      "train_loss": 7.696821212768555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11963771341834217,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11066135147120804
    },
    {
      "step": 13500,
      "train_loss": 7.6631550788879395,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11921581404749304,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10997280268929899
    },
    {
      "step": 14000,
      "train_loss": 7.6983323097229,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12062364700250328,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10893082054099068
    },
    {
      "step": 14500,
      "train_loss": 7.726043701171875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12129872874356806,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10907131503336132
    },
    {
      "step": 15000,
      "train_loss": 7.677931785583496,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12075009156251326,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10772940499009565
    },
    {
      "step": 15500,
      "train_loss": 7.660662651062012,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12164495064644143,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11157516593812034
    },
    {
      "step": 16000,
      "train_loss": 7.6877570152282715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12181534036062658,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11057692638132721
    },
    {
      "step": 16500,
      "train_loss": 7.714484691619873,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12125169177306816,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10776210995391011
    },
    {
      "step": 17000,
      "train_loss": 7.657924652099609,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12263113970402628,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11005640990333632
    },
    {
      "step": 17500,
      "train_loss": 7.667457103729248,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12254598579602316,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10736837197327986
    },
    {
      "step": 18000,
      "train_loss": 7.614758491516113,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12485242588445544,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10394789645215496
    },
    {
      "step": 18500,
      "train_loss": 7.727969646453857,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12433172058081254,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10467226302716881
    },
    {
      "step": 19000,
      "train_loss": 7.663270473480225,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1239089741720818,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10210623440798372
    },
    {
      "step": 19500,
      "train_loss": 7.565320014953613,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12453001720132306,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10256650630617514
    },
    {
      "step": 20000,
      "train_loss": 7.640444278717041,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12389767752029002,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10573322081472725
    },
    {
      "step": 20500,
      "train_loss": 7.624699115753174,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12320950004504994,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10680821392452344
    },
    {
      "step": 21000,
      "train_loss": 7.542875289916992,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12426692666485906,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10408884874777868
    },
    {
      "step": 21500,
      "train_loss": 7.67387580871582,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12446194450603798,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10588578361785039
    },
    {
      "step": 22000,
      "train_loss": 7.664972305297852,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1259479834116064,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10239994165021926
    },
    {
      "step": 22500,
      "train_loss": 7.6198272705078125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1243674690485932,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10109147010371089
    },
    {
      "step": 23000,
      "train_loss": 7.678023338317871,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12312881444813684,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09960276284255087
    },
    {
      "step": 23500,
      "train_loss": 7.678716659545898,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12467864388599992,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10340746509609744
    },
    {
      "step": 24000,
      "train_loss": 7.619235515594482,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1264171470538713,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1047371766762808
    },
    {
      "step": 24500,
      "train_loss": 7.672680854797363,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12695320922648534,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10372234939131886
    },
    {
      "step": 25000,
      "train_loss": 7.506867408752441,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12808015529299155,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09339194232597947
    },
    {
      "step": 25500,
      "train_loss": 7.5318522453308105,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12821810616878793,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09906256769318134
    },
    {
      "step": 26000,
      "train_loss": 7.618183135986328,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1273495075874962,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1012957938364707
    },
    {
      "step": 26500,
      "train_loss": 7.596104621887207,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12945799203589559,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10092595627065748
    },
    {
      "step": 27000,
      "train_loss": 7.588354587554932,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12955355766462162,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09576364740496501
    },
    {
      "step": 27500,
      "train_loss": 7.662352085113525,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1279742038459517,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10227643063990399
    },
    {
      "step": 28000,
      "train_loss": 7.605800151824951,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12868281017290428,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10230666032293811
    },
    {
      "step": 28500,
      "train_loss": 7.631078720092773,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12905747955664992,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.097192365268711
    },
    {
      "step": 29000,
      "train_loss": 7.590982437133789,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13035883847624063,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10238904331345111
    },
    {
      "step": 29500,
      "train_loss": 7.552082061767578,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1300043073715642,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10169220541138202
    },
    {
      "step": 30000,
      "train_loss": 7.547111511230469,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1305992840207182,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10060671390965581
    },
    {
      "step": 30500,
      "train_loss": 7.515890121459961,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1310328019899316,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09956912387860939
    },
    {
      "step": 31000,
      "train_loss": 7.566749095916748,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1308602907229215,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09839078842196614
    },
    {
      "step": 31500,
      "train_loss": 7.575346946716309,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13156604510731995,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09717228991212323
    },
    {
      "step": 32000,
      "train_loss": 7.533609390258789,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.132997487380635,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09788157022558153
    },
    {
      "step": 32500,
      "train_loss": 7.456468105316162,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13198788464069366,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10117252607597038
    },
    {
      "step": 33000,
      "train_loss": 7.498096466064453,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13138191064354032,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10090300161391497
    },
    {
      "step": 33500,
      "train_loss": 7.481812477111816,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13188560091657564,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10311289230594411
    },
    {
      "step": 34000,
      "train_loss": 7.497409820556641,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.132432192156557,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10145920363720506
    },
    {
      "step": 34500,
      "train_loss": 7.505231857299805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13195616618031636,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10276606446132064
    },
    {
      "step": 35000,
      "train_loss": 7.411404609680176,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13273468828992918,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0988591859349981
    },
    {
      "step": 35500,
      "train_loss": 7.474973201751709,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13259034208022058,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09795831487281248
    },
    {
      "step": 36000,
      "train_loss": 7.6074934005737305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13368067832197994,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1032287158886902
    },
    {
      "step": 36500,
      "train_loss": 7.426176071166992,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13442160410340875,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10351928521413356
    },
    {
      "step": 37000,
      "train_loss": 7.557590007781982,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13505945552606136,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10185194562654942
    },
    {
      "step": 37500,
      "train_loss": 7.531813144683838,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1349201638950035,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09184382675448433
    },
    {
      "step": 38000,
      "train_loss": 7.483123779296875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13510398281505331,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09614137845346704
    },
    {
      "step": 38500,
      "train_loss": 7.382301330566406,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13512581563554704,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09478751511778682
    },
    {
      "step": 39000,
      "train_loss": 7.421592712402344,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.135057651437819,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09915716102113947
    },
    {
      "step": 39500,
      "train_loss": 7.354421138763428,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1348251867457293,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09762649424374104
    },
    {
      "step": 40000,
      "train_loss": 7.336015224456787,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13569458795245737,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.0991295799612999
    },
    {
      "step": 40500,
      "train_loss": 7.527287006378174,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1357962628826499,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09669429453788325
    },
    {
      "step": 41000,
      "train_loss": 7.412141799926758,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13619911466958,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09961013967404142
    },
    {
      "step": 41500,
      "train_loss": 7.458982467651367,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13597989158006385,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09969216457102448
    },
    {
      "step": 42000,
      "train_loss": 7.497466564178467,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13629091042093933,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09826242958661169
    },
    {
      "step": 42500,
      "train_loss": 7.502734661102295,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13780366978608072,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09297690080711618
    },
    {
      "step": 43000,
      "train_loss": 7.363089084625244,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1379569557029754,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09638950356747955
    },
    {
      "step": 43500,
      "train_loss": 7.431989669799805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.136846385023091,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10005392535822466
    },
    {
      "step": 44000,
      "train_loss": 7.411428451538086,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1378898898838088,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09955839155009016
    },
    {
      "step": 44500,
      "train_loss": 7.309072971343994,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13805992936249822,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10019988962449133
    },
    {
      "step": 45000,
      "train_loss": 7.343151092529297,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13849520072108135,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10029250819934532
    },
    {
      "step": 45500,
      "train_loss": 7.381614685058594,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13836985628586262,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10164862300734967
    },
    {
      "step": 46000,
      "train_loss": 7.53382682800293,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1381120090954937,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10075029614381492
    },
    {
      "step": 46500,
      "train_loss": 7.309572219848633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1386056873598136,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09477492235600948
    },
    {
      "step": 47000,
      "train_loss": 7.426715850830078,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1378624854842201,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09855305420933291
    },
    {
      "step": 47500,
      "train_loss": 7.340507507324219,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1383707876666449,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09883493429515511
    },
    {
      "step": 48000,
      "train_loss": 7.39976167678833,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13956255529774353,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09973872679984197
    },
    {
      "step": 48500,
      "train_loss": 7.35174036026001,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13907739566639066,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09824829845456406
    },
    {
      "step": 49000,
      "train_loss": 7.35282564163208,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13939439418027177,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10125744040124118
    },
    {
      "step": 49500,
      "train_loss": 7.256221771240234,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13966658432036638,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09905980183975771
    },
    {
      "step": 50000,
      "train_loss": 7.344687461853027,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13999491941649467,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1011288792360574
    },
    {
      "step": 50500,
      "train_loss": 7.350180625915527,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14049688749946654,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10331205307738855
    },
    {
      "step": 51000,
      "train_loss": 7.314327716827393,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14057424094062299,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10031713458010927
    },
    {
      "step": 51500,
      "train_loss": 7.349315166473389,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1406217446201481,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10143229109235108
    },
    {
      "step": 52000,
      "train_loss": 7.271707534790039,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14093326113652438,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10317600698908791
    },
    {
      "step": 52500,
      "train_loss": 7.298526763916016,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14048099151114002,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1027288346667774
    },
    {
      "step": 53000,
      "train_loss": 7.261859893798828,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14073593786451966,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1024013891001232
    },
    {
      "step": 53500,
      "train_loss": 7.313575744628906,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14086239342577755,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09873727237572894
    },
    {
      "step": 54000,
      "train_loss": 7.4090447425842285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14108860056148842,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1012946663540788
    },
    {
      "step": 54500,
      "train_loss": 7.24868631362915,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1411606768378988,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10083513340214267
    },
    {
      "step": 55000,
      "train_loss": 7.380125999450684,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14138601534068584,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09847514523426071
    },
    {
      "step": 55500,
      "train_loss": 7.279208183288574,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14070831856224686,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10285439336439595
    },
    {
      "step": 56000,
      "train_loss": 7.219181537628174,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1410170357557945,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10310783237218857
    },
    {
      "step": 56500,
      "train_loss": 7.307348251342773,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14086498989490792,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10206947370897979
    },
    {
      "step": 57000,
      "train_loss": 7.2494916915893555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14145858050324023,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.09956715709995478
    },
    {
      "step": 57500,
      "train_loss": 7.203184127807617,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1415778140653856,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10309227649122477
    },
    {
      "step": 58000,
      "train_loss": 7.23651647567749,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14209592615952715,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10294621356297284
    },
    {
      "step": 58500,
      "train_loss": 7.256523609161377,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14171944797271863,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10303433146327734
    },
    {
      "step": 59000,
      "train_loss": 7.344175815582275,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14206020341953263,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1026522740139626
    },
    {
      "step": 59500,
      "train_loss": 7.239045143127441,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14259554643649608,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1012964533874765
    },
    {
      "step": 60000,
      "train_loss": 7.264424800872803,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14193085138686,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10062302119331434
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.14193085138686,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr1e-03_st60000_s2_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr3e-04_st20000_s0.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 0,
  "seed": 1000000,
  "name": "h2h_strengthen_C2_lr3e-04_st20000_s0",
  "role": "sweep",
  "lr": 0.0003,
  "steps": 20000,
  "capacity": "C2",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "step_count": 20000,
  "wall_s": 4796.610548019409,
  "s_per_step": 0.23983052740097047,
  "n_params": 44613632,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.631038665771484,
  "loss_final_mean5": 7.07848711013794,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.819784641265869,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11377873504534364,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11345199728384614
    },
    {
      "step": 1000,
      "train_loss": 7.686270713806152,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11714918439975008,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11335310281720012
    },
    {
      "step": 1500,
      "train_loss": 7.624642848968506,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12227054056711495,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11437878920696676
    },
    {
      "step": 2000,
      "train_loss": 7.624055862426758,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12596438551554456,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11400000180583447
    },
    {
      "step": 2500,
      "train_loss": 7.543639183044434,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12689925846643746,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11500151507789269
    },
    {
      "step": 3000,
      "train_loss": 7.612726211547852,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1292277673492208,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11459937907056883
    },
    {
      "step": 3500,
      "train_loss": 7.493767738342285,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13020921155111864,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11558688181685284
    },
    {
      "step": 4000,
      "train_loss": 7.618515968322754,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13312311086338013,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11332636896986514
    },
    {
      "step": 4500,
      "train_loss": 7.491746425628662,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13515650783665478,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11135841254144907
    },
    {
      "step": 5000,
      "train_loss": 7.451934814453125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13528262579347938,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1097603832022287
    },
    {
      "step": 5500,
      "train_loss": 7.45059061050415,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13624828279716894,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.108915914373938
    },
    {
      "step": 6000,
      "train_loss": 7.44728946685791,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.137281316856388,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11113224888686091
    },
    {
      "step": 6500,
      "train_loss": 7.357475280761719,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13918618788011372,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10946806572610512
    },
    {
      "step": 7000,
      "train_loss": 7.330926418304443,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.140145011653658,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11128731956705451
    },
    {
      "step": 7500,
      "train_loss": 7.362335205078125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1419435879215598,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10613152250880376
    },
    {
      "step": 8000,
      "train_loss": 7.3184943199157715,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1418030087952502,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10874465620145202
    },
    {
      "step": 8500,
      "train_loss": 7.292478561401367,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14268197386991233,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10416065203025937
    },
    {
      "step": 9000,
      "train_loss": 7.317263603210449,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1436189409578219,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10380610410356894
    },
    {
      "step": 9500,
      "train_loss": 7.25180721282959,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14616156910778955,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10635515319881961
    },
    {
      "step": 10000,
      "train_loss": 7.216992378234863,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14595513977110386,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1042508784448728
    },
    {
      "step": 10500,
      "train_loss": 7.261415481567383,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14650392613839358,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10532635409617797
    },
    {
      "step": 11000,
      "train_loss": 7.14995813369751,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1464402035344392,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10303624882362783
    },
    {
      "step": 11500,
      "train_loss": 7.299407482147217,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14724527427460998,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1034597113612108
    },
    {
      "step": 12000,
      "train_loss": 7.1569647789001465,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14811120019294322,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10454373178072274
    },
    {
      "step": 12500,
      "train_loss": 7.159180641174316,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14877951063681394,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10221620748052374
    },
    {
      "step": 13000,
      "train_loss": 7.178236961364746,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14854244678281248,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10473184159491211
    },
    {
      "step": 13500,
      "train_loss": 7.063793182373047,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15010913379956037,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10416810383321717
    },
    {
      "step": 14000,
      "train_loss": 7.19140625,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1502018675673753,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10469648923026398
    },
    {
      "step": 14500,
      "train_loss": 7.193221569061279,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1512478874064982,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1031347622629255
    },
    {
      "step": 15000,
      "train_loss": 7.103366851806641,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1513419197872281,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10293572337832302
    },
    {
      "step": 15500,
      "train_loss": 7.107046127319336,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15195658896118402,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10468596254941076
    },
    {
      "step": 16000,
      "train_loss": 7.005331516265869,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1520851138047874,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1037342642666772
    },
    {
      "step": 16500,
      "train_loss": 7.122955799102783,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15203256765380502,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10250269476091489
    },
    {
      "step": 17000,
      "train_loss": 7.069828033447266,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15275621262844652,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10271802806528285
    },
    {
      "step": 17500,
      "train_loss": 7.084668159484863,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15304802975151688,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10135864251060411
    },
    {
      "step": 18000,
      "train_loss": 7.033316612243652,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15343951585236937,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10130303096957505
    },
    {
      "step": 18500,
      "train_loss": 7.10366153717041,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15334919199813157,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10178827226627618
    },
    {
      "step": 19000,
      "train_loss": 7.1002960205078125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15350853512063622,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10244099964620546
    },
    {
      "step": 19500,
      "train_loss": 7.077527046203613,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15371818572748452,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10055110236862674
    },
    {
      "step": 20000,
      "train_loss": 7.0689263343811035,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1540076354285702,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10044128075242043
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.1540076354285702,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr3e-04_st20000_s0_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr3e-04_st20000_s1.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 1,
  "seed": 1010000,
  "name": "h2h_strengthen_C2_lr3e-04_st20000_s1",
  "role": "sweep",
  "lr": 0.0003,
  "steps": 20000,
  "capacity": "C2",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "step_count": 20000,
  "wall_s": 4793.484494924545,
  "s_per_step": 0.23967422474622727,
  "n_params": 44613632,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.512657165527344,
  "loss_final_mean5": 7.248467540740966,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.820276260375977,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11468977859476581,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11471604427788407
    },
    {
      "step": 1000,
      "train_loss": 7.747314453125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11712057067779824,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11302698863437399
    },
    {
      "step": 1500,
      "train_loss": 7.676745414733887,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12171061290428042,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11125523212831467
    },
    {
      "step": 2000,
      "train_loss": 7.634871959686279,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1234912114450708,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11051857110578567
    },
    {
      "step": 2500,
      "train_loss": 7.654911994934082,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12461469444679096,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11053665896179155
    },
    {
      "step": 3000,
      "train_loss": 7.600080966949463,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12606198457069695,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11115829658228904
    },
    {
      "step": 3500,
      "train_loss": 7.669817924499512,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1282117398804985,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10908219194971025
    },
    {
      "step": 4000,
      "train_loss": 7.568664073944092,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12833971407962963,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11066658014897257
    },
    {
      "step": 4500,
      "train_loss": 7.593283653259277,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1292523403535597,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10670371254673228
    },
    {
      "step": 5000,
      "train_loss": 7.5305986404418945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13040418201126158,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11187115841312334
    },
    {
      "step": 5500,
      "train_loss": 7.549289703369141,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1325508026056923,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10792768083047122
    },
    {
      "step": 6000,
      "train_loss": 7.494166851043701,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13442045904230326,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11304310883861035
    },
    {
      "step": 6500,
      "train_loss": 7.4078593254089355,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1331221508444287,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11155785084702075
    },
    {
      "step": 7000,
      "train_loss": 7.47918176651001,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13600457448046654,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11181214090902358
    },
    {
      "step": 7500,
      "train_loss": 7.486578464508057,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1382141582434997,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1122133907629177
    },
    {
      "step": 8000,
      "train_loss": 7.467690467834473,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13678667409112677,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10959221870871261
    },
    {
      "step": 8500,
      "train_loss": 7.417269706726074,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1380734657868743,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10923842852935195
    },
    {
      "step": 9000,
      "train_loss": 7.420656204223633,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13913611217867583,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11097742250422016
    },
    {
      "step": 9500,
      "train_loss": 7.344829559326172,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13964955712435767,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11299329082248732
    },
    {
      "step": 10000,
      "train_loss": 7.432048320770264,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1395539669902064,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11399451061151922
    },
    {
      "step": 10500,
      "train_loss": 7.3501176834106445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14007348258746788,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11180103471269831
    },
    {
      "step": 11000,
      "train_loss": 7.318666934967041,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1402901292894967,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11303944885730743
    },
    {
      "step": 11500,
      "train_loss": 7.374481201171875,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14056052948581055,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1128868036903441
    },
    {
      "step": 12000,
      "train_loss": 7.315145492553711,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14103804237674922,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1117976673413068
    },
    {
      "step": 12500,
      "train_loss": 7.340466499328613,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14115344954188913,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1110575224738568
    },
    {
      "step": 13000,
      "train_loss": 7.4011030197143555,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14287447003880516,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11245026346296072
    },
    {
      "step": 13500,
      "train_loss": 7.4175214767456055,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14298275642795488,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11261791310971603
    },
    {
      "step": 14000,
      "train_loss": 7.2853922843933105,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1429049833677709,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11368121340638027
    },
    {
      "step": 14500,
      "train_loss": 7.331577301025391,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14385080838110298,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11280384339625016
    },
    {
      "step": 15000,
      "train_loss": 7.2546067237854,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14438407286070287,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11171787057537585
    },
    {
      "step": 15500,
      "train_loss": 7.268918991088867,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14443783165188506,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11216522927861661
    },
    {
      "step": 16000,
      "train_loss": 7.3220977783203125,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14468227047473192,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11230843258090317
    },
    {
      "step": 16500,
      "train_loss": 7.286722183227539,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14570173004176468,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11272349348291755
    },
    {
      "step": 17000,
      "train_loss": 7.189877510070801,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14578618330415338,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11251250992063433
    },
    {
      "step": 17500,
      "train_loss": 7.242580413818359,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14593211794272065,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11311615287559107
    },
    {
      "step": 18000,
      "train_loss": 7.242262840270996,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14593599748332053,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11250723467674106
    },
    {
      "step": 18500,
      "train_loss": 7.274370193481445,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14615173550555483,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11250276956707239
    },
    {
      "step": 19000,
      "train_loss": 7.252404689788818,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14633012475678697,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11261307378299534
    },
    {
      "step": 19500,
      "train_loss": 7.314178943634033,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1463415237958543,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1126707949442789
    },
    {
      "step": 20000,
      "train_loss": 7.322575569152832,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14643286378122866,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11279742338228971
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.14643286378122866,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr3e-04_st20000_s1_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/h2h_strengthen_C2_lr3e-04_st20000_s2.json <==
{
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "seed_idx": 2,
  "seed": 1020000,
  "name": "h2h_strengthen_C2_lr3e-04_st20000_s2",
  "role": "sweep",
  "lr": 0.0003,
  "steps": 20000,
  "capacity": "C2",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "step_count": 20000,
  "wall_s": 4795.591607809067,
  "s_per_step": 0.23977958039045333,
  "n_params": 44613632,
  "vocab_size_total": 50259,
  "n_query_train": 8,
  "aux_weight": 2.0,
  "ce_answer_weight": 1.0,
  "tf32": {
    "cuda_matmul_allow_tf32": false,
    "cudnn_allow_tf32": true
  },
  "loss_first": 23.56930923461914,
  "loss_final_mean5": 7.144683361053467,
  "grad_ratio_at_tap_step500": null,
  "curve": [
    {
      "step": 500,
      "train_loss": 7.842018127441406,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.11405679653398693,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11394580401247367
    },
    {
      "step": 1000,
      "train_loss": 7.733124732971191,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1164860783610493,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11476509150816128
    },
    {
      "step": 1500,
      "train_loss": 7.678068161010742,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12310041440650821,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.112240306858439
    },
    {
      "step": 2000,
      "train_loss": 7.64986515045166,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.12372176622739062,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11087159591261297
    },
    {
      "step": 2500,
      "train_loss": 7.584970951080322,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1287873795372434,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11339305428555235
    },
    {
      "step": 3000,
      "train_loss": 7.515338897705078,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13040820433525369,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11205830436665565
    },
    {
      "step": 3500,
      "train_loss": 7.561487197875977,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13164694630540907,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11288014304591343
    },
    {
      "step": 4000,
      "train_loss": 7.461524486541748,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13247334549669176,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11356152914231643
    },
    {
      "step": 4500,
      "train_loss": 7.458518981933594,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13392606051638722,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1134492292185314
    },
    {
      "step": 5000,
      "train_loss": 7.499905586242676,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1347452574991621,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11143236787756905
    },
    {
      "step": 5500,
      "train_loss": 7.4862799644470215,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13585270789917558,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.10756165179191157
    },
    {
      "step": 6000,
      "train_loss": 7.575261116027832,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13836223166435957,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11111478431848809
    },
    {
      "step": 6500,
      "train_loss": 7.467382431030273,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13894921616883948,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11074932408519089
    },
    {
      "step": 7000,
      "train_loss": 7.4578447341918945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13876349397469312,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11069556383881718
    },
    {
      "step": 7500,
      "train_loss": 7.43414831161499,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.13952807837631553,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11357130890246481
    },
    {
      "step": 8000,
      "train_loss": 7.46127462387085,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14057945588137954,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.110561178997159
    },
    {
      "step": 8500,
      "train_loss": 7.365299701690674,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14112595526967198,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11105181986931711
    },
    {
      "step": 9000,
      "train_loss": 7.301487445831299,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14207668212475255,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11257655365625396
    },
    {
      "step": 9500,
      "train_loss": 7.290329933166504,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1429720360902138,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11170969845261425
    },
    {
      "step": 10000,
      "train_loss": 7.384635925292969,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14494740316877142,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11242953257169574
    },
    {
      "step": 10500,
      "train_loss": 7.304010391235352,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1461759673547931,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1118990140967071
    },
    {
      "step": 11000,
      "train_loss": 7.197762489318848,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14724152896087617,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11333408788777888
    },
    {
      "step": 11500,
      "train_loss": 7.296554088592529,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14692605106392875,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11292168445652351
    },
    {
      "step": 12000,
      "train_loss": 7.253877639770508,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14996057603275403,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11283174512209371
    },
    {
      "step": 12500,
      "train_loss": 7.180294990539551,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.14983956946525723,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1125339032150805
    },
    {
      "step": 13000,
      "train_loss": 7.226832389831543,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15036038879770786,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11124484130414203
    },
    {
      "step": 13500,
      "train_loss": 7.260343074798584,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15245922293979675,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1113938331254758
    },
    {
      "step": 14000,
      "train_loss": 7.169640064239502,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15283285861369222,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11043486162088811
    },
    {
      "step": 14500,
      "train_loss": 7.2080888748168945,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.153509505209513,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11086974781937897
    },
    {
      "step": 15000,
      "train_loss": 7.272598743438721,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15320104989223182,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11076767329359427
    },
    {
      "step": 15500,
      "train_loss": 7.143248558044434,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15365725371520966,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11124112125253305
    },
    {
      "step": 16000,
      "train_loss": 7.205900192260742,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.153604224906303,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11218705348437652
    },
    {
      "step": 16500,
      "train_loss": 7.107459545135498,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15372996195219457,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11141375871375203
    },
    {
      "step": 17000,
      "train_loss": 7.1325788497924805,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15423655358608812,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1127785868011415
    },
    {
      "step": 17500,
      "train_loss": 7.121790409088135,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15472129185218364,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.1124450876377523
    },
    {
      "step": 18000,
      "train_loss": 7.168281078338623,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15466868015937507,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11268880142597482
    },
    {
      "step": 18500,
      "train_loss": 7.109440803527832,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1546845945995301,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11275530443526804
    },
    {
      "step": 19000,
      "train_loss": 7.144224166870117,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.1547638036427088,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11233817244647071
    },
    {
      "step": 19500,
      "train_loss": 7.112670421600342,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15486860979581252,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11232134641613811
    },
    {
      "step": 20000,
      "train_loss": 7.0857648849487305,
      "recovered_frac_train_hops": 0.0,
      "probe_cos_mean_train_hops": 0.15498971822671592,
      "recovered_frac_capped_M2": 0.0,
      "probe_cos_mean_capped_M2": 0.11261363961966708
    }
  ],
  "rung2_identity_classifier": null,
  "final_recovered_frac_train_hops": 0.0,
  "final_probe_cos_mean_train_hops": 0.15498971822671592,
  "final_metric": 0.0,
  "ckpt_path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr3e-04_st20000_s2_r4.pt"
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr1e-03_st60000_s0_round4.json <==
{
  "cell_id": "h2h_strengthen_C0_lr1e-03_st60000_s0",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C0_lr1e-03_st60000_s0_r4.pt",
    "md5": "32460e23f393c948243570ce48c8ba9c",
    "mtime": 1788380146.6323562,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.028076171875,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.6786331040784717,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.031494140625,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.030500000342726707,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009499999694526196,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12132878601551056,
    "rf@0.5": 0.001953125,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.11049122363328934,
    "gap_vs_shuffled_cos_mean": 0.010837562382221222
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.0011133389780297875,
    "gap_vs_shuffled_cos_mean": 0.9988866610219702,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 77.56446743011475,
  "out_path": "[external archive]/h2h_strengthen_C0_lr1e-03_st60000_s0_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 2,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C0",
  "lr": 0.001,
  "steps_target": 60000,
  "n_params_loaded": 14440448,
  "d_model_loaded": 256,
  "n_layers_loaded": 2
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr1e-03_st60000_s1_round4.json <==
{
  "cell_id": "h2h_strengthen_C0_lr1e-03_st60000_s1",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C0_lr1e-03_st60000_s1_r4.pt",
    "md5": "387b44ecb0541ca5406939ed144c1ce3",
    "mtime": 1788381486.8643582,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.02978515625,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.6944666318595409,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.03076171875,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.029999999329447746,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.011500000022351742,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.11540739238262177,
    "rf@0.5": 0.0009765625,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10803452134132385,
    "gap_vs_shuffled_cos_mean": 0.007372871041297913
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.016159631311893463,
    "gap_vs_shuffled_cos_mean": 1.0161596313118935,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 45.08745074272156,
  "out_path": "[external archive]/h2h_strengthen_C0_lr1e-03_st60000_s1_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 2,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C0",
  "lr": 0.001,
  "steps_target": 60000,
  "n_params_loaded": 14440448,
  "d_model_loaded": 256,
  "n_layers_loaded": 2
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr1e-03_st60000_s2_round4.json <==
{
  "cell_id": "h2h_strengthen_C0_lr1e-03_st60000_s2",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C0_lr1e-03_st60000_s2_r4.pt",
    "md5": "79d33d43e81112d1215148fea54078c7",
    "mtime": 1788383074.6681745,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.032958984375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7145634349435568,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.0322265625,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03500000014901161,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.00800000037997961,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12419229745864868,
    "rf@0.5": 0.000732421875,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10661858320236206,
    "gap_vs_shuffled_cos_mean": 0.01757371425628662
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.006220521405339241,
    "gap_vs_shuffled_cos_mean": 1.0062205214053392,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 49.91597819328308,
  "out_path": "[external archive]/h2h_strengthen_C0_lr1e-03_st60000_s2_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 2,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C0",
  "lr": 0.001,
  "steps_target": 60000,
  "n_params_loaded": 14440448,
  "d_model_loaded": 256,
  "n_layers_loaded": 2
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr3e-04_st60000_s0_round4.json <==
{
  "cell_id": "h2h_strengthen_C0_lr3e-04_st60000_s0",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C0_lr3e-04_st60000_s0_r4.pt",
    "md5": "c421890e00000c8d42be5534b7372c70",
    "mtime": 1788383074.3041747,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.032958984375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.8388752266764641,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.02783203125,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": false,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.030500000342726707,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009499999694526196,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.14471766352653503,
    "rf@0.5": 0.001708984375,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.09755869954824448,
    "gap_vs_shuffled_cos_mean": 0.04715896397829056
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.0011133389780297875,
    "gap_vs_shuffled_cos_mean": 0.9988866610219702,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 62.322866678237915,
  "out_path": "[external archive]/h2h_strengthen_C0_lr3e-04_st60000_s0_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 2,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C0",
  "lr": 0.0003,
  "steps_target": 60000,
  "n_params_loaded": 14440448,
  "d_model_loaded": 256,
  "n_layers_loaded": 2
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr3e-04_st60000_s1_round4.json <==
{
  "cell_id": "h2h_strengthen_C0_lr3e-04_st60000_s1",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C0_lr3e-04_st60000_s1_r4.pt",
    "md5": "812c1b272900890d40c9f2873ad3ec9c",
    "mtime": 1788383097.6571574,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.02734375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.8219192568212748,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.030029296875,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.029999999329447746,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.011500000022351742,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.14171716570854187,
    "rf@0.5": 0.001708984375,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.09850188344717026,
    "gap_vs_shuffled_cos_mean": 0.04321528226137161
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.016159631311893463,
    "gap_vs_shuffled_cos_mean": 1.0161596313118935,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 43.53607368469238,
  "out_path": "[external archive]/h2h_strengthen_C0_lr3e-04_st60000_s1_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 2,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C0",
  "lr": 0.0003,
  "steps_target": 60000,
  "n_params_loaded": 14440448,
  "d_model_loaded": 256,
  "n_layers_loaded": 2
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C0_lr3e-04_st60000_s2_round4.json <==
{
  "cell_id": "h2h_strengthen_C0_lr3e-04_st60000_s2",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C0_lr3e-04_st60000_s2_r4.pt",
    "md5": "b85bd603e08d0690187354914cb94f80",
    "mtime": 1788383712.0806992,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.0263671875,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7991451481357217,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.032470703125,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03500000014901161,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.00800000037997961,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.13948607444763184,
    "rf@0.5": 0.0009765625,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10163857042789459,
    "gap_vs_shuffled_cos_mean": 0.037847504019737244
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.006220521405339241,
    "gap_vs_shuffled_cos_mean": 1.0062205214053392,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 27.71853232383728,
  "out_path": "[external archive]/h2h_strengthen_C0_lr3e-04_st60000_s2_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 2,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C0",
  "lr": 0.0003,
  "steps_target": 60000,
  "n_params_loaded": 14440448,
  "d_model_loaded": 256,
  "n_layers_loaded": 2
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st20000_s0_round4.json <==
{
  "cell_id": "h2h_strengthen_C1_lr1e-03_st20000_s0",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr1e-03_st20000_s0_r4.pt",
    "md5": "72366445012df432edc3aaac916a5fce",
    "mtime": 1788370803.839306,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.028564453125,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7166568385437131,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.02880859375,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.030500000342726707,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009499999694526196,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12659892439842224,
    "rf@0.5": 0.001708984375,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10683073103427887,
    "gap_vs_shuffled_cos_mean": 0.01976819336414337
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.0011133389780297875,
    "gap_vs_shuffled_cos_mean": 0.9988866610219702,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 60.72983932495117,
  "out_path": "[external archive]/h2h_strengthen_C1_lr1e-03_st20000_s0_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C1",
  "lr": 0.001,
  "steps_target": 20000,
  "n_params_loaded": 16014336,
  "d_model_loaded": 256,
  "n_layers_loaded": 4
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st20000_s1_round4.json <==
{
  "cell_id": "h2h_strengthen_C1_lr1e-03_st20000_s1",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr1e-03_st20000_s1_r4.pt",
    "md5": "e767e52051f6723bbfe85a81bcd4a188",
    "mtime": 1788370760.4813383,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.03173828125,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.6937467521056533,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.031494140625,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.029999999329447746,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.011500000022351742,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12125758081674576,
    "rf@0.5": 0.0,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10791721194982529,
    "gap_vs_shuffled_cos_mean": 0.013340368866920471
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.016159631311893463,
    "gap_vs_shuffled_cos_mean": 1.0161596313118935,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 63.64649748802185,
  "out_path": "[external archive]/h2h_strengthen_C1_lr1e-03_st20000_s1_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C1",
  "lr": 0.001,
  "steps_target": 20000,
  "n_params_loaded": 16014336,
  "d_model_loaded": 256,
  "n_layers_loaded": 4
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st20000_s2_round4.json <==
{
  "cell_id": "h2h_strengthen_C1_lr1e-03_st20000_s2",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr1e-03_st20000_s2_r4.pt",
    "md5": "31b950c6793e1f830346f29208d9e124",
    "mtime": 1788370763.570336,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.03564453125,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7242905599996448,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.02880859375,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03500000014901161,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.00800000037997961,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12648583948612213,
    "rf@0.5": 0.001220703125,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10451333224773407,
    "gap_vs_shuffled_cos_mean": 0.02197250723838806
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.006220521405339241,
    "gap_vs_shuffled_cos_mean": 1.0062205214053392,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 66.31819987297058,
  "out_path": "[external archive]/h2h_strengthen_C1_lr1e-03_st20000_s2_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C1",
  "lr": 0.001,
  "steps_target": 20000,
  "n_params_loaded": 16014336,
  "d_model_loaded": 256,
  "n_layers_loaded": 4
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st60000_s0_round4.json <==
{
  "cell_id": "h2h_strengthen_C1_lr1e-03_st60000_s0",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr1e-03_st60000_s0_r4.pt",
    "md5": "a710acaa497e0d99c5badece500acd3d",
    "mtime": 1788373659.8781793,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.0341796875,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7806951263919473,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.033203125,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.030500000342726707,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009499999694526196,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.1355624794960022,
    "rf@0.5": 0.000732421875,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10141515731811523,
    "gap_vs_shuffled_cos_mean": 0.03414732217788696
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.0011133389780297875,
    "gap_vs_shuffled_cos_mean": 0.9988866610219702,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 61.33298873901367,
  "out_path": "[external archive]/h2h_strengthen_C1_lr1e-03_st60000_s0_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C1",
  "lr": 0.001,
  "steps_target": 60000,
  "n_params_loaded": 16014336,
  "d_model_loaded": 256,
  "n_layers_loaded": 4
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st60000_s1_round4.json <==
{
  "cell_id": "h2h_strengthen_C1_lr1e-03_st60000_s1",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr1e-03_st60000_s1_r4.pt",
    "md5": "1b070416a86de5c738f955d0998888da",
    "mtime": 1788373659.11618,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.03369140625,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7548104086890817,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.03125,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.029999999329447746,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.011500000022351742,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.1304728388786316,
    "rf@0.5": 0.003662109375,
    "rf@0.6": 0.0009765625,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10461923480033875,
    "gap_vs_shuffled_cos_mean": 0.025853604078292847
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.016159631311893463,
    "gap_vs_shuffled_cos_mean": 1.0161596313118935,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 94.58096432685852,
  "out_path": "[external archive]/h2h_strengthen_C1_lr1e-03_st60000_s1_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C1",
  "lr": 0.001,
  "steps_target": 60000,
  "n_params_loaded": 16014336,
  "d_model_loaded": 256,
  "n_layers_loaded": 4
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr1e-03_st60000_s2_round4.json <==
{
  "cell_id": "h2h_strengthen_C1_lr1e-03_st60000_s2",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr1e-03_st60000_s2_r4.pt",
    "md5": "e7d2e61a715f5ba627d33d753293a0ab",
    "mtime": 1788373653.322184,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.0302734375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7607066361233592,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.027587890625,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": false,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03500000014901161,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.00800000037997961,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.13036984205245972,
    "rf@0.5": 0.00146484375,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10447018593549728,
    "gap_vs_shuffled_cos_mean": 0.025899656116962433
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.006220521405339241,
    "gap_vs_shuffled_cos_mean": 1.0062205214053392,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 92.82956957817078,
  "out_path": "[external archive]/h2h_strengthen_C1_lr1e-03_st60000_s2_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C1",
  "lr": 0.001,
  "steps_target": 60000,
  "n_params_loaded": 16014336,
  "d_model_loaded": 256,
  "n_layers_loaded": 4
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st20000_s0_round4.json <==
{
  "cell_id": "h2h_strengthen_C1_lr3e-04_st20000_s0",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr3e-04_st20000_s0_r4.pt",
    "md5": "08f75173a1b9563d8993ed10d5277b06",
    "mtime": 1788370838.0442805,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.029541015625,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.710731296800077,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.031982421875,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.030500000342726707,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009499999694526196,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12086383253335953,
    "rf@0.5": 0.0009765625,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10327073931694031,
    "gap_vs_shuffled_cos_mean": 0.01759309321641922
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.0011133389780297875,
    "gap_vs_shuffled_cos_mean": 0.9988866610219702,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 63.7051784992218,
  "out_path": "[external archive]/h2h_strengthen_C1_lr3e-04_st20000_s0_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C1",
  "lr": 0.0003,
  "steps_target": 20000,
  "n_params_loaded": 16014336,
  "d_model_loaded": 256,
  "n_layers_loaded": 4
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st20000_s1_round4.json <==
{
  "cell_id": "h2h_strengthen_C1_lr3e-04_st20000_s1",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr3e-04_st20000_s1_r4.pt",
    "md5": "3cc4c3e22e293bda93d9271b7199c64b",
    "mtime": 1788370915.8072226,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.03759765625,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7367669716477394,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.031494140625,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.029999999329447746,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.011500000022351742,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12267720699310303,
    "rf@0.5": 0.00146484375,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.09984402358531952,
    "gap_vs_shuffled_cos_mean": 0.02283318340778351
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.016159631311893463,
    "gap_vs_shuffled_cos_mean": 1.0161596313118935,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 49.43894147872925,
  "out_path": "[external archive]/h2h_strengthen_C1_lr3e-04_st20000_s1_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C1",
  "lr": 0.0003,
  "steps_target": 20000,
  "n_params_loaded": 16014336,
  "d_model_loaded": 256,
  "n_layers_loaded": 4
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st20000_s2_round4.json <==
{
  "cell_id": "h2h_strengthen_C1_lr3e-04_st20000_s2",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr3e-04_st20000_s2_r4.pt",
    "md5": "290c06a856ca04acbd7f63ccfa390ed9",
    "mtime": 1788372267.2082152,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.02880859375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7213403694331646,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.034912109375,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03500000014901161,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.00800000037997961,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12383101135492325,
    "rf@0.5": 0.00146484375,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.103176049888134,
    "gap_vs_shuffled_cos_mean": 0.020654961466789246
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.006220521405339241,
    "gap_vs_shuffled_cos_mean": 1.0062205214053392,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 51.148380756378174,
  "out_path": "[external archive]/h2h_strengthen_C1_lr3e-04_st20000_s2_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C1",
  "lr": 0.0003,
  "steps_target": 20000,
  "n_params_loaded": 16014336,
  "d_model_loaded": 256,
  "n_layers_loaded": 4
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st60000_s0_round4.json <==
{
  "cell_id": "h2h_strengthen_C1_lr3e-04_st60000_s0",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr3e-04_st60000_s0_r4.pt",
    "md5": "bc9e2706d653614b8d9fdfbce3d4f49f",
    "mtime": 1788375147.1070719,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.0380859375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7675980124622583,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.03076171875,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.030500000342726707,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009499999694526196,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.13047531247138977,
    "rf@0.5": 0.001220703125,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10485120117664337,
    "gap_vs_shuffled_cos_mean": 0.0256241112947464
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.0011133389780297875,
    "gap_vs_shuffled_cos_mean": 0.9988866610219702,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 57.526679277420044,
  "out_path": "[external archive]/h2h_strengthen_C1_lr3e-04_st60000_s0_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C1",
  "lr": 0.0003,
  "steps_target": 60000,
  "n_params_loaded": 16014336,
  "d_model_loaded": 256,
  "n_layers_loaded": 4
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st60000_s1_round4.json <==
{
  "cell_id": "h2h_strengthen_C1_lr3e-04_st60000_s1",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr3e-04_st60000_s1_r4.pt",
    "md5": "835bcc8f203af7ffbdf89a1ace712489",
    "mtime": 1788375169.886055,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.0283203125,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.8069476801902056,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.03564453125,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.029999999329447746,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.011500000022351742,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.1361132562160492,
    "rf@0.5": 0.000732421875,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.1038714051246643,
    "gap_vs_shuffled_cos_mean": 0.03224185109138489
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.016159631311893463,
    "gap_vs_shuffled_cos_mean": 1.0161596313118935,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 62.64870762825012,
  "out_path": "[external archive]/h2h_strengthen_C1_lr3e-04_st60000_s1_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C1",
  "lr": 0.0003,
  "steps_target": 60000,
  "n_params_loaded": 16014336,
  "d_model_loaded": 256,
  "n_layers_loaded": 4
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C1_lr3e-04_st60000_s2_round4.json <==
{
  "cell_id": "h2h_strengthen_C1_lr3e-04_st60000_s2",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C1_lr3e-04_st60000_s2_r4.pt",
    "md5": "41bd39cd3d5fac23345ae0aaa0275d28",
    "mtime": 1788375215.463021,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.03125,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7720820028334856,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.03173828125,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 256,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03500000014901161,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 256,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.00800000037997961,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 256,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.13009217381477356,
    "rf@0.5": 0.00146484375,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10279637575149536,
    "gap_vs_shuffled_cos_mean": 0.027295798063278198
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.006220521405339241,
    "gap_vs_shuffled_cos_mean": 1.0062205214053392,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 31.457049131393433,
  "out_path": "[external archive]/h2h_strengthen_C1_lr3e-04_st60000_s2_round4.json",
  "arch_kw": {
    "d_model": 256,
    "n_layers": 4,
    "n_heads": 4,
    "ffn_mult": 4
  },
  "capacity": "C1",
  "lr": 0.0003,
  "steps_target": 60000,
  "n_params_loaded": 16014336,
  "d_model_loaded": 256,
  "n_layers_loaded": 4
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st20000_s0_round4.json <==
{
  "cell_id": "h2h_strengthen_C2_lr1e-03_st20000_s0",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr1e-03_st20000_s0_r4.pt",
    "md5": "d442e5c8ee409f31b6a36ae99fc1fedb",
    "mtime": 1788375773.3376064,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.039306640625,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.6509949555620551,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.025634765625,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": false,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 512,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03400000184774399,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 512,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.007000000216066837,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 512,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.11609257757663727,
    "rf@0.5": 0.001708984375,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10815893113613129,
    "gap_vs_shuffled_cos_mean": 0.007933646440505981
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.005563302431255579,
    "gap_vs_shuffled_cos_mean": 1.0055633024312556,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 137.67213249206543,
  "out_path": "[external archive]/h2h_strengthen_C2_lr1e-03_st20000_s0_round4.json",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "capacity": "C2",
  "lr": 0.001,
  "steps_target": 20000,
  "n_params_loaded": 44613632,
  "d_model_loaded": 512,
  "n_layers_loaded": 6
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st20000_s1_round4.json <==
{
  "cell_id": "h2h_strengthen_C2_lr1e-03_st20000_s1",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr1e-03_st20000_s1_r4.pt",
    "md5": "db9fe00e28bf11e93120dea5ca994b36",
    "mtime": 1788377127.7295992,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.03125,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.6616483917459846,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.029296875,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 512,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.02850000001490116,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 512,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.007499999832361937,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 512,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.11679846048355103,
    "rf@0.5": 0.00048828125,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10793739557266235,
    "gap_vs_shuffled_cos_mean": 0.008861064910888672
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.0011642653262242675,
    "gap_vs_shuffled_cos_mean": 1.0011642653262243,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 147.89287734031677,
  "out_path": "[external archive]/h2h_strengthen_C2_lr1e-03_st20000_s1_round4.json",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "capacity": "C2",
  "lr": 0.001,
  "steps_target": 20000,
  "n_params_loaded": 44613632,
  "d_model_loaded": 512,
  "n_layers_loaded": 6
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st20000_s2_round4.json <==
{
  "cell_id": "h2h_strengthen_C2_lr1e-03_st20000_s2",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr1e-03_st20000_s2_r4.pt",
    "md5": "192b08c03412e576ee1e1fd460c4dd3c",
    "mtime": 1788378525.559562,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.033203125,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.6852759439498186,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.034423828125,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 512,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.032499998807907104,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 512,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009999999776482582,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 512,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.11845242977142334,
    "rf@0.5": 0.000244140625,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10529515147209167,
    "gap_vs_shuffled_cos_mean": 0.013157278299331665
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.002070846501737833,
    "gap_vs_shuffled_cos_mean": 0.9979291534982622,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 120.74722647666931,
  "out_path": "[external archive]/h2h_strengthen_C2_lr1e-03_st20000_s2_round4.json",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "capacity": "C2",
  "lr": 0.001,
  "steps_target": 20000,
  "n_params_loaded": 44613632,
  "d_model_loaded": 512,
  "n_layers_loaded": 6
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st60000_s0_round4.json <==
{
  "cell_id": "h2h_strengthen_C2_lr1e-03_st60000_s0",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr1e-03_st60000_s0_r4.pt",
    "md5": "9ec3999ae21536e0ce6cdebcbe5cbf25",
    "mtime": 1788388131.1014054,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.031494140625,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7224578345194459,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.03125,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 512,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03400000184774399,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 512,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.007000000216066837,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 512,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12547743320465088,
    "rf@0.5": 0.000244140625,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.1028023511171341,
    "gap_vs_shuffled_cos_mean": 0.022675082087516785
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.005563302431255579,
    "gap_vs_shuffled_cos_mean": 1.0055633024312556,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 117.43628215789795,
  "out_path": "[external archive]/h2h_strengthen_C2_lr1e-03_st60000_s0_round4.json",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "capacity": "C2",
  "lr": 0.001,
  "steps_target": 60000,
  "n_params_loaded": 44613632,
  "d_model_loaded": 512,
  "n_layers_loaded": 6
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st60000_s1_round4.json <==
{
  "cell_id": "h2h_strengthen_C2_lr1e-03_st60000_s1",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr1e-03_st60000_s1_r4.pt",
    "md5": "dbf1035ef9a6cc594f2cca07cf86b40a",
    "mtime": 1788388141.5173974,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.030029296875,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7655498180538416,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.033203125,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 512,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.02850000001490116,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 512,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.007499999832361937,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 512,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.12934227287769318,
    "rf@0.5": 0.001708984375,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10301345586776733,
    "gap_vs_shuffled_cos_mean": 0.026328817009925842
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.0011642653262242675,
    "gap_vs_shuffled_cos_mean": 1.0011642653262243,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 127.5855062007904,
  "out_path": "[external archive]/h2h_strengthen_C2_lr1e-03_st60000_s1_round4.json",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "capacity": "C2",
  "lr": 0.001,
  "steps_target": 60000,
  "n_params_loaded": 44613632,
  "d_model_loaded": 512,
  "n_layers_loaded": 6
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr1e-03_st60000_s2_round4.json <==
{
  "cell_id": "h2h_strengthen_C2_lr1e-03_st60000_s2",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr1e-03_st60000_s2_r4.pt",
    "md5": "a39c0df2d0fbf2b83b63d00db543179b",
    "mtime": 1788389607.4553044,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.032958984375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7669383622705936,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.028564453125,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 512,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.032499998807907104,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 512,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009999999776482582,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 512,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.13234296441078186,
    "rf@0.5": 0.002685546875,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.102944016456604,
    "gap_vs_shuffled_cos_mean": 0.029398947954177856
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.002070846501737833,
    "gap_vs_shuffled_cos_mean": 0.9979291534982622,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 116.11387157440186,
  "out_path": "[external archive]/h2h_strengthen_C2_lr1e-03_st60000_s2_round4.json",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "capacity": "C2",
  "lr": 0.001,
  "steps_target": 60000,
  "n_params_loaded": 44613632,
  "d_model_loaded": 512,
  "n_layers_loaded": 6
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr3e-04_st20000_s0_round4.json <==
{
  "cell_id": "h2h_strengthen_C2_lr3e-04_st20000_s0",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr3e-04_st20000_s0_r4.pt",
    "md5": "c7efc086e6b8bee45330042acc5b5e28",
    "mtime": 1788380045.5114312,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.02783203125,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.8273011222481728,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.02978515625,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 512,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.03400000184774399,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 512,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.007000000216066837,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 512,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.1378786563873291,
    "rf@0.5": 0.002197265625,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.09703847765922546,
    "gap_vs_shuffled_cos_mean": 0.04084017872810364
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.005563302431255579,
    "gap_vs_shuffled_cos_mean": 1.0055633024312556,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 172.595764875412,
  "out_path": "[external archive]/h2h_strengthen_C2_lr3e-04_st20000_s0_round4.json",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "capacity": "C2",
  "lr": 0.0003,
  "steps_target": 20000,
  "n_params_loaded": 44613632,
  "d_model_loaded": 512,
  "n_layers_loaded": 6
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr3e-04_st20000_s1_round4.json <==
{
  "cell_id": "h2h_strengthen_C2_lr3e-04_st20000_s1",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr3e-04_st20000_s1_r4.pt",
    "md5": "349b131a4c91fa4dd9b68b75d59ea1a4",
    "mtime": 1788380056.597423,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.029052734375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.7889195224270225,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.031982421875,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 512,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.02850000001490116,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 512,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.007499999832361937,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 512,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.13439372181892395,
    "rf@0.5": 0.0029296875,
    "rf@0.6": 0.000732421875,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.09584714472293854,
    "gap_vs_shuffled_cos_mean": 0.03854657709598541
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": -0.0011642653262242675,
    "gap_vs_shuffled_cos_mean": 1.0011642653262243,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 152.70958185195923,
  "out_path": "[external archive]/h2h_strengthen_C2_lr3e-04_st20000_s1_round4.json",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "capacity": "C2",
  "lr": 0.0003,
  "steps_target": 20000,
  "n_params_loaded": 44613632,
  "d_model_loaded": 512,
  "n_layers_loaded": 6
}


==> anc/transformer-search/experiment-runs/2026-09-03_recall_strengthen/remetric/h2h_strengthen_C2_lr3e-04_st20000_s2_round4.json <==
{
  "cell_id": "h2h_strengthen_C2_lr3e-04_st20000_s2",
  "arch": "transformer",
  "task": "task1_sweep",
  "K": 32,
  "role": "strengthen_remetric",
  "provenance": {
    "path": "/ephemeral/h2h_strengthen_ckpts/h2h_strengthen_C2_lr3e-04_st20000_s2_r4.pt",
    "md5": "5b37adefdc054129467a03a95548c2f6",
    "mtime": 1788380723.2329273,
    "fresh": false
  },
  "leg_a": {
    "acc_A": 0.036865234375,
    "chance": 0.03125,
    "pass_bar": 0.09375,
    "passed": false,
    "cos_pred_episode_mean": 0.820840060710907,
    "hop_set": [
      1
    ],
    "primary": true,
    "baseline_comparable": true
  },
  "leg_a_secondary_h_test": null,
  "rung2_identity_classifier": {
    "accuracy": 0.03515625,
    "chance": 0.009345794392523364,
    "pass_bar": 0.02803738317757009,
    "passed": true,
    "K": 32,
    "n_classes": 107,
    "tap_dim": 512,
    "labels": "entity_identity",
    "tap": "leg_b_pre_lm_head",
    "n_train_steps": 300
  },
  "instrument_health": {
    "positive_control": {
      "identity_accuracy": 1.0,
      "identity_pass_bar": 0.9,
      "identity_passed": true,
      "old_slot_labeled_accuracy": 0.032499998807907104,
      "old_slot_labeled_chance": 0.03125,
      "old_slot_labeled_reads_chance": true,
      "n_classes": 107,
      "n_slots": 32,
      "tap_dim": 512,
      "passed": true
    },
    "noise_null": {
      "accuracy": 0.009999999776482582,
      "chance": 0.009345794392523364,
      "pass_bar": 0.014018691588785045,
      "passed": true,
      "native_tap_dim": 512,
      "K": 107,
      "n_train_steps": 300,
      "n_eval": 2000
    },
    "passed": true
  },
  "leg_b_ridge": {
    "lambda": 100.0,
    "cos_mean": 0.14055809378623962,
    "rf@0.5": 0.002685546875,
    "rf@0.6": 0.0,
    "rf@0.7": 0.0,
    "rf@0.8": 0.0,
    "rf@0.9": 0.0,
    "shuffled_control_cos_mean": 0.10065994411706924,
    "gap_vs_shuffled_cos_mean": 0.03989814966917038
  },
  "leg_b_ridge_harness_sanity_control": {
    "lambda": 1e-06,
    "cos_mean": 1.0,
    "rf@0.5": 1.0,
    "rf@0.6": 1.0,
    "rf@0.7": 1.0,
    "rf@0.8": 1.0,
    "rf@0.9": 1.0,
    "shuffled_control_cos_mean": 0.002070846501737833,
    "gap_vs_shuffled_cos_mean": 0.9979291534982622,
    "passed": true
  },
  "s0_necessity_check": null,
  "rung1_positive_control_note": "selftest 17 in h2h_cell_train_rd.py (planted-answer, the K-restricted gather+argmax construction) -- a standing code-level unit test, not re-run per-cell",
  "wall_s": 145.27799725532532,
  "out_path": "[external archive]/h2h_strengthen_C2_lr3e-04_st20000_s2_round4.json",
  "arch_kw": {
    "d_model": 512,
    "n_layers": 6,
    "n_heads": 8,
    "ffn_mult": 4
  },
  "capacity": "C2",
  "lr": 0.0003,
  "steps_target": 20000,
  "n_params_loaded": 44613632,
  "d_model_loaded": 512,
  "n_layers_loaded": 6
}

